Tree-level soft emission of a quark pair in association with a gluon

We compute the tree-level current for the emission of a soft quark-antiquark pair in association with a gluon. This soft current is the last missing ingredient to understand the infrared singularities that can arise in next-to-next-to-next-to-leading-order (N$^3$LO) computations in QCD. Its square allows us to understand for the first time the colour correlations induced by the soft emission of a quark pair and a gluon. We find that there are three types of correlations: Besides dipole-type correlations that have already appeared in soft limits of tree-level amplitudes, we uncover for the first time also a three-parton correlation involving a totally symmetric structure constant. We also study the behaviour of collinear splitting amplitudes in the triple-soft limit, and we derive the corresponding factorisation formula.

==> anc/Q_dip.m <==
(* ::Package:: *)

(*Dipole factor Qij for the emission of a soft qq-pair in addition to a soft gluon, 
as presented in eq. 3.9, where msq[i] denotes the mass squared of emitter i. We use the notation chi[i,{j,..,k}]=chi[i,j]+...+chi[i,k], chi[1,2,3]= chi[1,2]+chi[2,3]+chi[1,3].
An overal factor [mu^(2*eps)gs^2]^3 is omitted*)
CF*TF*((-4*D*(-(chi[1, 3]*chi[1, i]*chi[3, j]) - chi[1, i]*chi[2, 3]*
       chi[3, j] - chi[1, 3]*chi[2, i]*chi[3, j] - chi[2, 3]*chi[2, i]*
       chi[3, j] + 2*chi[1, 2]*chi[3, i]*chi[3, j] - 
      chi[1, j]*chi[3, i]*chi[3, {1, 2}] - chi[2, j]*chi[3, i]*
       chi[3, {1, 2}] + chi[1, 3]^2*chi[i, j] + 2*chi[1, 3]*chi[2, 3]*
       chi[i, j] + chi[2, 3]^2*chi[i, j]))/(chi[1, 3]*chi[2, 3]*
     chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]^2) + 
   (8*(-2*chi[1, 3]*chi[2, i]*chi[2, j] + chi[1, 2]*chi[2, j]*chi[3, i] - 
      2*chi[1, 3]*chi[2, j]*chi[3, i] - chi[2, 3]*chi[2, j]*chi[3, i] + 
      chi[1, 2]*chi[2, i]*chi[3, j] - 2*chi[1, 3]*chi[2, i]*chi[3, j] - 
      chi[2, 3]*chi[2, i]*chi[3, j] + 4*chi[1, 2]*chi[3, i]*chi[3, j] + 
      chi[1, j]*((chi[1, 2] - chi[1, 3] - 2*chi[2, 3])*chi[3, i] + 
        chi[2, i]*(2*chi[1, 2] + chi[3, {1, 2}])) + 
      chi[1, i]*(-2*chi[1, j]*chi[2, 3] + (chi[1, 2] - chi[1, 3] - 
          2*chi[2, 3])*chi[3, j] + chi[2, j]*(2*chi[1, 2] + 
          chi[3, {1, 2}])) - 2*chi[1, 2]^2*chi[i, j] - 
      2*chi[1, 2]*chi[1, 3]*chi[i, j] + chi[1, 3]^2*chi[i, j] - 
      2*chi[1, 2]*chi[2, 3]*chi[i, j] + 4*chi[1, 3]*chi[2, 3]*chi[i, j] + 
      chi[2, 3]^2*chi[i, j]))/(chi[1, 3]*chi[2, 3]*chi[i, {1, 2, 3}]*
     chi[j, {1, 2, 3}]*chi[1, 2, 3]^2)) + 
 CA*TF*((D*(2*chi[1, 3]^2*chi[2, i]*chi[2, j] - 3*chi[1, 2]*chi[1, 3]*
       chi[2, j]*chi[3, i] - chi[1, 3]^2*chi[2, j]*chi[3, i] - 
      chi[1, 2]*chi[2, 3]*chi[2, j]*chi[3, i] - chi[1, 3]*chi[2, 3]*chi[2, j]*
       chi[3, i] - 3*chi[1, 2]*chi[1, 3]*chi[2, i]*chi[3, j] - 
      chi[1, 3]^2*chi[2, i]*chi[3, j] - chi[1, 2]*chi[2, 3]*chi[2, i]*
       chi[3, j] - chi[1, 3]*chi[2, 3]*chi[2, i]*chi[3, j] + 
      4*chi[1, 2]^2*chi[3, i]*chi[3, j] + 2*chi[1, 2]*chi[1, 3]*chi[3, i]*
       chi[3, j] + 2*chi[1, 2]*chi[2, 3]*chi[3, i]*chi[3, j] + 
      2*chi[1, 3]*chi[2, 3]*chi[3, i]*chi[3, j] + 
      chi[1, j]*((chi[1, 3]^2 + chi[2, 3]^2)*chi[2, i] - 
        chi[3, i]*(chi[1, 2]*(chi[1, 3] + 3*chi[2, 3]) + 
          chi[2, 3]*chi[3, {1, 2}])) + chi[1, i]*(2*chi[1, j]*chi[2, 3]^2 + 
        (chi[1, 3]^2 + chi[2, 3]^2)*chi[2, j] - 
        chi[3, j]*(chi[1, 2]*(chi[1, 3] + 3*chi[2, 3]) + 
          chi[2, 3]*chi[3, {1, 2}])) + 4*chi[1, 2]*chi[1, 3]*chi[2, 3]*
       chi[i, j]))/(chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[i, {1, 2, 3}]*
     chi[j, {1, 2, 3}]*chi[1, 2, 3]^2) + 
   (2*(4*chi[1, 2]^2*chi[1, 3]*chi[2, i]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*
       chi[i, {1, 2}]*chi[j, {1, 2}] + 2*chi[1, 2]*chi[1, 3]^2*chi[2, i]^2*
       chi[2, j]^2*chi[3, i]*chi[3, j]*chi[i, {1, 2}]*chi[j, {1, 2}] + 
      4*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*chi[3, i]*
       chi[3, j]*chi[i, {1, 2}]*chi[j, {1, 2}] + 4*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*chi[i, {1, 2}]*
       chi[j, {1, 2}] - 2*chi[1, 2]^3*chi[2, i]*chi[2, j]^2*chi[3, i]^2*
       chi[3, j]*chi[i, {1, 2}]*chi[j, {1, 2}] + 3*chi[1, 2]^2*chi[1, 3]*
       chi[2, i]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*chi[i, {1, 2}]*
       chi[j, {1, 2}] + 3*chi[1, 2]*chi[1, 3]^2*chi[2, i]*chi[2, j]^2*
       chi[3, i]^2*chi[3, j]*chi[i, {1, 2}]*chi[j, {1, 2}] - 
      chi[1, 2]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
       chi[i, {1, 2}]*chi[j, {1, 2}] + chi[1, 2]*chi[1, 3]*chi[2, 3]*
       chi[2, i]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*chi[i, {1, 2}]*
       chi[j, {1, 2}] + 2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*
       chi[3, i]^2*chi[3, j]*chi[i, {1, 2}]*chi[j, {1, 2}] - 
      2*chi[1, 2]^3*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*
       chi[i, {1, 2}]*chi[j, {1, 2}] + 3*chi[1, 2]^2*chi[1, 3]*chi[2, i]^2*
       chi[2, j]*chi[3, i]*chi[3, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] + 
      3*chi[1, 2]*chi[1, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*
       chi[i, {1, 2}]*chi[j, {1, 2}] - chi[1, 2]^2*chi[2, 3]*chi[2, i]^2*
       chi[2, j]*chi[3, i]*chi[3, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] + 
      chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*
       chi[3, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] + 2*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*chi[i, {1, 2}]*
       chi[j, {1, 2}] - 8*chi[1, 2]^3*chi[2, i]*chi[2, j]*chi[3, i]^2*
       chi[3, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] - 6*chi[1, 2]^2*chi[1, 3]*
       chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*chi[i, {1, 2}]*
       chi[j, {1, 2}] - 6*chi[1, 2]^2*chi[2, 3]*chi[2, i]*chi[2, j]*
       chi[3, i]^2*chi[3, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] - 
      6*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*
       chi[3, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] - chi[1, 2]^3*chi[1, 3]*
       chi[2, i]*chi[2, j]^2*chi[3, i]*chi[i, j]*chi[i, {1, 2}]*
       chi[j, {1, 2}] - 2*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]^2*
       chi[3, i]*chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] - 
      chi[1, 2]*chi[1, 3]^3*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[i, j]*
       chi[i, {1, 2}]*chi[j, {1, 2}] - 3*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, i]*chi[2, j]^2*chi[3, i]*chi[i, j]*chi[i, {1, 2}]*
       chi[j, {1, 2}] - 5*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] - 
      2*chi[1, 3]^3*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[i, j]*
       chi[i, {1, 2}]*chi[j, {1, 2}] - 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]*chi[2, j]^2*chi[3, i]*chi[i, j]*chi[i, {1, 2}]*
       chi[j, {1, 2}] - 2*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*
       chi[3, i]*chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] - 
      chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*chi[2, j]*chi[3, j]*chi[i, j]*
       chi[i, {1, 2}]*chi[j, {1, 2}] - 2*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]^2*
       chi[2, j]*chi[3, j]*chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] - 
      chi[1, 2]*chi[1, 3]^3*chi[2, i]^2*chi[2, j]*chi[3, j]*chi[i, j]*
       chi[i, {1, 2}]*chi[j, {1, 2}] - 3*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, j]*chi[i, j]*chi[i, {1, 2}]*
       chi[j, {1, 2}] - 5*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[2, j]*chi[3, j]*chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] - 
      2*chi[1, 3]^3*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, j]*chi[i, j]*
       chi[i, {1, 2}]*chi[j, {1, 2}] - 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]^2*chi[2, j]*chi[3, j]*chi[i, j]*chi[i, {1, 2}]*
       chi[j, {1, 2}] - 2*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*
       chi[3, j]*chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] + 
      4*chi[1, 2]^4*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*
       chi[i, {1, 2}]*chi[j, {1, 2}] + 10*chi[1, 2]^3*chi[1, 3]*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*chi[i, {1, 2}]*
       chi[j, {1, 2}] + 8*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]*
       chi[3, i]*chi[3, j]*chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] + 
      2*chi[1, 2]*chi[1, 3]^3*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*
       chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] + 8*chi[1, 2]^3*chi[2, 3]*
       chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*chi[i, {1, 2}]*
       chi[j, {1, 2}] + 10*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*chi[i, {1, 2}]*
       chi[j, {1, 2}] + 10*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*chi[i, {1, 2}]*
       chi[j, {1, 2}] + 4*chi[1, 3]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]*chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] + 
      4*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*
       chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] + 4*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*
       chi[i, {1, 2}]*chi[j, {1, 2}] - 4*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*chi[i, {1, 2}]*
       chi[j, {1, 2}] - 2*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, j]*
       chi[3, i]^2*chi[3, j]*chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] - 
      2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]*
       chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] - 2*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^2*chi[2, j]*chi[3, i]^2*chi[3, j]*chi[i, j]*chi[i, {1, 2}]*
       chi[j, {1, 2}] - 2*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[3, i]*
       chi[3, j]^2*chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] - 
      2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[3, i]*chi[3, j]^2*
       chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] - 2*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^2*chi[2, i]*chi[3, i]*chi[3, j]^2*chi[i, j]*chi[i, {1, 2}]*
       chi[j, {1, 2}] + chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*
       chi[i, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] + 2*chi[1, 2]^2*chi[1, 3]^2*
       chi[2, 3]*chi[2, i]*chi[2, j]*chi[i, j]^2*chi[i, {1, 2}]*
       chi[j, {1, 2}] + chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[2, i]*chi[2, j]*
       chi[i, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] + 2*chi[1, 2]^2*chi[1, 3]*
       chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[i, j]^2*chi[i, {1, 2}]*
       chi[j, {1, 2}] + 2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]*chi[i, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] + 
      chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[2, i]*chi[2, j]*chi[i, j]^2*
       chi[i, {1, 2}]*chi[j, {1, 2}] - chi[1, 2]^3*chi[1, 3]*chi[2, 3]*
       chi[2, j]*chi[3, i]*chi[i, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] - 
      2*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, j]*chi[3, i]*chi[i, j]^2*
       chi[i, {1, 2}]*chi[j, {1, 2}] - chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
       chi[2, j]*chi[3, i]*chi[i, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] - 
      2*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, j]*chi[3, i]*chi[i, j]^2*
       chi[i, {1, 2}]*chi[j, {1, 2}] - 2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*
       chi[2, j]*chi[3, i]*chi[i, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] - 
      chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[2, j]*chi[3, i]*chi[i, j]^2*
       chi[i, {1, 2}]*chi[j, {1, 2}] - chi[1, 2]^3*chi[1, 3]*chi[2, 3]*
       chi[2, i]*chi[3, j]*chi[i, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] - 
      2*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[3, j]*chi[i, j]^2*
       chi[i, {1, 2}]*chi[j, {1, 2}] - chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
       chi[2, i]*chi[3, j]*chi[i, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] - 
      2*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[3, j]*chi[i, j]^2*
       chi[i, {1, 2}]*chi[j, {1, 2}] - 2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*
       chi[2, i]*chi[3, j]*chi[i, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] - 
      chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[2, i]*chi[3, j]*chi[i, j]^2*
       chi[i, {1, 2}]*chi[j, {1, 2}] + chi[1, 2]^3*chi[1, 3]*chi[2, 3]*
       chi[3, i]*chi[3, j]*chi[i, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] + 
      2*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[3, i]*chi[3, j]*chi[i, j]^2*
       chi[i, {1, 2}]*chi[j, {1, 2}] + chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
       chi[3, i]*chi[3, j]*chi[i, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] + 
      2*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[3, i]*chi[3, j]*chi[i, j]^2*
       chi[i, {1, 2}]*chi[j, {1, 2}] + 2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*
       chi[3, i]*chi[3, j]*chi[i, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] + 
      chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[3, i]*chi[3, j]*chi[i, j]^2*
       chi[i, {1, 2}]*chi[j, {1, 2}] + (chi[1, 2] + 2*chi[1, 3])*chi[1, j]^4*
       chi[2, 3]*chi[2, i]^3*chi[3, i]*chi[1, 2, 3] + 
      (chi[1, 2] + 2*chi[1, 3])*chi[1, i]^4*chi[2, 3]*chi[2, j]*
       (-chi[1, j]^2 + chi[2, j]^2)*chi[3, j]*chi[1, 2, 3] - 
      chi[1, 2]^2*chi[1, 3]*chi[2, i]^2*chi[2, j]^3*chi[3, i]*chi[i, j]*
       chi[1, 2, 3] - chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]^3*
       chi[3, i]*chi[i, j]*chi[1, 2, 3] + 2*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[2, j]^3*chi[3, i]*chi[i, j]*chi[1, 2, 3] - 
      chi[1, 2]^2*chi[1, 3]*chi[2, i]*chi[2, j]^3*chi[3, i]^2*chi[i, j]*
       chi[1, 2, 3] - 2*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]^3*
       chi[3, i]^2*chi[i, j]*chi[1, 2, 3] - chi[1, 2]^2*chi[1, 3]*chi[2, i]^3*
       chi[2, j]^2*chi[3, j]*chi[i, j]*chi[1, 2, 3] - 
      chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]^3*chi[2, j]^2*chi[3, j]*
       chi[i, j]*chi[1, 2, 3] + 2*chi[1, 3]^2*chi[2, 3]*chi[2, i]^3*
       chi[2, j]^2*chi[3, j]*chi[i, j]*chi[1, 2, 3] - 
      2*chi[1, 2]^2*chi[1, 3]*chi[2, i]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*
       chi[i, j]*chi[1, 2, 3] - 2*chi[1, 2]^2*chi[2, 3]*chi[2, i]^2*
       chi[2, j]^2*chi[3, i]*chi[3, j]*chi[i, j]*chi[1, 2, 3] - 
      2*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*chi[3, i]*
       chi[3, j]*chi[i, j]*chi[1, 2, 3] + 4*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[2, j]^2*chi[3, i]*chi[3, j]*chi[i, j]*chi[1, 2, 3] - 
      chi[1, 2]^2*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
       chi[i, j]*chi[1, 2, 3] - chi[1, 2]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*
       chi[3, i]^2*chi[3, j]*chi[i, j]*chi[1, 2, 3] - 
      2*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]^2*
       chi[3, j]*chi[i, j]*chi[1, 2, 3] - chi[1, 2]^2*chi[1, 3]*chi[2, i]^3*
       chi[2, j]*chi[3, j]^2*chi[i, j]*chi[1, 2, 3] - 
      2*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]^3*chi[2, j]*chi[3, j]^2*
       chi[i, j]*chi[1, 2, 3] - chi[1, 2]^2*chi[1, 3]*chi[2, i]^2*chi[2, j]*
       chi[3, i]*chi[3, j]^2*chi[i, j]*chi[1, 2, 3] - 
      chi[1, 2]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*
       chi[i, j]*chi[1, 2, 3] - 2*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]^2*
       chi[2, j]*chi[3, i]*chi[3, j]^2*chi[i, j]*chi[1, 2, 3] + 
      3*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[i, j]^2*
       chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]^2 + 
      chi[1, j]^3*chi[2, i]*(chi[1, 3]*(chi[1, 2] + 2*chi[2, 3])*chi[2, i]^3*
         chi[3, j]*chi[1, 2, 3] + chi[2, i]^2*chi[3, i]*
         ((6*chi[1, 3]*chi[2, 3] + chi[1, 2]*(chi[1, 3] + 2*chi[2, 3]))*
           chi[2, j] + 2*chi[3, j]*(2*chi[1, 3]*chi[2, 3] + 
            chi[1, 2]*chi[3, {1, 2}]))*chi[1, 2, 3] - 
        chi[1, 2]*(chi[1, 2] + 2*chi[1, 3])*chi[2, 3]*chi[3, i]^2*chi[i, j]*
         chi[1, 2, 3] + chi[2, i]*chi[3, i]*
         (chi[1, 2]*(chi[1, 3] - chi[2, 3])*chi[2, j]*chi[3, i]*
           chi[1, 2, 3] + chi[1, 2]*chi[1, 3]*chi[3, i]*chi[3, j]*
           chi[1, 2, 3] - (chi[1, 2] + 2*chi[1, 3])*chi[2, 3]*
           ((chi[1, 2] - chi[1, 3])*chi[i, j]*chi[1, 2, 3] - 
            chi[i, {1, 2}]*chi[j, {1, 2}]*chi[1, 2, 3]))) + 
      chi[1, i]^3*((chi[1, 2] + 2*chi[1, 3])*chi[1, j]^3*chi[2, 3]*
         (chi[2, j]*chi[3, i] + chi[2, i]*chi[3, j])*chi[1, 2, 3] + 
        chi[1, j]^2*chi[1, 2, 3]*((6*chi[1, 3]*chi[2, 3] + 
            chi[1, 2]*(chi[1, 3] + 2*chi[2, 3]))*chi[2, j]^2*chi[3, i] - 
          chi[3, j]*(chi[1, 2]*(chi[1, 3] - chi[2, 3])*chi[2, i]*chi[3, j] + 
            chi[2, 3]*(chi[1, 2]^2 + chi[1, 2]*chi[1, 3] - 2*chi[1, 3]*chi[2, 
                3])*chi[i, j]) + chi[2, j]*
           (-((6*chi[1, 3]*chi[2, 3] + chi[1, 2]*(chi[1, 3] + 2*chi[2, 3]))*
              chi[2, i]*chi[3, j]) + chi[1, 2]*(chi[1, 3] - chi[2, 3])*
             chi[3, i]*chi[3, j] + 2*chi[1, 3]*chi[2, 3]*chi[i, j]*
             chi[1, 2, 3])) + chi[1, j]*((6*chi[1, 3]*chi[2, 3] + 
            chi[1, 2]*(2*chi[1, 3] + chi[2, 3]))*chi[2, j]^3*chi[3, i]*
           chi[1, 2, 3] - chi[1, 2]*(chi[1, 2] + 2*chi[1, 3])*chi[2, 3]*
           chi[3, j]^2*chi[i, j]*chi[1, 2, 3] + chi[2, j]^2*chi[1, 2, 3]*
           (-((chi[1, 2] + 2*chi[1, 3])*chi[2, 3]*chi[2, i]*chi[3, j]) + 
            (4*chi[1, 3]*chi[2, 3] + chi[1, 2]*(3*chi[1, 3] + chi[2, 3]))*
             chi[3, i]*chi[3, j] + 2*chi[1, 3]*chi[2, 3]*chi[i, j]*
             chi[1, 2, 3]) + chi[2, j]*chi[3, j]*(chi[1, 2]*chi[1, 3]*
             chi[3, i]*chi[3, j]*chi[1, 2, 3] - (chi[1, 2] + 2*chi[1, 3])*
             chi[2, 3]*(2*chi[1, 2]*chi[i, j]*chi[1, 2, 3] - 
              chi[i, {1, 2}]*chi[j, {1, 2}]*chi[1, 2, 3]))) + 
        chi[2, j]*(chi[1, 3]*(chi[1, 2] + 2*chi[2, 3])*chi[2, j]^3*chi[3, i]*
           chi[1, 2, 3] + chi[2, j]^2*chi[3, j]*
           ((6*chi[1, 3]*chi[2, 3] + chi[1, 2]*(chi[1, 3] + 2*chi[2, 3]))*
             chi[2, i] + 2*chi[3, i]*(2*chi[1, 3]*chi[2, 3] + 
              chi[1, 2]*chi[3, {1, 2}]))*chi[1, 2, 3] - 
          chi[1, 2]*(chi[1, 2] + 2*chi[1, 3])*chi[2, 3]*chi[3, j]^2*chi[i, j]*
           chi[1, 2, 3] + chi[2, j]*chi[3, j]*
           (chi[1, 2]*(chi[1, 3] - chi[2, 3])*chi[2, i]*chi[3, j]*
             chi[1, 2, 3] + chi[1, 2]*chi[1, 3]*chi[3, i]*chi[3, j]*
             chi[1, 2, 3] - (chi[1, 2] + 2*chi[1, 3])*chi[2, 3]*
             ((chi[1, 2] - chi[1, 3])*chi[i, j]*chi[1, 2, 3] - 
              chi[i, {1, 2}]*chi[j, {1, 2}]*chi[1, 2, 3])))) + 
      chi[1, j]^2*chi[2, i]*
       (-(chi[3, i]*(chi[2, 3]*(chi[1, 2]^3 - chi[1, 3]^3 + 
             chi[1, 3]*chi[2, 3]^2 + chi[1, 2]*chi[2, 3]*(3*chi[1, 3] + chi[
                2, 3]) + 2*chi[1, 2]^2*chi[3, {1, 2}])*chi[i, j]*
            chi[i, {1, 2}]*chi[j, {1, 2}] + chi[2, j]*chi[3, i]*
            (-((chi[1, 2]*(chi[1, 3]^2 + 4*chi[1, 3]*chi[2, 3] + chi[2, 3]^
                   2) + chi[1, 2]^2*chi[3, {1, 2}] + 2*chi[1, 3]*chi[2, 3]*
                 chi[3, {1, 2}])*chi[i, {1, 2}]*chi[j, {1, 2}]) + 
             chi[1, 2]*(6*chi[1, 3]*chi[2, 3] + chi[1, 2]*(chi[1, 3] + 
                 2*chi[2, 3]))*chi[i, j]*chi[1, 2, 3]) + chi[3, i]*chi[3, j]*
            ((2*chi[1, 2]^3 + chi[1, 2]^2*(2*chi[1, 3] - 3*chi[2, 3]) - 2*
                chi[1, 3]*chi[2, 3]^2 + chi[1, 2]*(chi[1, 3]^2 - 
                 3*chi[2, 3]^2))*chi[i, {1, 2}]*chi[j, {1, 2}] + 
             chi[1, 2]*(2*chi[1, 3]*chi[2, 3] + chi[1, 2]*chi[3, {1, 2}])*
              chi[i, j]*chi[1, 2, 3]))) - chi[2, i]*
         (2*chi[1, 2]*(-chi[1, 3] + chi[2, 3])*chi[2, j]^2*chi[3, i]^2*
           chi[1, 2, 3] - chi[2, j]*chi[3, i]*
           ((chi[1, 2]*(chi[1, 3]^2 + 4*chi[1, 3]*chi[2, 3] + chi[2, 3]^2) + 
              chi[1, 2]^2*chi[3, {1, 2}] + 2*chi[1, 3]*chi[2, 3]*chi[3, 
                {1, 2}])*chi[i, {1, 2}]*chi[j, {1, 2}] + 
            chi[1, 2]*(chi[1, 3] - chi[2, 3])*chi[3, i]*chi[3, j]*
             chi[1, 2, 3] - (chi[1, 2]*chi[1, 3]*chi[2, 3] - 2*chi[1, 3]*chi[
                2, 3]*(4*chi[1, 3] + chi[2, 3]) + chi[1, 2]^2*(chi[1, 3] + 
                2*chi[2, 3]))*chi[i, j]*chi[1, 2, 3]) + chi[3, i]*chi[3, j]*
           ((4*chi[1, 2]^3 + chi[1, 2]*(3*chi[1, 3]^2 + 8*chi[1, 3]*
                 chi[2, 3] + 3*chi[2, 3]^2) + 6*chi[1, 2]^2*chi[3, {1, 2}] + 
              2*chi[1, 3]*chi[2, 3]*chi[3, {1, 2}])*chi[i, {1, 2}]*
             chi[j, {1, 2}] + 2*(chi[1, 2]*chi[1, 3]*chi[2, 3] + 
              chi[1, 2]^2*chi[3, {1, 2}] - chi[1, 3]*chi[2, 3]*chi[3, 
                {1, 2}])*chi[i, j]*chi[1, 2, 3]) + chi[1, 3]*chi[2, 3]*
           chi[i, j]*(chi[i, {1, 2}]*chi[j, {1, 2}]*chi[1, 2, 3]^2 + 
            3*chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]^2)) + 
        chi[2, i]^2*((6*chi[1, 3]*chi[2, 3] + chi[1, 2]*(2*chi[1, 3] + 
              chi[2, 3]))*chi[2, j]^2*chi[3, i]*chi[1, 2, 3] + 
          chi[2, j]*chi[1, 2, 3]*((4*chi[1, 3]*chi[2, 3] + chi[1, 2]*(
                chi[1, 3] + 3*chi[2, 3]))*chi[3, i]*chi[3, j] + 
            2*chi[1, 3]*chi[2, 3]*chi[i, j]*chi[1, 2, 3]) + 
          chi[3, j]*(chi[1, 2]*chi[2, 3]*chi[3, i]*chi[3, j]*chi[1, 2, 3] + 
            chi[1, 3]*(chi[1, 2] + 2*chi[2, 3])*((-chi[1, 2] + chi[2, 3])*chi[
                i, j]*chi[1, 2, 3] + chi[i, {1, 2}]*chi[j, {1, 2}]*chi[1, 2, 
                3])))) + chi[1, j]*(-(chi[1, 3]*(chi[1, 2] + 2*chi[2, 3])*
          chi[2, i]^4*chi[2, j]^2*chi[3, j]*chi[1, 2, 3]) - 
        chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[3, i]*chi[i, j]*chi[i, {1, 2}]*
         chi[j, {1, 2}]*chi[1, 2, 3]*(2*chi[3, i]*chi[3, j] + 
          chi[i, j]*chi[1, 2, 3]) + chi[2, i]*(-2*chi[1, 2]*chi[3, i]^2*
           chi[3, j]^2*(4*chi[1, 2]^2 + 3*chi[1, 3]*chi[2, 3] + 
            3*chi[1, 2]*chi[3, {1, 2}])*chi[i, {1, 2}]*chi[j, {1, 2}] + 
          chi[3, i]*chi[3, j]*(4*chi[1, 2]^4 + chi[1, 3]*chi[2, 3]*
             (chi[1, 3]^2 - 6*chi[1, 3]*chi[2, 3] + chi[2, 3]^2) + 
            chi[1, 2]^2*(6*chi[1, 3]^2 + 9*chi[1, 3]*chi[2, 3] + 
              6*chi[2, 3]^2) + chi[1, 2]*(chi[1, 3]^3 + 5*chi[1, 3]^2*chi[2, 
                3] + 5*chi[1, 3]*chi[2, 3]^2 + chi[2, 3]^3) + 
            9*chi[1, 2]^3*chi[3, {1, 2}])*chi[i, j]*chi[i, {1, 2}]*
           chi[j, {1, 2}] + chi[2, j]^2*chi[3, i]^2*
           ((chi[1, 2]*(chi[1, 3]^2 + 4*chi[1, 3]*chi[2, 3] + chi[2, 3]^2) + 
              chi[1, 2]^2*chi[3, {1, 2}] + 2*chi[1, 3]*chi[2, 3]*chi[3, 
                {1, 2}])*chi[i, {1, 2}]*chi[j, {1, 2}] - 
            chi[1, 2]*(6*chi[1, 3]*chi[2, 3] + chi[1, 2]*(2*chi[1, 3] + 
                chi[2, 3]))*chi[i, j]*chi[1, 2, 3]) + chi[1, 2]*chi[1, 3]*
           chi[2, 3]*chi[i, j]^2*(chi[i, {1, 2}]*chi[j, {1, 2}]*
             chi[1, 2, 3]^2 + 3*chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*
             chi[1, 2, 3]^2) - chi[2, j]*chi[3, i]*
           ((chi[1, 3]*chi[2, 3] + chi[1, 2]*chi[3, {1, 2}])*chi[i, j]*
             chi[i, {1, 2}]*chi[j, {1, 2}]*chi[1, 2, 3]^2 + 
            chi[1, 2]*chi[3, i]*chi[3, j]*((4*chi[1, 2]^2 - chi[1, 3]^2 - 
                chi[1, 2]*chi[2, 3] + 3*chi[1, 3]*chi[2, 3] - 2*chi[2, 3]^2)*
               chi[i, {1, 2}]*chi[j, {1, 2}] + 2*(2*chi[1, 3]*chi[2, 3] + 
                chi[1, 2]*chi[3, {1, 2}])*chi[i, j]*chi[1, 2, 3]))) + 
        chi[2, i]^3*(chi[1, 3]*(chi[1, 2] + 2*chi[2, 3])*chi[2, j]^3*
           chi[3, i]*chi[1, 2, 3] - chi[1, 2]*chi[1, 3]*(chi[1, 2] + 
            2*chi[2, 3])*chi[3, j]^2*chi[i, j]*chi[1, 2, 3] + 
          chi[2, j]^2*chi[1, 2, 3]*(chi[1, 2]*(-chi[1, 3] + chi[2, 3])*
             chi[3, i]*chi[3, j] + 2*chi[1, 3]*chi[2, 3]*chi[i, j]*
             chi[1, 2, 3]) + chi[2, j]*chi[3, j]*(chi[1, 2]*chi[2, 3]*
             chi[3, i]*chi[3, j]*chi[1, 2, 3] + chi[1, 3]*(chi[1, 2] + 
              2*chi[2, 3])*(-2*chi[1, 2]*chi[i, j]*chi[1, 2, 3] + 
              chi[i, {1, 2}]*chi[j, {1, 2}]*chi[1, 2, 3]))) - 
        chi[2, i]^2*(chi[1, 2]*(-chi[1, 3] + chi[2, 3])*chi[2, j]^3*
           chi[3, i]^2*chi[1, 2, 3] + chi[2, j]^2*chi[3, i]*
           (chi[1, 2]*chi[2, 3]*chi[3, i]*chi[3, j]*chi[1, 2, 3] + 
            (chi[1, 2]*chi[1, 3]*chi[2, 3] + chi[1, 2]^2*(2*chi[1, 3] + 
                chi[2, 3]) - 2*chi[1, 3]*chi[2, 3]*(4*chi[1, 3] + chi[2, 3]))*
             chi[i, j]*chi[1, 2, 3] - chi[1, 2]*chi[1, 3]*chi[i, {1, 2}]*
             chi[j, {1, 2}]*chi[1, 2, 3]) + chi[3, j]*
           (chi[1, 3]*(chi[1, 2]^3 + chi[1, 2]*chi[1, 3]*(chi[1, 3] + 
                3*chi[2, 3]) + chi[2, 3]*(chi[1, 3]^2 - chi[2, 3]^2) + 
              2*chi[1, 2]^2*chi[3, {1, 2}])*chi[i, j]*chi[i, {1, 2}]*
             chi[j, {1, 2}] + chi[3, i]*chi[3, j]*((2*chi[1, 2]^3 - 
                2*chi[1, 3]^2*chi[2, 3] + chi[1, 2]^2*(-3*chi[1, 3] + 
                  2*chi[2, 3]) + chi[1, 2]*(-3*chi[1, 3]^2 + chi[2, 3]^2))*
               chi[i, {1, 2}]*chi[j, {1, 2}] + chi[1, 2]*(2*chi[1, 3]*
                 chi[2, 3] + chi[1, 2]*chi[3, {1, 2}])*chi[i, j]*chi[1, 2, 
                3])) + chi[2, j]*(chi[3, i]*chi[3, j]*
             ((4*chi[1, 2]^3 - 4*chi[1, 3]^2*chi[2, 3] + chi[1, 2]^2*
                 (3*chi[1, 3] + 5*chi[2, 3]) + 2*chi[1, 2]*(chi[1, 3]^2 + 
                  chi[1, 3]*chi[2, 3] + chi[2, 3]^2))*chi[i, {1, 2}]*chi[j, 
                {1, 2}] + 2*(3*chi[1, 2]*chi[1, 3]*chi[2, 3] - 2*chi[1, 3]^2*
                 chi[2, 3] + 2*chi[1, 2]^2*chi[3, {1, 2}])*chi[i, j]*chi[1, 
                2, 3]) + chi[1, 3]*chi[2, 3]*chi[i, j]*
             (chi[i, {1, 2}]*chi[j, {1, 2}]*chi[1, 2, 3]^2 + 
              chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]^2)))) - 
      chi[1, i]^2*((chi[1, 2] + 2*chi[1, 3])*chi[1, j]^4*chi[2, 3]*chi[2, i]*
         chi[3, i]*chi[1, 2, 3] + chi[1, j]^3*chi[1, 2, 3]*
         (-((6*chi[1, 3]*chi[2, 3] + chi[1, 2]*(chi[1, 3] + 2*chi[2, 3]))*
            chi[2, i]^2*chi[3, j]) + chi[3, i]*
           (chi[1, 2]*(chi[1, 3] - chi[2, 3])*chi[2, j]*chi[3, i] + 
            chi[2, 3]*(chi[1, 2]^2 + chi[1, 2]*chi[1, 3] - 2*chi[1, 3]*chi[2, 
                3])*chi[i, j]) + chi[2, i]*((6*chi[1, 3]*chi[2, 3] + 
              chi[1, 2]*(chi[1, 3] + 2*chi[2, 3]))*chi[2, j]*chi[3, i] + 
            chi[1, 2]*(-chi[1, 3] + chi[2, 3])*chi[3, i]*chi[3, j] - 
            2*chi[1, 3]*chi[2, 3]*chi[i, j]*chi[1, 2, 3])) + 
        chi[1, j]^2*(chi[2, i]^2*chi[3, j]*((6*chi[1, 3]*chi[2, 3] + 
              chi[1, 2]*(2*chi[1, 3] + chi[2, 3]))*chi[2, j] + 
            2*chi[1, 2]*(chi[1, 3] - chi[2, 3])*chi[3, j])*chi[1, 2, 3] + 
          chi[3, i]*(2*chi[1, 2]*(chi[1, 3] - chi[2, 3])*chi[2, j]^2*
             chi[3, i]*chi[1, 2, 3] + 2*chi[3, j]*
             (-(chi[2, 3]*(2*chi[1, 2]^2 + 2*chi[1, 3]*chi[2, 3] + 
                 chi[1, 2]*(2*chi[1, 3] + chi[2, 3]))*chi[i, {1, 2}]*
                chi[j, {1, 2}]) + (chi[1, 2]*chi[1, 3]*chi[2, 3] - 
                2*chi[1, 3]*chi[2, 3]^2 + chi[1, 2]^2*chi[3, {1, 2}])*chi[i, 
                j]*chi[1, 2, 3]) + chi[2, j]*(chi[1, 2]*chi[1, 3]*chi[3, 
                i]*chi[3, j]*chi[1, 2, 3] + (chi[1, 2]*chi[1, 3]*chi[2, 3] + 
                chi[1, 2]^2*(chi[1, 3] + 2*chi[2, 3]) - 2*chi[1, 3]*chi[2, 3]*
                 (chi[1, 3] + 4*chi[2, 3]))*chi[i, j]*chi[1, 2, 3] - 
              chi[1, 2]*chi[2, 3]*chi[i, {1, 2}]*chi[j, {1, 2}]*chi[1, 2, 
                3])) + chi[2, i]*((6*chi[1, 3]*chi[2, 3] + chi[1, 2]*(
                2*chi[1, 3] + chi[2, 3]))*chi[2, j]^2*chi[3, i]*
             chi[1, 2, 3] + 2*chi[2, j]*chi[1, 2, 3]*
             ((4*chi[1, 3]*chi[2, 3] + chi[1, 2]*(chi[1, 3] + 3*chi[2, 3]))*
               chi[3, i]*chi[3, j] - 6*chi[1, 3]*chi[2, 3]*chi[i, j]*chi[1, 
                2, 3]) + chi[3, j]*(chi[1, 2]*chi[1, 3]*chi[3, i]*chi[3, 
                j]*chi[1, 2, 3] + (chi[1, 2]*chi[1, 3]*chi[2, 3] + 
                chi[1, 2]^2*(chi[1, 3] + 2*chi[2, 3]) - 2*chi[1, 3]*chi[2, 3]*
                 (chi[1, 3] + 4*chi[2, 3]))*chi[i, j]*chi[1, 2, 3] - 
              chi[1, 2]*chi[2, 3]*chi[i, {1, 2}]*chi[j, {1, 2}]*chi[1, 2, 
                3]))) + chi[1, j]*(chi[1, 2]*(chi[1, 3] - chi[2, 3])*
           chi[2, j]^3*chi[3, i]^2*chi[1, 2, 3] + 
          (6*chi[1, 3]*chi[2, 3] + chi[1, 2]*(chi[1, 3] + 2*chi[2, 3]))*
           chi[2, i]^2*chi[2, j]^2*chi[3, j]*chi[1, 2, 3] + 
          chi[2, j]^2*chi[3, i]*(-((chi[1, 2]*(chi[1, 3]^2 + 4*chi[1, 3]*
                  chi[2, 3] + chi[2, 3]^2) + chi[1, 2]^2*chi[3, {1, 2}] + 2*
                chi[1, 3]*chi[2, 3]*chi[3, {1, 2}])*chi[i, {1, 2}]*
              chi[j, {1, 2}]) + chi[1, 2]*(chi[1, 3] - chi[2, 3])*chi[3, i]*
             chi[3, j]*chi[1, 2, 3] + (chi[1, 2]*chi[1, 3]*chi[2, 3] + 
              chi[1, 2]^2*(2*chi[1, 3] + chi[2, 3]) - 2*chi[1, 3]*chi[2, 3]*(
                chi[1, 3] + 4*chi[2, 3]))*chi[i, j]*chi[1, 2, 3]) + 
          chi[3, j]*((chi[1, 2] + 2*chi[1, 3])*chi[2, 3]*chi[2, {1, 3}]*
             chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}]*chi[1, 2, 3] + 
            chi[3, i]*chi[3, j]*((2*chi[1, 2]^3 + chi[1, 2]^2*(chi[1, 3] - 
                  3*chi[2, 3]) - 2*chi[1, 3]*chi[2, 3]^2 - chi[1, 2]*
                 chi[2, 3]*(chi[1, 3] + 3*chi[2, 3]))*chi[i, {1, 2}]*chi[j, 
                {1, 2}] + chi[1, 2]*(2*chi[1, 3]*chi[2, 3] + chi[1, 2]*
                 chi[3, {1, 2}])*chi[i, j]*chi[1, 2, 3])) + 
          chi[2, i]*(chi[1, 3]*(chi[1, 2] + 2*chi[2, 3])*chi[2, j]^3*
             chi[3, i]*chi[1, 2, 3] + 2*chi[2, j]^2*chi[1, 2, 3]*
             (chi[3, i]*chi[3, j]*(2*chi[1, 3]*chi[2, 3] + chi[1, 2]*
                 chi[3, {1, 2}]) - 6*chi[1, 3]*chi[2, 3]*chi[i, j]*chi[1, 2, 
                3]) + chi[3, j]^2*(-((chi[1, 2]*(chi[1, 3]^2 + 4*chi[1, 3]*
                    chi[2, 3] + chi[2, 3]^2) + chi[1, 2]^2*chi[3, {1, 2}] + 
                 2*chi[1, 3]*chi[2, 3]*chi[3, {1, 2}])*chi[i, {1, 2}]*
                chi[j, {1, 2}]) + chi[1, 2]*(6*chi[1, 3]*chi[2, 3] + 
                chi[1, 2]*(chi[1, 3] + 2*chi[2, 3]))*chi[i, j]*chi[1, 2, 
                3]) + chi[2, j]*chi[3, j]*(-((chi[1, 2]^2*(chi[1, 3] + 
                   2*chi[2, 3]) + chi[1, 2]*(chi[1, 3]^2 + 5*chi[1, 3]*
                    chi[2, 3] + 2*chi[2, 3]^2) + 2*chi[1, 3]*chi[2, 3]*
                  chi[3, {1, 2}])*chi[i, {1, 2}]*chi[j, {1, 2}]) + 
              chi[1, 2]*chi[2, 3]*chi[3, i]*chi[3, j]*chi[1, 2, 3] + 
              2*(4*chi[1, 2]*chi[1, 3]*chi[2, 3] + chi[1, 2]^2*(chi[1, 3] + 
                  2*chi[2, 3]) - 2*chi[1, 3]*chi[2, 3]*chi[3, {1, 2}])*chi[i, 
                j]*chi[1, 2, 3])) + chi[2, j]*(chi[3, i]*chi[3, j]*
             ((4*chi[1, 2]^3 - 4*chi[1, 3]*chi[2, 3]^2 + chi[1, 2]^2*
                 (5*chi[1, 3] + 3*chi[2, 3]) + 2*chi[1, 2]*(chi[1, 3]^2 + 
                  chi[1, 3]*chi[2, 3] + chi[2, 3]^2))*chi[i, {1, 2}]*chi[j, 
                {1, 2}] + 2*(3*chi[1, 2]*chi[1, 3]*chi[2, 3] - 2*chi[1, 3]*
                 chi[2, 3]^2 + 2*chi[1, 2]^2*chi[3, {1, 2}])*chi[i, j]*chi[1, 
                2, 3]) + chi[1, 3]*chi[2, 3]*chi[i, j]*
             (chi[i, {1, 2}]*chi[j, {1, 2}]*chi[1, 2, 3]^2 + 
              chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]^2))) + 
        chi[2, j]*(-(chi[2, i]^2*chi[2, j]*chi[3, j]*
            ((6*chi[1, 3]*chi[2, 3] + chi[1, 2]*(2*chi[1, 3] + chi[2, 3]))*
              chi[2, j] + 2*chi[1, 2]*(chi[1, 3] - chi[2, 3])*chi[3, j])*
            chi[1, 2, 3]) + chi[2, i]*(-(chi[2, j]^2*chi[1, 2, 3]*
              ((4*chi[1, 3]*chi[2, 3] + chi[1, 2]*(chi[1, 3] + 3*chi[2, 3]))*
                chi[3, i]*chi[3, j] + 2*chi[1, 3]*chi[2, 3]*chi[i, j]*
                chi[1, 2, 3])) + chi[3, j]^2*(-((chi[1, 2]*(chi[1, 3]^2 + 
                   4*chi[1, 3]*chi[2, 3] + chi[2, 3]^2) + chi[1, 2]^2*
                  chi[3, {1, 2}] + 2*chi[1, 3]*chi[2, 3]*chi[3, {1, 2}])*
                chi[i, {1, 2}]*chi[j, {1, 2}]) + chi[1, 2]*(6*chi[1, 3]*
                 chi[2, 3] + chi[1, 2]*(chi[1, 3] + 2*chi[2, 3]))*chi[i, 
                j]*chi[1, 2, 3]) - chi[2, j]*chi[3, j]*
             ((chi[1, 2]*(chi[1, 3]^2 + 4*chi[1, 3]*chi[2, 3] + chi[2, 3]^
                   2) + chi[1, 2]^2*chi[3, {1, 2}] + 2*chi[1, 3]*chi[2, 3]*
                 chi[3, {1, 2}])*chi[i, {1, 2}]*chi[j, {1, 2}] + 
              chi[1, 2]*(chi[1, 3] - chi[2, 3])*chi[3, i]*chi[3, j]*chi[1, 2, 
                3] - (chi[1, 2]*chi[1, 3]*chi[2, 3] - 2*chi[1, 3]*chi[2, 3]*
                 (4*chi[1, 3] + chi[2, 3]) + chi[1, 2]^2*(chi[1, 3] + 
                  2*chi[2, 3]))*chi[i, j]*chi[1, 2, 3])) + 
          chi[3, j]*(chi[2, 3]*(chi[1, 2]^3 - chi[1, 3]^3 + 
              chi[1, 3]*chi[2, 3]^2 + chi[1, 2]*chi[2, 3]*(3*chi[1, 3] + 
                chi[2, 3]) + 2*chi[1, 2]^2*chi[3, {1, 2}])*chi[i, j]*
             chi[i, {1, 2}]*chi[j, {1, 2}] + chi[3, i]*chi[3, j]*
             ((2*chi[1, 2]^3 + chi[1, 2]^2*(2*chi[1, 3] - 3*chi[2, 3]) - 
                2*chi[1, 3]*chi[2, 3]^2 + chi[1, 2]*(chi[1, 3]^2 - 
                  3*chi[2, 3]^2))*chi[i, {1, 2}]*chi[j, {1, 2}] + 
              chi[1, 2]*(2*chi[1, 3]*chi[2, 3] + chi[1, 2]*chi[3, {1, 2}])*
               chi[i, j]*chi[1, 2, 3])) - chi[2, j]^2*chi[3, i]*
           (chi[1, 2]*chi[2, 3]*chi[3, i]*chi[3, j]*chi[1, 2, 3] + 
            chi[1, 3]*(chi[1, 2] + 2*chi[2, 3])*((-chi[1, 2] + chi[2, 3])*chi[
                i, j]*chi[1, 2, 3] + chi[i, {1, 2}]*chi[j, {1, 2}]*chi[1, 2, 
                3])) + chi[2, j]*(chi[3, i]*chi[3, j]*
             ((4*chi[1, 2]^3 + chi[1, 2]*(3*chi[1, 3]^2 + 8*chi[1, 3]*
                   chi[2, 3] + 3*chi[2, 3]^2) + 6*chi[1, 2]^2*chi[3, 
                  {1, 2}] + 2*chi[1, 3]*chi[2, 3]*chi[3, {1, 2}])*chi[i, 
                {1, 2}]*chi[j, {1, 2}] + 2*(chi[1, 2]*chi[1, 3]*chi[2, 3] + 
                chi[1, 2]^2*chi[3, {1, 2}] - chi[1, 3]*chi[2, 3]*
                 chi[3, {1, 2}])*chi[i, j]*chi[1, 2, 3]) + 
            chi[1, 3]*chi[2, 3]*chi[i, j]*(chi[i, {1, 2}]*chi[j, {1, 2}]*
               chi[1, 2, 3]^2 + 3*chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*
               chi[1, 2, 3]^2)))) + chi[1, i]*
       (chi[1, 2]^2*chi[1, 3]*chi[2, i]*chi[2, j]^3*chi[3, i]*chi[i, {1, 2}]*
         chi[j, {1, 2}] + chi[1, 2]*chi[1, 3]^2*chi[2, i]*chi[2, j]^3*
         chi[3, i]*chi[i, {1, 2}]*chi[j, {1, 2}] + 3*chi[1, 2]*chi[1, 3]*
         chi[2, 3]*chi[2, i]*chi[2, j]^3*chi[3, i]*chi[i, {1, 2}]*
         chi[j, {1, 2}] + 2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]^3*
         chi[3, i]*chi[i, {1, 2}]*chi[j, {1, 2}] + 2*chi[1, 3]*chi[2, 3]^2*
         chi[2, i]*chi[2, j]^3*chi[3, i]*chi[i, {1, 2}]*chi[j, {1, 2}] + 
        chi[1, 2]^2*chi[1, 3]*chi[2, i]^2*chi[2, j]^2*chi[3, j]*
         chi[i, {1, 2}]*chi[j, {1, 2}] + chi[1, 2]*chi[1, 3]^2*chi[2, i]^2*
         chi[2, j]^2*chi[3, j]*chi[i, {1, 2}]*chi[j, {1, 2}] + 
        chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*chi[3, j]*
         chi[i, {1, 2}]*chi[j, {1, 2}] - 4*chi[1, 2]^3*chi[2, i]*chi[2, j]^2*
         chi[3, i]*chi[3, j]*chi[i, {1, 2}]*chi[j, {1, 2}] - 
        3*chi[1, 2]^2*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*
         chi[i, {1, 2}]*chi[j, {1, 2}] - 2*chi[1, 2]*chi[1, 3]^2*chi[2, i]*
         chi[2, j]^2*chi[3, i]*chi[3, j]*chi[i, {1, 2}]*chi[j, {1, 2}] - 
        5*chi[1, 2]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*
         chi[i, {1, 2}]*chi[j, {1, 2}] - 2*chi[1, 2]*chi[1, 3]*chi[2, 3]*
         chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*chi[i, {1, 2}]*
         chi[j, {1, 2}] + 4*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*
         chi[3, i]*chi[3, j]*chi[i, {1, 2}]*chi[j, {1, 2}] - 
        2*chi[1, 2]*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*
         chi[i, {1, 2}]*chi[j, {1, 2}] - 2*chi[1, 2]^3*chi[2, j]^2*
         chi[3, i]^2*chi[3, j]*chi[i, {1, 2}]*chi[j, {1, 2}] + 
        3*chi[1, 2]^2*chi[1, 3]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
         chi[i, {1, 2}]*chi[j, {1, 2}] + 3*chi[1, 2]*chi[1, 3]^2*chi[2, j]^2*
         chi[3, i]^2*chi[3, j]*chi[i, {1, 2}]*chi[j, {1, 2}] - 
        2*chi[1, 2]^2*chi[2, 3]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
         chi[i, {1, 2}]*chi[j, {1, 2}] + 2*chi[1, 3]^2*chi[2, 3]*chi[2, j]^2*
         chi[3, i]^2*chi[3, j]*chi[i, {1, 2}]*chi[j, {1, 2}] - 
        chi[1, 2]*chi[2, 3]^2*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
         chi[i, {1, 2}]*chi[j, {1, 2}] + chi[1, 2]^2*chi[1, 3]*chi[2, i]^2*
         chi[2, j]*chi[3, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] + 
        chi[1, 2]*chi[1, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, j]^2*
         chi[i, {1, 2}]*chi[j, {1, 2}] + chi[1, 2]^2*chi[2, 3]*chi[2, i]^2*
         chi[2, j]*chi[3, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] + 
        4*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, j]^2*
         chi[i, {1, 2}]*chi[j, {1, 2}] + 2*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
         chi[2, j]*chi[3, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] + 
        chi[1, 2]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, j]^2*
         chi[i, {1, 2}]*chi[j, {1, 2}] + 2*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*
         chi[2, j]*chi[3, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] - 
        4*chi[1, 2]^3*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*
         chi[i, {1, 2}]*chi[j, {1, 2}] + chi[1, 2]*chi[1, 3]^2*chi[2, i]*
         chi[2, j]*chi[3, i]*chi[3, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] + 
        chi[1, 2]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*
         chi[i, {1, 2}]*chi[j, {1, 2}] - 3*chi[1, 2]*chi[1, 3]*chi[2, 3]*
         chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*chi[i, {1, 2}]*
         chi[j, {1, 2}] + 2*chi[1, 2]*chi[2, 3]^2*chi[2, i]*chi[2, j]*
         chi[3, i]*chi[3, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] - 
        8*chi[1, 2]^3*chi[2, j]*chi[3, i]^2*chi[3, j]^2*chi[i, {1, 2}]*
         chi[j, {1, 2}] - 6*chi[1, 2]^2*chi[1, 3]*chi[2, j]*chi[3, i]^2*
         chi[3, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] - 6*chi[1, 2]^2*chi[2, 3]*
         chi[2, j]*chi[3, i]^2*chi[3, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] - 
        6*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*
         chi[i, {1, 2}]*chi[j, {1, 2}] - chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
         chi[2, i]*chi[2, j]^2*chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] - 
        2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[i, j]*
         chi[i, {1, 2}]*chi[j, {1, 2}] - chi[1, 3]^3*chi[2, 3]*chi[2, i]*
         chi[2, j]^2*chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] - 
        2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*chi[i, j]*
         chi[i, {1, 2}]*chi[j, {1, 2}] - 2*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
         chi[2, j]^2*chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] - 
        chi[1, 3]*chi[2, 3]^3*chi[2, i]*chi[2, j]^2*chi[i, j]*chi[i, {1, 2}]*
         chi[j, {1, 2}] - chi[1, 2]^3*chi[1, 3]*chi[2, j]^2*chi[3, i]*
         chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] - 2*chi[1, 2]^2*chi[1, 3]^2*
         chi[2, j]^2*chi[3, i]*chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] - 
        chi[1, 2]*chi[1, 3]^3*chi[2, j]^2*chi[3, i]*chi[i, j]*chi[i, {1, 2}]*
         chi[j, {1, 2}] - 2*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, j]^2*
         chi[3, i]*chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] - 
        3*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, j]^2*chi[3, i]*chi[i, j]*
         chi[i, {1, 2}]*chi[j, {1, 2}] - chi[1, 3]^3*chi[2, 3]*chi[2, j]^2*
         chi[3, i]*chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] + 
        chi[1, 3]*chi[2, 3]^3*chi[2, j]^2*chi[3, i]*chi[i, j]*chi[i, {1, 2}]*
         chi[j, {1, 2}] - chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, j]*
         chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] - 2*chi[1, 2]^2*chi[1, 3]^2*
         chi[2, i]*chi[2, j]*chi[3, j]*chi[i, j]*chi[i, {1, 2}]*
         chi[j, {1, 2}] - chi[1, 2]*chi[1, 3]^3*chi[2, i]*chi[2, j]*chi[3, j]*
         chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] - chi[1, 2]^3*chi[2, 3]*
         chi[2, i]*chi[2, j]*chi[3, j]*chi[i, j]*chi[i, {1, 2}]*
         chi[j, {1, 2}] - 5*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*
         chi[2, j]*chi[3, j]*chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] - 
        5*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]*
         chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] - chi[1, 3]^3*chi[2, 3]*
         chi[2, i]*chi[2, j]*chi[3, j]*chi[i, j]*chi[i, {1, 2}]*
         chi[j, {1, 2}] - 2*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]*
         chi[3, j]*chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] - 
        5*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, j]*
         chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] - 2*chi[1, 3]^2*chi[2, 3]^2*
         chi[2, i]*chi[2, j]*chi[3, j]*chi[i, j]*chi[i, {1, 2}]*
         chi[j, {1, 2}] - chi[1, 2]*chi[2, 3]^3*chi[2, i]*chi[2, j]*chi[3, j]*
         chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] - chi[1, 3]*chi[2, 3]^3*
         chi[2, i]*chi[2, j]*chi[3, j]*chi[i, j]*chi[i, {1, 2}]*
         chi[j, {1, 2}] + 4*chi[1, 2]^4*chi[2, j]*chi[3, i]*chi[3, j]*
         chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] + 9*chi[1, 2]^3*chi[1, 3]*
         chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*chi[i, {1, 2}]*
         chi[j, {1, 2}] + 6*chi[1, 2]^2*chi[1, 3]^2*chi[2, j]*chi[3, i]*
         chi[3, j]*chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] + 
        chi[1, 2]*chi[1, 3]^3*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*
         chi[i, {1, 2}]*chi[j, {1, 2}] + 9*chi[1, 2]^3*chi[2, 3]*chi[2, j]*
         chi[3, i]*chi[3, j]*chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] + 
        9*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, j]*chi[3, i]*chi[3, j]*
         chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] + 5*chi[1, 2]*chi[1, 3]^2*
         chi[2, 3]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*chi[i, {1, 2}]*
         chi[j, {1, 2}] + chi[1, 3]^3*chi[2, 3]*chi[2, j]*chi[3, i]*chi[3, j]*
         chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] + 6*chi[1, 2]^2*chi[2, 3]^2*
         chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*chi[i, {1, 2}]*
         chi[j, {1, 2}] + 5*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, j]*
         chi[3, i]*chi[3, j]*chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] - 
        6*chi[1, 3]^2*chi[2, 3]^2*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*
         chi[i, {1, 2}]*chi[j, {1, 2}] + chi[1, 2]*chi[2, 3]^3*chi[2, j]*
         chi[3, i]*chi[3, j]*chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] + 
        chi[1, 3]*chi[2, 3]^3*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*
         chi[i, {1, 2}]*chi[j, {1, 2}] - 2*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
         chi[3, i]*chi[3, j]^2*chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] - 
        2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]*chi[3, j]^2*chi[i, j]*
         chi[i, {1, 2}]*chi[j, {1, 2}] - 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
         chi[3, i]*chi[3, j]^2*chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] + 
        chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, j]*chi[i, j]^2*chi[i, {1, 2}]*
         chi[j, {1, 2}] + 2*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, j]*
         chi[i, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] + chi[1, 2]*chi[1, 3]^3*
         chi[2, 3]*chi[2, j]*chi[i, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] + 
        2*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, j]*chi[i, j]^2*
         chi[i, {1, 2}]*chi[j, {1, 2}] + 2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*
         chi[2, j]*chi[i, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] + 
        chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[2, j]*chi[i, j]^2*chi[i, {1, 2}]*
         chi[j, {1, 2}] - chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[3, j]*
         chi[i, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] - 
        2*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[3, j]*chi[i, j]^2*
         chi[i, {1, 2}]*chi[j, {1, 2}] - chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
         chi[3, j]*chi[i, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] - 
        2*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[3, j]*chi[i, j]^2*
         chi[i, {1, 2}]*chi[j, {1, 2}] - 2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*
         chi[3, j]*chi[i, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] - 
        chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[3, j]*chi[i, j]^2*chi[i, {1, 2}]*
         chi[j, {1, 2}] - chi[1, 2]*chi[1, 3]*chi[2, i]^2*chi[2, j]^4*
         chi[3, i]*chi[1, 2, 3] - 2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*
         chi[2, j]^4*chi[3, i]*chi[1, 2, 3] + chi[1, 2]*chi[1, 3]*chi[2, i]^3*
         chi[2, j]^3*chi[3, j]*chi[1, 2, 3] + 2*chi[1, 3]*chi[2, 3]*
         chi[2, i]^3*chi[2, j]^3*chi[3, j]*chi[1, 2, 3] - 
        chi[1, 2]*chi[1, 3]*chi[2, i]^2*chi[2, j]^3*chi[3, i]*chi[3, j]*
         chi[1, 2, 3] + chi[1, 2]*chi[2, 3]*chi[2, i]^2*chi[2, j]^3*chi[3, i]*
         chi[3, j]*chi[1, 2, 3] + chi[1, 2]*chi[2, 3]*chi[2, i]*chi[2, j]^3*
         chi[3, i]^2*chi[3, j]*chi[1, 2, 3] + chi[1, 2]*chi[1, 3]*chi[2, i]^3*
         chi[2, j]^2*chi[3, j]^2*chi[1, 2, 3] - chi[1, 2]*chi[2, 3]*
         chi[2, i]^3*chi[2, j]^2*chi[3, j]^2*chi[1, 2, 3] - 
        chi[1, 2]*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*chi[3, i]*chi[3, j]^2*
         chi[1, 2, 3] + 2*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]^2*
         chi[2, j]^3*chi[i, j]*chi[1, 2, 3] + 2*chi[1, 3]^2*chi[2, 3]*
         chi[2, i]^2*chi[2, j]^3*chi[i, j]*chi[1, 2, 3] + 
        2*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]^3*chi[i, j]*
         chi[1, 2, 3] - 2*chi[1, 2]^2*chi[1, 3]*chi[2, i]*chi[2, j]^3*
         chi[3, i]*chi[i, j]*chi[1, 2, 3] - 4*chi[1, 2]*chi[1, 3]*chi[2, 3]*
         chi[2, i]*chi[2, j]^3*chi[3, i]*chi[i, j]*chi[1, 2, 3] - 
        chi[1, 2]^2*chi[1, 3]*chi[2, j]^3*chi[3, i]^2*chi[i, j]*
         chi[1, 2, 3] - 2*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, j]^3*
         chi[3, i]^2*chi[i, j]*chi[1, 2, 3] - 2*chi[1, 2]^2*chi[1, 3]*
         chi[2, i]^2*chi[2, j]^2*chi[3, j]*chi[i, j]*chi[1, 2, 3] - 
        chi[1, 2]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*chi[3, j]*chi[i, j]*
         chi[1, 2, 3] - chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*
         chi[3, j]*chi[i, j]*chi[1, 2, 3] + 8*chi[1, 3]^2*chi[2, 3]*
         chi[2, i]^2*chi[2, j]^2*chi[3, j]*chi[i, j]*chi[1, 2, 3] + 
        2*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]^2*chi[3, j]*chi[i, j]*
         chi[1, 2, 3] - 4*chi[1, 2]^2*chi[1, 3]*chi[2, i]*chi[2, j]^2*
         chi[3, i]*chi[3, j]*chi[i, j]*chi[1, 2, 3] - 4*chi[1, 2]^2*chi[2, 3]*
         chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*chi[i, j]*chi[1, 2, 3] - 
        6*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*
         chi[3, j]*chi[i, j]*chi[1, 2, 3] + 4*chi[1, 3]^2*chi[2, 3]*chi[2, i]*
         chi[2, j]^2*chi[3, i]*chi[3, j]*chi[i, j]*chi[1, 2, 3] - 
        chi[1, 2]^2*chi[1, 3]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*chi[i, j]*
         chi[1, 2, 3] - chi[1, 2]^2*chi[2, 3]*chi[2, j]^2*chi[3, i]^2*
         chi[3, j]*chi[i, j]*chi[1, 2, 3] - 2*chi[1, 2]*chi[1, 3]*chi[2, 3]*
         chi[2, j]^2*chi[3, i]^2*chi[3, j]*chi[i, j]*chi[1, 2, 3] - 
        2*chi[1, 2]^2*chi[1, 3]*chi[2, i]^2*chi[2, j]*chi[3, j]^2*chi[i, j]*
         chi[1, 2, 3] - chi[1, 2]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]*
         chi[3, j]^2*chi[i, j]*chi[1, 2, 3] - 6*chi[1, 2]*chi[1, 3]*chi[2, 3]*
         chi[2, i]^2*chi[2, j]*chi[3, j]^2*chi[i, j]*chi[1, 2, 3] - 
        2*chi[1, 2]^2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*
         chi[i, j]*chi[1, 2, 3] - 2*chi[1, 2]^2*chi[2, 3]*chi[2, i]*chi[2, j]*
         chi[3, i]*chi[3, j]^2*chi[i, j]*chi[1, 2, 3] - 
        4*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*
         chi[3, j]^2*chi[i, j]*chi[1, 2, 3] - chi[1, 3]*chi[2, 3]*chi[2, i]*
         chi[2, j]^2*chi[i, j]*chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*
         chi[1, 2, 3]^2 + 3*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, j]*
         chi[i, j]^2*chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]^2 + 
        chi[1, j]^3*((6*chi[1, 3]*chi[2, 3] + chi[1, 2]*(2*chi[1, 3] + 
              chi[2, 3]))*chi[2, i]^3*chi[3, j]*chi[1, 2, 3] - 
          chi[1, 2]*(chi[1, 2] + 2*chi[1, 3])*chi[2, 3]*chi[3, i]^2*chi[i, j]*
           chi[1, 2, 3] + chi[2, i]^2*chi[1, 2, 3]*
           (-((chi[1, 2] + 2*chi[1, 3])*chi[2, 3]*chi[2, j]*chi[3, i]) + 
            (4*chi[1, 3]*chi[2, 3] + chi[1, 2]*(3*chi[1, 3] + chi[2, 3]))*
             chi[3, i]*chi[3, j] + 2*chi[1, 3]*chi[2, 3]*chi[i, j]*
             chi[1, 2, 3]) + chi[2, i]*chi[3, i]*(chi[1, 2]*chi[1, 3]*
             chi[3, i]*chi[3, j]*chi[1, 2, 3] - (chi[1, 2] + 2*chi[1, 3])*
             chi[2, 3]*(2*chi[1, 2]*chi[i, j]*chi[1, 2, 3] - 
              chi[i, {1, 2}]*chi[j, {1, 2}]*chi[1, 2, 3]))) - 
        chi[1, j]^2*(chi[2, i]^3*chi[3, j]*(chi[1, 3]*(chi[1, 2] + 
              2*chi[2, 3])*chi[2, j] + chi[1, 2]*(chi[1, 3] - chi[2, 3])*
             chi[3, j])*chi[1, 2, 3] + chi[2, i]^2*
           ((6*chi[1, 3]*chi[2, 3] + chi[1, 2]*(chi[1, 3] + 2*chi[2, 3]))*
             chi[2, j]^2*chi[3, i]*chi[1, 2, 3] + 2*chi[2, j]*chi[1, 2, 3]*
             (chi[3, i]*chi[3, j]*(2*chi[1, 3]*chi[2, 3] + chi[1, 2]*
                 chi[3, {1, 2}]) - 6*chi[1, 3]*chi[2, 3]*chi[i, j]*chi[1, 2, 
                3]) + chi[3, j]*(-((chi[1, 2]*(chi[1, 3]^2 + 4*chi[1, 3]*
                    chi[2, 3] + chi[2, 3]^2) + chi[1, 2]^2*chi[3, {1, 2}] + 
                 2*chi[1, 3]*chi[2, 3]*chi[3, {1, 2}])*chi[i, {1, 2}]*
                chi[j, {1, 2}]) + chi[1, 2]*(chi[1, 3] - chi[2, 3])*chi[3, 
                i]*chi[3, j]*chi[1, 2, 3] + (chi[1, 2]*chi[1, 3]*chi[2, 3] + 
                chi[1, 2]^2*(2*chi[1, 3] + chi[2, 3]) - 2*chi[1, 3]*chi[2, 3]*
                 (chi[1, 3] + 4*chi[2, 3]))*chi[i, j]*chi[1, 2, 3])) + 
          chi[3, i]*((chi[1, 2] + 2*chi[1, 3])*chi[2, 3]*chi[2, {1, 3}]*
             chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}]*chi[1, 2, 3] + 
            chi[2, j]*chi[3, i]*(-((chi[1, 2]*(chi[1, 3]^2 + 4*chi[1, 3]*
                    chi[2, 3] + chi[2, 3]^2) + chi[1, 2]^2*chi[3, {1, 2}] + 
                 2*chi[1, 3]*chi[2, 3]*chi[3, {1, 2}])*chi[i, {1, 2}]*
                chi[j, {1, 2}]) + chi[1, 2]*(6*chi[1, 3]*chi[2, 3] + 
                chi[1, 2]*(chi[1, 3] + 2*chi[2, 3]))*chi[i, j]*chi[1, 2, 
                3]) + chi[3, i]*chi[3, j]*((2*chi[1, 2]^3 + chi[1, 2]^2*
                 (chi[1, 3] - 3*chi[2, 3]) - 2*chi[1, 3]*chi[2, 3]^2 - 
                chi[1, 2]*chi[2, 3]*(chi[1, 3] + 3*chi[2, 3]))*chi[i, {1, 2}]*
               chi[j, {1, 2}] + chi[1, 2]*(2*chi[1, 3]*chi[2, 3] + 
                chi[1, 2]*chi[3, {1, 2}])*chi[i, j]*chi[1, 2, 3])) + 
          chi[2, i]*(chi[3, i]*chi[3, j]*((4*chi[1, 2]^3 - 4*chi[1, 3]*
                 chi[2, 3]^2 + chi[1, 2]^2*(5*chi[1, 3] + 3*chi[2, 3]) + 
                2*chi[1, 2]*(chi[1, 3]^2 + chi[1, 3]*chi[2, 3] + chi[2, 3]^
                   2))*chi[i, {1, 2}]*chi[j, {1, 2}] + 2*(3*chi[1, 2]*
                 chi[1, 3]*chi[2, 3] - 2*chi[1, 3]*chi[2, 3]^2 + 
                2*chi[1, 2]^2*chi[3, {1, 2}])*chi[i, j]*chi[1, 2, 3]) + 
            chi[2, j]*chi[3, i]*(-((chi[1, 2]^2*(chi[1, 3] + 2*chi[2, 3]) + 
                 chi[1, 2]*(chi[1, 3]^2 + 5*chi[1, 3]*chi[2, 3] + 
                   2*chi[2, 3]^2) + 2*chi[1, 3]*chi[2, 3]*chi[3, {1, 2}])*
                chi[i, {1, 2}]*chi[j, {1, 2}]) + chi[1, 2]*chi[2, 3]*chi[3, 
                i]*chi[3, j]*chi[1, 2, 3] + 2*(4*chi[1, 2]*chi[1, 3]*
                 chi[2, 3] + chi[1, 2]^2*(chi[1, 3] + 2*chi[2, 3]) - 
                2*chi[1, 3]*chi[2, 3]*chi[3, {1, 2}])*chi[i, j]*chi[1, 2, 
                3]) + chi[1, 3]*chi[2, 3]*chi[i, j]*(chi[i, {1, 2}]*chi[j, 
                {1, 2}]*chi[1, 2, 3]^2 + chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*
               chi[1, 2, 3]^2))) + chi[1, j]*(-8*chi[1, 2]^3*chi[3, i]^2*
           chi[3, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] - 6*chi[1, 2]^2*
           chi[1, 3]*chi[3, i]^2*chi[3, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] - 
          6*chi[1, 2]^2*chi[2, 3]*chi[3, i]^2*chi[3, j]^2*chi[i, {1, 2}]*
           chi[j, {1, 2}] - 6*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[3, i]^2*
           chi[3, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] + 4*chi[1, 2]^4*
           chi[3, i]*chi[3, j]*chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] + 
          8*chi[1, 2]^3*chi[1, 3]*chi[3, i]*chi[3, j]*chi[i, j]*
           chi[i, {1, 2}]*chi[j, {1, 2}] + 4*chi[1, 2]^2*chi[1, 3]^2*
           chi[3, i]*chi[3, j]*chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] + 
          10*chi[1, 2]^3*chi[2, 3]*chi[3, i]*chi[3, j]*chi[i, j]*
           chi[i, {1, 2}]*chi[j, {1, 2}] + 10*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
           chi[3, i]*chi[3, j]*chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] + 
          4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]*chi[3, j]*chi[i, j]*
           chi[i, {1, 2}]*chi[j, {1, 2}] + 8*chi[1, 2]^2*chi[2, 3]^2*
           chi[3, i]*chi[3, j]*chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] + 
          10*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[3, i]*chi[3, j]*chi[i, j]*
           chi[i, {1, 2}]*chi[j, {1, 2}] - 4*chi[1, 3]^2*chi[2, 3]^2*
           chi[3, i]*chi[3, j]*chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] + 
          2*chi[1, 2]*chi[2, 3]^3*chi[3, i]*chi[3, j]*chi[i, j]*
           chi[i, {1, 2}]*chi[j, {1, 2}] + 4*chi[1, 3]*chi[2, 3]^3*chi[3, i]*
           chi[3, j]*chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}] + 
          chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[i, j]^2*chi[i, {1, 2}]*
           chi[j, {1, 2}] + 2*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[i, j]^2*
           chi[i, {1, 2}]*chi[j, {1, 2}] + chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
           chi[i, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] + 2*chi[1, 2]^2*
           chi[1, 3]*chi[2, 3]^2*chi[i, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}] + 
          2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[i, j]^2*chi[i, {1, 2}]*
           chi[j, {1, 2}] + chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[i, j]^2*
           chi[i, {1, 2}]*chi[j, {1, 2}] - (6*chi[1, 3]*chi[2, 3] + 
            chi[1, 2]*(2*chi[1, 3] + chi[2, 3]))*chi[2, i]^3*chi[2, j]^2*
           chi[3, j]*chi[1, 2, 3] + 3*chi[1, 2]*chi[1, 3]*chi[2, 3]*
           chi[i, j]^2*chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]^2 + 
          chi[2, j]^2*chi[3, i]^2*((chi[1, 2]*(chi[1, 3]^2 + 4*chi[1, 3]*
                 chi[2, 3] + chi[2, 3]^2) + chi[1, 2]^2*chi[3, {1, 2}] + 
              2*chi[1, 3]*chi[2, 3]*chi[3, {1, 2}])*chi[i, {1, 2}]*
             chi[j, {1, 2}] - chi[1, 2]*(6*chi[1, 3]*chi[2, 3] + 
              chi[1, 2]*(2*chi[1, 3] + chi[2, 3]))*chi[i, j]*chi[1, 2, 3]) - 
          chi[2, j]*chi[3, i]*((chi[1, 3]*chi[2, 3] + chi[1, 2]*chi[3, 
                {1, 2}])*chi[i, j]*chi[i, {1, 2}]*chi[j, {1, 2}]*
             chi[1, 2, 3]^2 + chi[1, 2]*chi[3, i]*chi[3, j]*
             ((4*chi[1, 2]^2 - chi[1, 2]*chi[1, 3] - 2*chi[1, 3]^2 + 
                3*chi[1, 3]*chi[2, 3] - chi[2, 3]^2)*chi[i, {1, 2}]*chi[j, 
                {1, 2}] + 2*(2*chi[1, 3]*chi[2, 3] + chi[1, 2]*chi[3, 
                  {1, 2}])*chi[i, j]*chi[1, 2, 3])) + chi[2, i]^2*
           (-((6*chi[1, 3]*chi[2, 3] + chi[1, 2]*(2*chi[1, 3] + chi[2, 3]))*
              chi[2, j]^3*chi[3, i]*chi[1, 2, 3]) - 2*chi[2, j]^2*
             chi[1, 2, 3]*((4*chi[1, 3]*chi[2, 3] + chi[1, 2]*(3*chi[1, 3] + 
                  chi[2, 3]))*chi[3, i]*chi[3, j] - 6*chi[1, 3]*chi[2, 3]*chi[
                i, j]*chi[1, 2, 3]) + chi[3, j]^2*
             ((chi[1, 2]*(chi[1, 3]^2 + 4*chi[1, 3]*chi[2, 3] + chi[2, 3]^
                   2) + chi[1, 2]^2*chi[3, {1, 2}] + 2*chi[1, 3]*chi[2, 3]*
                 chi[3, {1, 2}])*chi[i, {1, 2}]*chi[j, {1, 2}] - 
              chi[1, 2]*(6*chi[1, 3]*chi[2, 3] + chi[1, 2]*(2*chi[1, 3] + 
                  chi[2, 3]))*chi[i, j]*chi[1, 2, 3]) + chi[2, j]*chi[3, j]*
             ((chi[1, 2]^2*(2*chi[1, 3] + chi[2, 3]) + chi[1, 2]*
                 (2*chi[1, 3]^2 + 5*chi[1, 3]*chi[2, 3] + chi[2, 3]^2) + 
                2*chi[1, 3]*chi[2, 3]*chi[3, {1, 2}])*chi[i, {1, 2}]*chi[j, 
                {1, 2}] - chi[1, 2]*chi[1, 3]*chi[3, i]*chi[3, j]*chi[1, 2, 
                3] - 2*(4*chi[1, 2]*chi[1, 3]*chi[2, 3] + chi[1, 2]^2*
                 (2*chi[1, 3] + chi[2, 3]) - 2*chi[1, 3]*chi[2, 3]*
                 chi[3, {1, 2}])*chi[i, j]*chi[1, 2, 3])) + 
          chi[2, i]*(chi[2, j]^2*chi[3, i]*((chi[1, 2]^2*(2*chi[1, 3] + 
                  chi[2, 3]) + chi[1, 2]*(2*chi[1, 3]^2 + 5*chi[1, 3]*
                   chi[2, 3] + chi[2, 3]^2) + 2*chi[1, 3]*chi[2, 3]*
                 chi[3, {1, 2}])*chi[i, {1, 2}]*chi[j, {1, 2}] - 
              chi[1, 2]*chi[1, 3]*chi[3, i]*chi[3, j]*chi[1, 2, 3] - 
              2*(4*chi[1, 2]*chi[1, 3]*chi[2, 3] + chi[1, 2]^2*(2*chi[1, 3] + 
                  chi[2, 3]) - 2*chi[1, 3]*chi[2, 3]*chi[3, {1, 2}])*chi[i, 
                j]*chi[1, 2, 3]) - chi[3, j]*((chi[1, 3]*chi[2, 3] + 
                chi[1, 2]*chi[3, {1, 2}])*chi[i, j]*chi[i, {1, 2}]*chi[j, 
                {1, 2}]*chi[1, 2, 3]^2 + chi[1, 2]*chi[3, i]*chi[3, j]*(
                (4*chi[1, 2]^2 - chi[1, 2]*chi[1, 3] - 2*chi[1, 3]^2 + 
                  3*chi[1, 3]*chi[2, 3] - chi[2, 3]^2)*chi[i, {1, 2}]*
                 chi[j, {1, 2}] + 2*(2*chi[1, 3]*chi[2, 3] + chi[1, 2]*
                   chi[3, {1, 2}])*chi[i, j]*chi[1, 2, 3])) + 
            2*chi[2, j]*(-2*chi[3, i]*chi[3, j]*((2*chi[1, 2]^3 + chi[1, 2]*
                   (chi[1, 3]^2 + chi[2, 3]^2) + 2*chi[1, 2]^2*chi[3, 
                    {1, 2}] - 2*chi[1, 3]*chi[2, 3]*chi[3, {1, 2}])*
                 chi[i, {1, 2}]*chi[j, {1, 2}] + 2*chi[1, 2]*
                 (2*chi[1, 3]*chi[2, 3] + chi[1, 2]*chi[3, {1, 2}])*chi[i, j]*
                 chi[1, 2, 3]) - chi[1, 3]*chi[2, 3]*chi[i, j]*(
                chi[i, {1, 2}]*chi[j, {1, 2}]*chi[1, 2, 3]^2 - 
                chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]^2)))))))/
    (chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[3, i]*chi[3, j]*chi[i, {1, 2}]^2*
     chi[i, {1, 2, 3}]*chi[j, {1, 2}]^2*chi[j, {1, 2, 3}]*chi[1, 2, 3]^2) + 
   ((-4*chi[i, j])/(chi[1, 2]*chi[3, i]*chi[3, j]*chi[i, {1, 2}]^2) + 
     (4*(chi[1, j]*chi[2, i] + chi[1, i]*chi[2, j]))/(chi[1, 2]^2*chi[3, i]^2*
       chi[i, {1, 2}]*chi[j, {1, 2}]) - (4*chi[i, j])/
      (chi[1, 2]*chi[3, i]^2*chi[i, {1, 2}]*chi[j, {1, 2}]) + 
     (2*chi[1, j]*chi[2, 3]^2)/(chi[1, 2]*chi[1, 3]*chi[3, i]*
       chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]^2) + 
     (2*chi[1, 3]^2*chi[2, j])/(chi[1, 2]*chi[2, 3]*chi[3, i]*
       chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]^2) + 
     (2*(chi[1, 3]*chi[2, j] - chi[1, {2, 3}]*chi[3, j]))/
      (chi[2, 3]*chi[3, i]*chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*
       chi[1, 2, 3]^2) + (2*(chi[1, j]*chi[2, 3] - chi[2, {1, 3}]*chi[3, j]))/
      (chi[1, 3]*chi[3, i]*chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*
       chi[1, 2, 3]^2) + (2*(chi[1, j]*(chi[1, 3] + 2*chi[2, 3]) + 
        (2*chi[1, 3] + chi[2, 3])*chi[2, j] - 2*chi[3, j]*chi[3, {1, 2}]))/
      (chi[1, 2]*chi[3, i]*chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*
       chi[1, 2, 3]^2) - (2*chi[1, j]*chi[2, 3]^2)/(chi[1, 2]*chi[1, 3]*
       chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]^2) - 
     (2*chi[1, 3]^2*chi[2, j])/(chi[1, 2]*chi[2, 3]*chi[i, {1, 2}]*
       chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]^2) - 
     (2*(chi[1, 3]*chi[2, j] - chi[1, {2, 3}]*chi[3, j]))/
      (chi[2, 3]*chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*
       chi[1, 2, 3]^2) - (2*(chi[1, j]*chi[2, 3] - chi[2, {1, 3}]*chi[3, j]))/
      (chi[1, 3]*chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*
       chi[1, 2, 3]^2) - (2*(chi[1, j]*(chi[1, 3] + 2*chi[2, 3]) + 
        (2*chi[1, 3] + chi[2, 3])*chi[2, j] - 2*chi[3, j]*chi[3, {1, 2}]))/
      (chi[1, 2]*chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*
       chi[1, 2, 3]^2) + (2*(-4*chi[3, j] + chi[j, {1, 2}]))/
      (chi[3, i]*chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]^2) - 
     (2*(-4*chi[3, j] + chi[j, {1, 2}]))/(chi[i, {1, 2}]*chi[i, {1, 2, 3}]*
       chi[j, {1, 2, 3}]*chi[1, 2, 3]^2) - (2*chi[1, j]*chi[2, 3])/
      (chi[1, 2]*chi[1, 3]*chi[3, i]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*
       chi[1, 2, 3]) - (2*chi[1, 3]*chi[2, j])/(chi[1, 2]*chi[2, 3]*chi[3, i]*
       chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[1, 2, 3]) + 
     (2*chi[3, j])/(chi[1, 3]*chi[3, i]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*
       chi[1, 2, 3]) + (2*chi[3, j])/(chi[2, 3]*chi[3, i]*chi[i, {1, 2, 3}]*
       chi[j, {1, 2}]*chi[1, 2, 3]) - 
     (4*(chi[1, j]*chi[2, i] + chi[1, i]*chi[2, j])*chi[3, {1, 2}])/
      (chi[1, 2]^2*chi[3, i]^2*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*
       chi[1, 2, 3]) + (4*chi[i, j])/(chi[3, i]^2*chi[i, {1, 2, 3}]*
       chi[j, {1, 2}]*chi[1, 2, 3]) - 
     (4*(chi[1, j]*chi[2, i] + chi[1, i]*chi[2, j] - chi[3, {1, 2}]*
         chi[i, j]))/(chi[1, 2]*chi[3, i]^2*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*
       chi[1, 2, 3]) - (4*(chi[2, i]*(chi[1, j]*(-chi[1, 3] + chi[2, 3]) + 
          2*chi[1, 3]*chi[2, j]) + chi[1, i]*(2*chi[1, j]*chi[2, 3] + 
          (chi[1, 3] - chi[2, 3])*chi[2, j])))/(chi[1, 2]^2*chi[3, i]*
       chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[1, 2, 3]) + 
     (4*chi[i, j])/(chi[i, {1, 2}]^2*chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*
       chi[1, 2, 3]) + (2*chi[1, j]*chi[2, 3])/(chi[1, 2]*chi[1, 3]*
       chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]) + 
     (2*chi[1, 3]*chi[2, j])/(chi[1, 2]*chi[2, 3]*chi[i, {1, 2}]*
       chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]) - 
     (4*(2*chi[1, j] + 2*chi[2, j] + chi[3, j])*chi[i, j])/
      (chi[3, i]*chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*
       chi[j, {1, 2, 3}]*chi[1, 2, 3]) - 
     (2*(-(chi[1, j]^2*chi[2, i]) + chi[2, i]*chi[2, j]^2 - 
        3*chi[2, i]*chi[2, j]*chi[3, j] - 4*chi[2, i]*chi[3, j]^2 + 
        chi[1, i]*(chi[1, j]^2 - chi[2, j]^2 - 3*chi[1, j]*chi[3, j] - 
          5*chi[2, j]*chi[3, j] - 4*chi[3, j]^2) + 4*chi[1, 3]*chi[2, j]*
         chi[i, j] + 4*chi[2, 3]*chi[2, j]*chi[i, j] + 2*chi[1, 3]*chi[3, j]*
         chi[i, j] + 2*chi[2, 3]*chi[3, j]*chi[i, j] + 
        chi[1, j]*(-5*chi[2, i]*chi[3, j] + 4*chi[3, {1, 2}]*chi[i, j])))/
      (chi[1, 2]*chi[3, i]*chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*
       chi[j, {1, 2, 3}]*chi[1, 2, 3]) + (4*chi[i, j]*chi[j, {1, 2}])/
      (chi[3, j]*chi[i, {1, 2}]^2*chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*
       chi[1, 2, 3]) + (4*chi[1, j]*chi[j, {1, 2}])/(chi[1, 3]*chi[3, j]*
       chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]) + 
     (2*chi[1, j]*chi[2, 3]*chi[j, {1, 2}])/(chi[1, 2]*chi[1, 3]*chi[3, j]*
       chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]) + 
     (4*chi[2, j]*chi[j, {1, 2}])/(chi[2, 3]*chi[3, j]*chi[i, {1, 2}]*
       chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]) + 
     (2*chi[1, 3]*chi[2, j]*chi[j, {1, 2}])/(chi[1, 2]*chi[2, 3]*chi[3, j]*
       chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]) - 
     (4*chi[i, j]*chi[j, {1, 2}])/(chi[3, i]*chi[3, j]*chi[i, {1, 2}]*
       chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]) - 
     (4*chi[3, {1, 2}]*chi[i, j]*chi[j, {1, 2}])/(chi[1, 2]*chi[3, i]*
       chi[3, j]*chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*
       chi[1, 2, 3]) + (2*(3*chi[1, j]*chi[2, i] + 3*chi[2, i]*chi[2, j] + 
        2*chi[1, 3]*chi[i, j] + 2*chi[2, 3]*chi[i, j] + 
        3*chi[1, i]*chi[j, {1, 2}]))/(chi[1, 2]*chi[i, {1, 2}]^2*
       chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]) + 
     (2*chi[j, {1, 2}]*(3*chi[1, j]*chi[2, i] + 3*chi[2, i]*chi[2, j] + 
        2*chi[1, 3]*chi[i, j] + 2*chi[2, 3]*chi[i, j] + 
        3*chi[1, i]*chi[j, {1, 2}]))/(chi[1, 2]*chi[3, j]*chi[i, {1, 2}]^2*
       chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]) + 
     (2*(3*chi[2, j] + chi[j, {1, 3}]))/(chi[2, 3]*chi[i, {1, 2}]*
       chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]) + 
     (2*(3*chi[1, j] + chi[j, {2, 3}]))/(chi[1, 3]*chi[i, {1, 2}]*
       chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]))*msq[i] + 
   ((-4*chi[i, j])/(chi[1, 2]*chi[3, i]*chi[3, j]*chi[j, {1, 2}]^2) + 
     (4*(chi[1, j]*chi[2, i] + chi[1, i]*chi[2, j]))/(chi[1, 2]^2*chi[3, j]^2*
       chi[i, {1, 2}]*chi[j, {1, 2}]) - (4*chi[i, j])/
      (chi[1, 2]*chi[3, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}]) + 
     (2*chi[1, i]*chi[2, 3]^2)/(chi[1, 2]*chi[1, 3]*chi[3, j]*
       chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]^2) + 
     (2*chi[1, 3]^2*chi[2, i])/(chi[1, 2]*chi[2, 3]*chi[3, j]*
       chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]^2) + 
     (2*(chi[1, 3]*chi[2, i] - chi[1, {2, 3}]*chi[3, i]))/
      (chi[2, 3]*chi[3, j]*chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*
       chi[1, 2, 3]^2) + (2*(chi[1, i]*chi[2, 3] - chi[2, {1, 3}]*chi[3, i]))/
      (chi[1, 3]*chi[3, j]*chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*
       chi[1, 2, 3]^2) + (2*(chi[1, i]*(chi[1, 3] + 2*chi[2, 3]) + 
        (2*chi[1, 3] + chi[2, 3])*chi[2, i] - 2*chi[3, i]*chi[3, {1, 2}]))/
      (chi[1, 2]*chi[3, j]*chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*
       chi[1, 2, 3]^2) + (2*(-4*chi[3, i] + chi[i, {1, 2}]))/
      (chi[3, j]*chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]^2) - 
     (2*chi[1, i]*chi[2, 3]^2)/(chi[1, 2]*chi[1, 3]*chi[i, {1, 2, 3}]*
       chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]^2) - 
     (2*chi[1, 3]^2*chi[2, i])/(chi[1, 2]*chi[2, 3]*chi[i, {1, 2, 3}]*
       chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]^2) - 
     (2*(chi[1, 3]*chi[2, i] - chi[1, {2, 3}]*chi[3, i]))/
      (chi[2, 3]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*
       chi[1, 2, 3]^2) - (2*(chi[1, i]*chi[2, 3] - chi[2, {1, 3}]*chi[3, i]))/
      (chi[1, 3]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*
       chi[1, 2, 3]^2) - (2*(chi[1, i]*(chi[1, 3] + 2*chi[2, 3]) + 
        (2*chi[1, 3] + chi[2, 3])*chi[2, i] - 2*chi[3, i]*chi[3, {1, 2}]))/
      (chi[1, 2]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*
       chi[1, 2, 3]^2) - (2*(-4*chi[3, i] + chi[i, {1, 2}]))/
      (chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]^2) - 
     (2*chi[1, i]*chi[2, 3])/(chi[1, 2]*chi[1, 3]*chi[3, j]*chi[i, {1, 2}]*
       chi[j, {1, 2, 3}]*chi[1, 2, 3]) - (2*chi[1, 3]*chi[2, i])/
      (chi[1, 2]*chi[2, 3]*chi[3, j]*chi[i, {1, 2}]*chi[j, {1, 2, 3}]*
       chi[1, 2, 3]) + (2*chi[3, i])/(chi[1, 3]*chi[3, j]*chi[i, {1, 2}]*
       chi[j, {1, 2, 3}]*chi[1, 2, 3]) + (2*chi[3, i])/
      (chi[2, 3]*chi[3, j]*chi[i, {1, 2}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]) - 
     (4*(chi[1, j]*chi[2, i] + chi[1, i]*chi[2, j])*chi[3, {1, 2}])/
      (chi[1, 2]^2*chi[3, j]^2*chi[i, {1, 2}]*chi[j, {1, 2, 3}]*
       chi[1, 2, 3]) + (4*chi[i, j])/(chi[3, j]^2*chi[i, {1, 2}]*
       chi[j, {1, 2, 3}]*chi[1, 2, 3]) - 
     (4*(chi[1, j]*chi[2, i] + chi[1, i]*chi[2, j] - chi[3, {1, 2}]*
         chi[i, j]))/(chi[1, 2]*chi[3, j]^2*chi[i, {1, 2}]*chi[j, {1, 2, 3}]*
       chi[1, 2, 3]) + (4*chi[i, j])/(chi[i, {1, 2, 3}]*chi[j, {1, 2}]^2*
       chi[j, {1, 2, 3}]*chi[1, 2, 3]) + (4*chi[i, j]*chi[i, {1, 2}])/
      (chi[3, i]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]^2*chi[j, {1, 2, 3}]*
       chi[1, 2, 3]) - (4*(chi[2, i]*(chi[1, j]*(chi[1, 3] - chi[2, 3]) + 
          2*chi[1, 3]*chi[2, j]) + chi[1, i]*(2*chi[1, j]*chi[2, 3] + 
          (-chi[1, 3] + chi[2, 3])*chi[2, j])))/(chi[1, 2]^2*chi[3, j]*
       chi[i, {1, 2}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]) + 
     (2*chi[1, i]*chi[2, 3])/(chi[1, 2]*chi[1, 3]*chi[i, {1, 2, 3}]*
       chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]) + 
     (2*chi[1, 3]*chi[2, i])/(chi[1, 2]*chi[2, 3]*chi[i, {1, 2, 3}]*
       chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]) - 
     (4*(2*chi[1, i] + 2*chi[2, i] + chi[3, i])*chi[i, j])/
      (chi[3, j]*chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*
       chi[j, {1, 2, 3}]*chi[1, 2, 3]) - 
     (2*(chi[1, i]^2*(chi[1, j] - chi[2, j]) + chi[2, i]^2*chi[2, j] - 
        3*chi[2, i]*chi[2, j]*chi[3, i] - 4*chi[2, j]*chi[3, i]^2 - 
        chi[1, j]*(chi[2, i]^2 + 5*chi[2, i]*chi[3, i] + 4*chi[3, i]^2) + 
        4*chi[1, 3]*chi[2, i]*chi[i, j] + 4*chi[2, 3]*chi[2, i]*chi[i, j] + 
        2*chi[1, 3]*chi[3, i]*chi[i, j] + 2*chi[2, 3]*chi[3, i]*chi[i, j] + 
        chi[1, i]*(-3*chi[1, j]*chi[3, i] - 5*chi[2, j]*chi[3, i] + 
          4*chi[3, {1, 2}]*chi[i, j])))/(chi[1, 2]*chi[3, j]*chi[i, {1, 2}]*
       chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]) + 
     (4*chi[1, i]*chi[i, {1, 2}])/(chi[1, 3]*chi[3, i]*chi[i, {1, 2, 3}]*
       chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]) + 
     (2*chi[1, i]*chi[2, 3]*chi[i, {1, 2}])/(chi[1, 2]*chi[1, 3]*chi[3, i]*
       chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]) + 
     (4*chi[2, i]*chi[i, {1, 2}])/(chi[2, 3]*chi[3, i]*chi[i, {1, 2, 3}]*
       chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]) + 
     (2*chi[1, 3]*chi[2, i]*chi[i, {1, 2}])/(chi[1, 2]*chi[2, 3]*chi[3, i]*
       chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]) - 
     (4*chi[i, j]*chi[i, {1, 2}])/(chi[3, i]*chi[3, j]*chi[i, {1, 2, 3}]*
       chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[1, 2, 3]) - 
     (4*chi[3, {1, 2}]*chi[i, j]*chi[i, {1, 2}])/(chi[1, 2]*chi[3, i]*
       chi[3, j]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*
       chi[1, 2, 3]) + (2*(3*chi[2, i] + chi[i, {1, 3}]))/
      (chi[2, 3]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*
       chi[1, 2, 3]) + (2*(3*chi[1, i] + chi[i, {2, 3}]))/
      (chi[1, 3]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*
       chi[1, 2, 3]) + (2*(3*chi[1, j]*chi[2, i] + 3*chi[2, i]*chi[2, j] + 
        2*chi[1, 3]*chi[i, j] + 2*chi[2, 3]*chi[i, j] + 
        3*chi[1, i]*chi[j, {1, 2}]))/(chi[1, 2]*chi[i, {1, 2, 3}]*
       chi[j, {1, 2}]^2*chi[j, {1, 2, 3}]*chi[1, 2, 3]) + 
     (2*chi[i, {1, 2}]*(3*chi[1, j]*chi[2, i] + 3*chi[2, i]*chi[2, j] + 
        2*chi[1, 3]*chi[i, j] + 2*chi[2, 3]*chi[i, j] + 
        3*chi[1, i]*chi[j, {1, 2}]))/(chi[1, 2]*chi[3, i]*chi[i, {1, 2, 3}]*
       chi[j, {1, 2}]^2*chi[j, {1, 2, 3}]*chi[1, 2, 3]))*msq[j])


==> anc/Q_dip_SO12.m <==
(* ::Package:: *)

(*E1,E2 << E3 strongly-ordered limit of the dipole factor Qij for the emission 
of a soft qq-pair in addition to a soft gluon, as presented in eq. 3.27, 
where msq[i] denotes the mass squared of emitter i. We use the notation
chi[i,{j,..,k}]=chi[i,j]+...+chi[i,k], chi[1,2,3]= chi[1,2]+chi[2,3]+chi[1,3].
An overal factor [mu^(2*eps)gs^2]^3 is omitted.*)
CA*TF*((2*(-6 + D))/(chi[1, 2]*chi[3, {1, 2}]^2) + 
  (4*(chi[1, i]^2*chi[2, 3] + chi[1, 3]*chi[2, i]^2))/
   (chi[1, 2]^2*chi[3, i]*chi[3, {1, 2}]^2*chi[i, {1, 2}]) - 
  (8*chi[i, j])/(chi[1, 2]*chi[3, j]*chi[3, {1, 2}]*chi[i, {1, 2}]) - 
  (2*(chi[1, i]*chi[2, i]*(chi[1, j] - chi[2, j])^2 + 
     chi[1, j]*chi[2, i]^2*(3*chi[1, j] + chi[2, j]) + 
     chi[1, i]^2*chi[2, j]*(chi[1, j] + 3*chi[2, j]))*chi[i, j])/
   (chi[1, 2]^2*chi[3, i]*chi[3, j]*chi[i, {1, 2}]^2*chi[j, {1, 2}]^2) + 
  (4*(2*chi[1, i]*chi[2, i]*(chi[1, j]^2*chi[2, 3] + chi[1, 3]*chi[2, j]^2) + 
     chi[2, i]^2*(2*chi[1, 3]*chi[1, j]*chi[2, j] + 2*chi[1, 3]*chi[2, j]^2 + 
       chi[1, j]^2*chi[3, {1, 2}]) + chi[1, i]^2*(2*chi[1, j]^2*chi[2, 3] + 
       2*chi[1, j]*chi[2, 3]*chi[2, j] + chi[2, j]^2*chi[3, {1, 2}]))*
    chi[i, j])/(chi[1, 2]^2*chi[3, i]*chi[3, j]*chi[3, {1, 2}]*
    chi[i, {1, 2}]^2*chi[j, {1, 2}]^2) + 
  (4*(chi[1, j]^2*chi[2, 3] + chi[1, 3]*chi[2, j]^2))/
   (chi[1, 2]^2*chi[3, j]*chi[3, {1, 2}]^2*chi[j, {1, 2}]) - 
  (8*chi[i, j])/(chi[1, 2]*chi[3, i]*chi[3, {1, 2}]*chi[j, {1, 2}]) + 
  (2*(chi[2, i]*(chi[1, j]*(chi[1, 3]^2 - 6*chi[1, 3]*chi[2, 3] + 
         chi[2, 3]^2) + 4*chi[1, 3]*(chi[1, 3] - chi[2, 3])*chi[2, j]) + 
     chi[1, i]*(4*chi[1, j]*chi[2, 3]*(-chi[1, 3] + chi[2, 3]) + 
       (chi[1, 3]^2 - 6*chi[1, 3]*chi[2, 3] + chi[2, 3]^2)*chi[2, j]))*
    chi[i, j])/(chi[1, 2]^2*chi[3, i]*chi[3, j]*chi[3, {1, 2}]^2*
    chi[i, {1, 2}]*chi[j, {1, 2}]) + (8*chi[i, j]^2)/
   (chi[1, 2]*chi[3, i]*chi[3, j]*chi[i, {1, 2}]*chi[j, {1, 2}]) + 
  (4/(chi[1, 2]*chi[3, i]*chi[3, {1, 2}]*chi[i, {1, 2}]) + 
    (4*(chi[1, j]*chi[2, i] + chi[1, i]*chi[2, j]))/
     (chi[1, 2]^2*chi[3, i]^2*chi[i, {1, 2}]*chi[j, {1, 2}]) - 
    (4*(chi[2, i]*(chi[1, j]*(-chi[1, 3] + chi[2, 3]) + 
         2*chi[1, 3]*chi[2, j]) + chi[1, i]*(2*chi[1, j]*chi[2, 3] + 
         (chi[1, 3] - chi[2, 3])*chi[2, j])))/(chi[1, 2]^2*chi[3, i]^2*
      chi[3, {1, 2}]*chi[i, {1, 2}]*chi[j, {1, 2}]) - 
    (4*chi[i, j])/(chi[1, 2]*chi[3, i]^2*chi[i, {1, 2}]*chi[j, {1, 2}]) + 
    (8*chi[1, i]*chi[3, j] + 8*chi[2, i]*chi[3, j] - 
      4*chi[3, {1, 2}]*chi[i, j])/(chi[1, 2]*chi[3, i]^2*chi[3, {1, 2}]*
      chi[i, {1, 2}]*chi[j, {1, 2}]))*msq[i] + 
  (4/(chi[1, 2]*chi[3, j]*chi[3, {1, 2}]*chi[j, {1, 2}]) + 
    (4*(chi[1, j]*chi[2, i] + chi[1, i]*chi[2, j]))/
     (chi[1, 2]^2*chi[3, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}]) - 
    (4*(chi[2, i]*(chi[1, j]*(chi[1, 3] - chi[2, 3]) + 
         2*chi[1, 3]*chi[2, j]) + chi[1, i]*(2*chi[1, j]*chi[2, 3] + 
         (-chi[1, 3] + chi[2, 3])*chi[2, j])))/(chi[1, 2]^2*chi[3, j]^2*
      chi[3, {1, 2}]*chi[i, {1, 2}]*chi[j, {1, 2}]) - 
    (4*chi[i, j])/(chi[1, 2]*chi[3, j]^2*chi[i, {1, 2}]*chi[j, {1, 2}]) + 
    (8*chi[1, j]*chi[3, i] + 8*chi[2, j]*chi[3, i] - 
      4*chi[3, {1, 2}]*chi[i, j])/(chi[1, 2]*chi[3, j]^2*chi[3, {1, 2}]*
      chi[i, {1, 2}]*chi[j, {1, 2}]))*msq[j])


==> anc/Q_dip_SO3.m <==
(* ::Package:: *)

(*E3 << E1,E2 strongly-ordered limit of the dipole factor Qij for the emission 
of a soft qq-pair in addition to a soft gluon, as presented in eq. 3.26, 
where msq[i] denotes the mass squared of emitter i. We use the notation
chi[i,{j,..,k}]=chi[i,j]+...+chi[i,k], chi[1,2,3]= chi[1,2]+chi[2,3]+chi[1,3].
An overal factor [mu^(2*eps)gs^2]^3 is omitted.*)
CF*TF*((16*(chi[1, j]*chi[2, i] + chi[1, i]*chi[2, j]))/
    (chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[i, {1, 2}]*chi[j, {1, 2}]) - 
   (16*chi[i, j])/(chi[1, 3]*chi[2, 3]*chi[i, {1, 2}]*chi[j, {1, 2}])) + 
 CA*TF*((-2*chi[1, i]*chi[1, j]*chi[2, i])/(chi[1, 2]^2*chi[1, 3]*chi[3, j]*
     chi[i, {1, 2}]^2) - (2*chi[1, i]*chi[2, i]*chi[2, j])/
    (chi[1, 2]^2*chi[2, 3]*chi[3, j]*chi[i, {1, 2}]^2) + 
   (2*(chi[1, i]^2*(chi[1, j] - 3*chi[2, j])*chi[2, j] + 
      chi[1, j]*chi[2, i]^2*(-3*chi[1, j] + chi[2, j]) + 
      chi[1, i]*chi[2, i]*(chi[1, j]^2 + 10*chi[1, j]*chi[2, j] + 
        chi[2, j]^2))*chi[i, j])/(chi[1, 2]^2*chi[3, i]*chi[3, j]*
     chi[i, {1, 2}]^2*chi[j, {1, 2}]^2) + 
   (2*chi[1, i]*(chi[1, j] - chi[2, j])*(chi[1, j]*chi[2, i] - 
      chi[1, i]*chi[2, j]))/(chi[1, 2]^2*chi[1, 3]*chi[3, i]*chi[i, {1, 2}]*
     chi[j, {1, 2}]^2) + (2*chi[2, i]*(chi[1, j] - chi[2, j])*
     (chi[1, j]*chi[2, i] - chi[1, i]*chi[2, j]))/(chi[1, 2]^2*chi[2, 3]*
     chi[3, i]*chi[i, {1, 2}]*chi[j, {1, 2}]^2) + 
   (2*chi[1, j]*(chi[1, j]*chi[2, i]^2 + chi[1, i]^2*chi[2, j]))/
    (chi[1, 2]^2*chi[1, 3]*chi[3, j]*chi[i, {1, 2}]^2*chi[j, {1, 2}]) + 
   (2*chi[2, j]*(chi[1, j]*chi[2, i]^2 + chi[1, i]^2*chi[2, j]))/
    (chi[1, 2]^2*chi[2, 3]*chi[3, j]*chi[i, {1, 2}]^2*chi[j, {1, 2}]) - 
   (8*(chi[1, j]*chi[2, i] + chi[1, i]*chi[2, j]))/
    (chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[i, {1, 2}]*chi[j, {1, 2}]) + 
   (2*chi[1, i]*(chi[1, j]*chi[2, i] + chi[1, i]*chi[2, j]))/
    (chi[1, 2]^2*chi[1, 3]*chi[3, i]*chi[i, {1, 2}]*chi[j, {1, 2}]) + 
   (2*chi[2, i]*(chi[1, j]*chi[2, i] + chi[1, i]*chi[2, j]))/
    (chi[1, 2]^2*chi[2, 3]*chi[3, i]*chi[i, {1, 2}]*chi[j, {1, 2}]) + 
   (2*chi[1, j]*(chi[1, j]*chi[2, i] + chi[1, i]*chi[2, j]))/
    (chi[1, 2]^2*chi[1, 3]*chi[3, j]*chi[i, {1, 2}]*chi[j, {1, 2}]) + 
   (2*chi[2, j]*(chi[1, j]*chi[2, i] + chi[1, i]*chi[2, j]))/
    (chi[1, 2]^2*chi[2, 3]*chi[3, j]*chi[i, {1, 2}]*chi[j, {1, 2}]) + 
   (8*chi[i, j])/(chi[1, 3]*chi[2, 3]*chi[i, {1, 2}]*chi[j, {1, 2}]) - 
   (4*chi[1, i]*chi[i, j])/(chi[1, 2]*chi[1, 3]*chi[3, i]*chi[i, {1, 2}]*
     chi[j, {1, 2}]) - (4*chi[2, i]*chi[i, j])/(chi[1, 2]*chi[2, 3]*chi[3, i]*
     chi[i, {1, 2}]*chi[j, {1, 2}]) - (4*chi[1, j]*chi[i, j])/
    (chi[1, 2]*chi[1, 3]*chi[3, j]*chi[i, {1, 2}]*chi[j, {1, 2}]) - 
   (4*chi[2, j]*chi[i, j])/(chi[1, 2]*chi[2, 3]*chi[3, j]*chi[i, {1, 2}]*
     chi[j, {1, 2}]) - (2*(chi[1, j]*chi[2, i] + chi[1, i]*chi[2, j])*
     chi[i, j])/(chi[1, 2]^2*chi[3, i]*chi[3, j]*chi[i, {1, 2}]*
     chi[j, {1, 2}]) + (8*chi[i, j]^2)/(chi[1, 2]*chi[3, i]*chi[3, j]*
     chi[i, {1, 2}]*chi[j, {1, 2}]) + 
   ((4*chi[1, j])/(chi[1, 2]*chi[1, 3]*chi[3, j]*chi[i, {1, 2}]^2) + 
     (4*chi[2, j])/(chi[1, 2]*chi[2, 3]*chi[3, j]*chi[i, {1, 2}]^2) - 
     (8*chi[i, j])/(chi[1, 2]*chi[3, i]*chi[3, j]*chi[i, {1, 2}]^2))*msq[i] + 
   ((-4*chi[1, i]*chi[2, i])/(chi[1, 2]^2*chi[3, j]^2*chi[i, {1, 2}]^2) + 
     (4*chi[1, i])/(chi[1, 2]*chi[1, 3]*chi[3, i]*chi[j, {1, 2}]^2) + 
     (4*chi[2, i])/(chi[1, 2]*chi[2, 3]*chi[3, i]*chi[j, {1, 2}]^2) - 
     (8*chi[i, j])/(chi[1, 2]*chi[3, i]*chi[3, j]*chi[j, {1, 2}]^2) - 
     (4*(chi[1, j]*chi[2, i]^2 + chi[1, i]^2*chi[2, j]))/
      (chi[1, 2]^2*chi[3, j]^2*chi[i, {1, 2}]^2*chi[j, {1, 2}]) + 
     (4*(chi[1, j]*chi[2, i] + chi[1, i]*chi[2, j]))/(chi[1, 2]^2*chi[3, j]^2*
       chi[i, {1, 2}]*chi[j, {1, 2}]))*msq[j])


==> anc/Q_quad.m <==
(* ::Package:: *)

(*Quadrupole factor TF*Qijkl for the emission of a soft qq-pair in addition to a soft gluon, 
as presented in eq. 3.11. We use the notation chi[i,{j,..,k}]=chi[i,j]+...+chi[i,k], 
chi[1,2,3]= chi[1,2]+chi[2,3]+chi[1,3]. An overal factor [mu^(2*eps)gs^2]^3 is omitted.*)
(-4*TF*(chi[1, k]*chi[2, i] + chi[1, i]*chi[2, k] - chi[1, 2]*chi[i, k])*
  chi[j, l])/(chi[1, 2]^2*chi[3, j]*chi[3, l]*chi[i, {1, 2}]*chi[k, {1, 2}])


==> anc/Q_trip.m <==
(* ::Package:: *)

(*Tripole factor (1/2)*Qijk for the emission of a soft qq-pair in addition to a soft gluon, 
as presented in eq. 3.13. We use the notation chi[i,{j,..,k}]=chi[i,j]+...+chi[i,k], 
chi[1,2,3]= chi[1,2]+chi[2,3]+chi[1,3]. An overal factor [mu^(2*eps)gs^2]^3 is omitted.*)
(chi[1, k]*(chi[1, j]*chi[2, i] + chi[1, i]*chi[2, j])*chi[2, k]*chi[3, i]*
   chi[3, j])/(chi[1, 2]*chi[1, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*
   chi[3, k]*chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*
   chi[j, {1, 2, 3}]*chi[k, {1, 2, 3}]) - 
 (chi[1, k]*(chi[1, j]*chi[2, i] + chi[1, i]*chi[2, j])*chi[2, k]*chi[3, i]*
   chi[3, j])/(chi[1, 2]*chi[2, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*
   chi[3, k]*chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*
   chi[j, {1, 2, 3}]*chi[k, {1, 2, 3}]) + 
 (chi[1, j]*chi[2, j]*(chi[1, k]*chi[2, i] + chi[1, i]*chi[2, k])*chi[3, i]*
   chi[3, k])/(chi[1, 2]*chi[1, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*
   chi[3, j]*chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*
   chi[k, {1, 2}]*chi[k, {1, 2, 3}]) - 
 (chi[1, j]*chi[2, j]*(chi[1, k]*chi[2, i] + chi[1, i]*chi[2, k])*chi[3, i]*
   chi[3, k])/(chi[1, 2]*chi[2, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*
   chi[3, j]*chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*
   chi[k, {1, 2}]*chi[k, {1, 2, 3}]) + 
 (chi[1, i]*chi[2, i]*(chi[1, k]*chi[2, j] + chi[1, j]*chi[2, k])*chi[3, j]*
   chi[3, k])/(chi[1, 2]*chi[1, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*
   chi[3, i]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*
   chi[k, {1, 2}]*chi[k, {1, 2, 3}]) - 
 (chi[1, i]*chi[2, i]*(chi[1, k]*chi[2, j] + chi[1, j]*chi[2, k])*chi[3, j]*
   chi[3, k])/(chi[1, 2]*chi[2, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*
   chi[3, i]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*
   chi[k, {1, 2}]*chi[k, {1, 2, 3}]) + 
 (2*chi[1, i]^2*(2*chi[1, j]*chi[1, k]^2*chi[2, j] + 
     chi[1, k]^2*chi[2, j]*(2*chi[2, j] + chi[3, j]) + 
     chi[1, j]^2*chi[2, k]*(2*chi[1, k] + 2*chi[2, k] + chi[3, k])) + 
   chi[1, i]*(4*chi[1, j]^2*chi[1, k]^2*chi[2, i] + 
     chi[1, j]*chi[2, k]*(16*chi[1, k]*chi[2, i]*chi[2, j] + 
       3*chi[2, k]*(chi[2, j]*chi[3, i] + chi[2, i]*chi[3, j])) + 
     3*chi[1, k]*chi[2, j]^2*(chi[2, k]*chi[3, i] + chi[2, i]*chi[3, k])) + 
   chi[1, j]*chi[1, k]*chi[2, i]*(2*chi[1, j]*chi[1, k]*
      (2*chi[2, i] + chi[3, i]) + 3*chi[2, i]*(chi[2, k]*chi[3, j] + 
       chi[2, j]*chi[3, k])))/(chi[1, 2]*chi[1, 3]*
   (chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[i, {1, 2}]*chi[i, {1, 2, 3}]*
   chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*chi[k, {1, 2, 3}]) - 
 (chi[1, k]^2*chi[2, i]*chi[2, j]*(4*chi[2, i]*chi[2, j] + 
     3*chi[1, j]*chi[3, i] + 3*chi[1, i]*chi[3, j]) + 
   chi[2, k]*(2*chi[1, i]*chi[2, j]^2*chi[2, k]*(2*chi[1, i] + 2*chi[2, i] + 
       chi[3, i]) + chi[1, j]^2*chi[2, i]*(4*chi[2, i]*chi[2, k] + 
       3*chi[1, i]*chi[3, k]) + chi[1, j]*
      (2*chi[2, i]^2*chi[2, k]*(2*chi[2, j] + chi[3, j]) + 
       3*chi[1, i]^2*chi[2, j]*chi[3, k])) + 
   chi[1, k]*(16*chi[1, i]*chi[1, j]*chi[2, i]*chi[2, j]*chi[2, k] + 
     3*chi[1, i]^2*chi[2, j]*chi[2, k]*chi[3, j] + 
     chi[2, i]*(3*chi[1, j]^2*chi[2, k]*chi[3, i] + 2*chi[2, i]*chi[2, j]^2*
        (2*chi[2, k] + chi[3, k]))))/(chi[1, 2]*chi[2, 3]*
   (chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[i, {1, 2}]*chi[i, {1, 2, 3}]*
   chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*chi[k, {1, 2, 3}]) - 
 ((2*chi[2, j]*chi[2, k] + chi[2, k]*chi[3, j] + 
    chi[1, k]*(2*chi[2, j] + chi[3, j]) + chi[2, j]*chi[3, k] + 
    chi[1, j]*(2*chi[1, k] + 2*chi[2, k] + chi[3, k]))*chi[i, {1, 2}]*
   (-(chi[1, k]*chi[i, j]) + chi[2, k]*chi[i, j] - chi[1, j]*chi[i, k] + 
    chi[2, j]*chi[i, k] + chi[1, i]*chi[j, k] - chi[2, i]*chi[j, k]))/
  (3*chi[1, 2]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, i]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]) - (chi[1, j]*chi[1, k]^2*(2*chi[2, i] + chi[3, i])*
    chi[i, j] + chi[1, k]^2*(chi[2, j]*chi[3, i] + 
     chi[2, i]*(2*chi[2, j] + chi[3, j]))*chi[i, j] + 
   chi[1, j]^2*(chi[2, k]*chi[3, i] + chi[1, k]*(2*chi[2, i] + chi[3, i]) + 
     chi[2, i]*(2*chi[2, k] + chi[3, k]))*chi[i, k] + 
   chi[1, i]*(2*chi[1, j]*chi[1, k]^2*chi[i, j] + 
     chi[1, k]^2*(2*chi[2, j] + chi[3, j])*chi[i, j] + 
     chi[1, j]^2*(2*chi[1, k] + 2*chi[2, k] + chi[3, k])*chi[i, k]) + 
   chi[1, i]^2*(2*chi[2, j]*chi[2, k] + chi[2, k]*chi[3, j] + 
     chi[1, k]*(2*chi[2, j] + chi[3, j]) + chi[2, j]*chi[3, k] + 
     chi[1, j]*(2*chi[1, k] + 2*chi[2, k] + chi[3, k]))*chi[j, k])/
  (chi[1, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]) + (2*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[i, j] + 
   chi[2, j]*chi[2, k]^2*chi[3, i]*chi[i, j] + chi[2, i]*chi[2, k]^2*
    chi[3, j]*chi[i, j] + 2*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[i, k] + 
   2*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[i, k] + 
   chi[1, k]*chi[2, j]^2*chi[3, i]*chi[i, k] + chi[2, j]^2*chi[2, k]*
    chi[3, i]*chi[i, k] + chi[2, i]*chi[2, j]^2*chi[3, k]*chi[i, k] + 
   chi[1, i]*(2*chi[1, j]*chi[2, k]^2*chi[i, j] + 2*chi[2, j]*chi[2, k]^2*
      chi[i, j] + chi[2, k]^2*chi[3, j]*chi[i, j] + 
     chi[2, j]^2*(2*chi[1, k] + 2*chi[2, k] + chi[3, k])*chi[i, k]) + 
   2*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[j, k] + 
   2*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[j, k] + 
   chi[1, k]*chi[2, i]^2*chi[3, j]*chi[j, k] + chi[2, i]^2*chi[2, k]*
    chi[3, j]*chi[j, k] + chi[2, i]^2*chi[2, j]*chi[3, k]*chi[j, k] + 
   chi[1, j]*(2*chi[2, i]*chi[2, k]^2*chi[i, j] + chi[2, k]^2*chi[3, i]*
      chi[i, j] + chi[2, i]^2*(2*chi[1, k] + 2*chi[2, k] + chi[3, k])*
      chi[j, k]))/(chi[2, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*
   chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*
   chi[k, {1, 2}]*chi[k, {1, 2, 3}]) - 
 (8*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j] + 
   2*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[i, j] + 
   4*chi[1, k]*chi[2, j]*chi[2, k]*chi[3, i]*chi[i, j] + 
   chi[2, j]*chi[2, k]^2*chi[3, i]*chi[i, j] + 4*chi[1, k]*chi[2, i]*
    chi[2, k]*chi[3, j]*chi[i, j] + chi[2, i]*chi[2, k]^2*chi[3, j]*
    chi[i, j] + 2*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, k]*chi[i, j] + 
   2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j] + 
   2*chi[1, k]*chi[2, j]*chi[3, i]*chi[3, k]*chi[i, j] + 
   2*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*chi[i, j] + 
   2*chi[1, k]*chi[2, i]*chi[3, j]*chi[3, k]*chi[i, j] + 
   2*chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j] - 
   2*chi[2, i]*chi[2, j]*chi[3, k]^2*chi[i, j] + 
   2*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[i, k] + 
   2*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[i, k] + 
   chi[1, k]*chi[2, j]^2*chi[3, i]*chi[i, k] + chi[2, j]^2*chi[2, k]*
    chi[3, i]*chi[i, k] + 2*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*
    chi[i, k] + 2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k] + 
   2*chi[1, k]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, k] + 
   2*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*chi[i, k] - 
   2*chi[1, k]*chi[2, i]*chi[3, j]^2*chi[i, k] - 
   2*chi[2, i]*chi[2, k]*chi[3, j]^2*chi[i, k] + 
   chi[2, i]*chi[2, j]^2*chi[3, k]*chi[i, k] + 2*chi[2, i]*chi[2, j]*
    chi[3, j]*chi[3, k]*chi[i, k] + 2*chi[1, k]*chi[2, i]^2*chi[2, j]*
    chi[j, k] + 2*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[j, k] + 
   2*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[j, k] + 
   2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k] - 
   2*chi[1, k]*chi[2, j]*chi[3, i]^2*chi[j, k] - 
   2*chi[2, j]*chi[2, k]*chi[3, i]^2*chi[j, k] + 
   chi[1, k]*chi[2, i]^2*chi[3, j]*chi[j, k] + chi[2, i]^2*chi[2, k]*
    chi[3, j]*chi[j, k] + 2*chi[1, k]*chi[2, i]*chi[3, i]*chi[3, j]*
    chi[j, k] + 2*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k] + 
   chi[2, i]^2*chi[2, j]*chi[3, k]*chi[j, k] + 2*chi[2, i]*chi[2, j]*
    chi[3, i]*chi[3, k]*chi[j, k] + 
   chi[1, j]*(chi[2, i]^2*(2*chi[2, k] + chi[3, k])*chi[j, k] + 
     chi[2, k]*chi[3, i]*(chi[2, k]*chi[i, j] + 2*chi[3, k]*chi[i, j] + 
       4*chi[2, j]*chi[i, k] + 2*chi[3, j]*chi[i, k] - 
       2*chi[3, i]*chi[j, k]) + 2*chi[2, i]*(chi[2, k]^2*chi[i, j] + 
       chi[3, k]*(-(chi[3, k]*chi[i, j]) + 2*chi[2, j]*chi[i, k] + 
         chi[3, j]*chi[i, k] + chi[3, i]*chi[j, k]) + 
       chi[2, k]*(chi[3, k]*chi[i, j] + 4*chi[2, j]*chi[i, k] + 
         chi[3, j]*chi[i, k] + chi[3, i]*chi[j, k])) + 
     2*chi[1, k]*(chi[2, i]^2*chi[j, k] + chi[3, i]*(2*chi[2, k]*chi[i, j] + 
         chi[3, k]*chi[i, j] + 2*chi[2, j]*chi[i, k] + chi[3, j]*chi[i, k] - 
         chi[3, i]*chi[j, k]) + chi[2, i]*(4*chi[2, k]*chi[i, j] + 
         chi[3, k]*chi[i, j] + 4*chi[2, j]*chi[i, k] + chi[3, j]*chi[i, k] + 
         chi[3, i]*chi[j, k]))) + 
   chi[1, i]*(2*chi[2, j]*chi[2, k]^2*chi[i, j] + chi[2, k]^2*chi[3, j]*
      chi[i, j] + 2*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j] + 
     2*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j] - 2*chi[2, j]*chi[3, k]^2*
      chi[i, j] + 2*chi[2, j]^2*chi[2, k]*chi[i, k] + 
     2*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k] - 2*chi[2, k]*chi[3, j]^2*
      chi[i, k] + chi[2, j]^2*chi[3, k]*chi[i, k] + 
     2*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k] + 8*chi[2, i]*chi[2, j]*
      chi[2, k]*chi[j, k] + 2*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k] + 
     4*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k] + 2*chi[2, k]*chi[3, i]*
      chi[3, j]*chi[j, k] + 4*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k] + 
     2*chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k] + 
     2*chi[1, k]*(chi[2, j]^2*chi[i, k] + chi[3, j]*(2*chi[2, k]*chi[i, j] + 
         chi[3, k]*chi[i, j] - chi[3, j]*chi[i, k] + 2*chi[2, i]*chi[j, k] + 
         chi[3, i]*chi[j, k]) + chi[2, j]*(4*chi[2, k]*chi[i, j] + 
         chi[3, k]*chi[i, j] + chi[3, j]*chi[i, k] + 4*chi[2, i]*chi[j, k] + 
         chi[3, i]*chi[j, k])) + 2*chi[1, j]*(chi[2, k]^2*chi[i, j] + 
       chi[3, k]*(-(chi[3, k]*chi[i, j]) + 2*chi[2, j]*chi[i, k] + 
         chi[3, j]*chi[i, k] + 2*chi[2, i]*chi[j, k] + chi[3, i]*chi[j, k]) + 
       chi[2, k]*(chi[3, k]*chi[i, j] + 4*chi[2, j]*chi[i, k] + 
         chi[3, j]*chi[i, k] + 4*chi[2, i]*chi[j, k] + chi[3, i]*chi[j, k]) + 
       chi[1, k]*(4*chi[2, k]*chi[i, j] + chi[3, k]*chi[i, j] + 
         4*chi[2, j]*chi[i, k] + chi[3, j]*chi[i, k] + 
         4*chi[2, i]*chi[j, k] + chi[3, i]*chi[j, k]))))/
  (3*chi[1, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]) + (2*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[i, j] + 
   8*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j] + 
   chi[1, k]^2*chi[2, j]*chi[3, i]*chi[i, j] + 4*chi[1, k]*chi[2, j]*
    chi[2, k]*chi[3, i]*chi[i, j] + chi[1, k]^2*chi[2, i]*chi[3, j]*
    chi[i, j] + 4*chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]*chi[i, j] + 
   2*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, k]*chi[i, j] + 
   2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j] + 
   2*chi[1, k]*chi[2, j]*chi[3, i]*chi[3, k]*chi[i, j] + 
   2*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*chi[i, j] + 
   2*chi[1, k]*chi[2, i]*chi[3, j]*chi[3, k]*chi[i, j] + 
   2*chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j] - 
   2*chi[2, i]*chi[2, j]*chi[3, k]^2*chi[i, j] + 
   2*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*chi[i, k] + 
   2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k] + 
   2*chi[1, k]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, k] + 
   2*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*chi[i, k] - 
   2*chi[1, k]*chi[2, i]*chi[3, j]^2*chi[i, k] - 
   2*chi[2, i]*chi[2, k]*chi[3, j]^2*chi[i, k] + 
   2*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k] + 
   chi[1, j]^2*(chi[2, k]*chi[3, i] + chi[1, k]*(2*chi[2, i] + chi[3, i]) + 
     chi[2, i]*(2*chi[2, k] + chi[3, k]))*chi[i, k] + 
   2*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[j, k] + 
   2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k] - 
   2*chi[1, k]*chi[2, j]*chi[3, i]^2*chi[j, k] - 
   2*chi[2, j]*chi[2, k]*chi[3, i]^2*chi[j, k] + 
   2*chi[1, k]*chi[2, i]*chi[3, i]*chi[3, j]*chi[j, k] + 
   2*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k] + 
   2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k] + 
   chi[1, i]^2*(2*chi[2, j]*chi[2, k] + chi[2, k]*chi[3, j] + 
     chi[1, k]*(2*chi[2, j] + chi[3, j]) + chi[2, j]*chi[3, k] + 
     chi[1, j]*(2*chi[1, k] + 2*chi[2, k] + chi[3, k]))*chi[j, k] + 
   chi[1, j]*(chi[1, k]^2*(2*chi[2, i] + chi[3, i])*chi[i, j] + 
     2*chi[1, k]*(chi[3, i]*(2*chi[2, k]*chi[i, j] + chi[3, k]*chi[i, j] + 
         2*chi[2, j]*chi[i, k] + chi[3, j]*chi[i, k] - chi[3, i]*chi[j, k]) + 
       chi[2, i]*(4*chi[2, k]*chi[i, j] + chi[3, k]*chi[i, j] + 
         4*chi[2, j]*chi[i, k] + chi[3, j]*chi[i, k] + 
         chi[3, i]*chi[j, k])) + 
     2*(chi[2, k]*chi[3, i]*(chi[3, k]*chi[i, j] + 2*chi[2, j]*chi[i, k] + 
         chi[3, j]*chi[i, k] - chi[3, i]*chi[j, k]) + 
       chi[2, i]*(chi[3, k]*(-(chi[3, k]*chi[i, j]) + 2*chi[2, j]*chi[i, k] + 
           chi[3, j]*chi[i, k] + chi[3, i]*chi[j, k]) + 
         chi[2, k]*(chi[3, k]*chi[i, j] + 4*chi[2, j]*chi[i, k] + 
           chi[3, j]*chi[i, k] + chi[3, i]*chi[j, k])))) + 
   chi[1, i]*(chi[1, k]^2*(2*chi[2, j] + chi[3, j])*chi[i, j] + 
     chi[1, j]^2*(2*chi[1, k] + 2*chi[2, k] + chi[3, k])*chi[i, k] + 
     2*chi[1, k]*(chi[3, j]*(2*chi[2, k]*chi[i, j] + chi[3, k]*chi[i, j] - 
         chi[3, j]*chi[i, k] + 2*chi[2, i]*chi[j, k] + chi[3, i]*chi[j, k]) + 
       chi[2, j]*(4*chi[2, k]*chi[i, j] + chi[3, k]*chi[i, j] + 
         chi[3, j]*chi[i, k] + 4*chi[2, i]*chi[j, k] + 
         chi[3, i]*chi[j, k])) + 2*chi[1, j]*(chi[1, k]^2*chi[i, j] + 
       chi[3, k]*(-(chi[3, k]*chi[i, j]) + 2*chi[2, j]*chi[i, k] + 
         chi[3, j]*chi[i, k] + 2*chi[2, i]*chi[j, k] + chi[3, i]*chi[j, k]) + 
       chi[2, k]*(chi[3, k]*chi[i, j] + 4*chi[2, j]*chi[i, k] + 
         chi[3, j]*chi[i, k] + 4*chi[2, i]*chi[j, k] + chi[3, i]*chi[j, k]) + 
       chi[1, k]*(4*chi[2, k]*chi[i, j] + chi[3, k]*chi[i, j] + 
         4*chi[2, j]*chi[i, k] + chi[3, j]*chi[i, k] + 
         4*chi[2, i]*chi[j, k] + chi[3, i]*chi[j, k])) + 
     2*(chi[2, k]*chi[3, j]*(chi[3, k]*chi[i, j] - chi[3, j]*chi[i, k] + 
         (2*chi[2, i] + chi[3, i])*chi[j, k]) + 
       chi[2, j]*(chi[3, k]*(-(chi[3, k]*chi[i, j]) + chi[3, j]*chi[i, k] + 
           (2*chi[2, i] + chi[3, i])*chi[j, k]) + 
         chi[2, k]*(chi[3, k]*chi[i, j] + chi[3, j]*chi[i, k] + 
           (4*chi[2, i] + chi[3, i])*chi[j, k])))))/
  (3*chi[2, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]) - 
 (chi[1, i]^2*(2*chi[1, j]^2*chi[2, k]*(2*chi[1, k] + 2*chi[2, k] + 
       chi[3, k]) + chi[1, j]*(4*chi[1, k]^2*chi[2, j] + 
       5*chi[1, k]*(chi[2, k]*chi[3, j] + chi[2, j]*(4*chi[2, k] + 
           chi[3, k])) + chi[2, k]*(16*chi[2, j]*chi[2, k] + 
         chi[3, j]*(5*chi[2, k] + 2*chi[3, k]))) + 
     chi[2, j]*(2*chi[1, k]^2*(2*chi[2, j] + chi[3, j]) + 
       chi[2, k]*(7*chi[2, k]*chi[3, j] + (7*chi[2, j] + 4*chi[3, j])*
          chi[3, k]) + chi[1, k]*(2*chi[3, j]*chi[3, k] + 
         chi[2, j]*(16*chi[2, k] + 5*chi[3, k])))) + 
   chi[1, i]*(chi[1, j]^2*(4*chi[1, k]^2*chi[2, i] + 
       5*chi[1, k]*(chi[2, k]*chi[3, i] + chi[2, i]*(4*chi[2, k] + 
           chi[3, k])) + chi[2, k]*(16*chi[2, i]*chi[2, k] + 
         chi[3, i]*(5*chi[2, k] + 2*chi[3, k]))) + 
     chi[2, j]*(chi[1, k]^2*(16*chi[2, i]*chi[2, j] + 
         chi[3, i]*(5*chi[2, j] + 2*chi[3, j])) + 
       chi[2, k]*(-2*(chi[2, k]*(-(chi[3, i]*chi[3, j]) + 
             chi[1, 3]*chi[i, j]) + chi[2, j]*(-(chi[3, i]*chi[3, k]) + 
             chi[1, 3]*chi[i, k]) + chi[1, 3]*(chi[3, k]*chi[i, j] + 
             chi[3, j]*chi[i, k])) + chi[2, i]*(7*chi[2, k]*chi[3, j] + 
           7*chi[2, j]*chi[3, k] + 4*chi[3, j]*chi[3, k] - 
           2*chi[1, 3]*chi[j, k])) + chi[1, k]*
        (chi[2, j]*(11*chi[2, k]*chi[3, i] + 4*chi[3, i]*chi[3, k] - 
           2*chi[1, 3]*chi[i, k]) - 2*(chi[2, k]*(-2*chi[3, i]*chi[3, j] + 
             chi[1, 3]*chi[i, j]) + chi[1, 3]*chi[3, j]*chi[i, k]) + 
         chi[2, i]*(16*chi[2, k]*chi[3, j] + 4*chi[3, j]*chi[3, k] + 
           chi[2, j]*(28*chi[2, k] + 11*chi[3, k]) - 2*chi[1, 3]*
            chi[j, k]))) + chi[1, j]*
      (5*chi[1, k]^2*(chi[2, j]*chi[3, i] + chi[2, i]*(4*chi[2, j] + 
           chi[3, j])) + chi[2, k]*(-2*(chi[1, 3]*chi[3, k]*chi[i, j] + 
           chi[2, k]*(-2*chi[3, i]*chi[3, j] + chi[1, 3]*chi[i, j])) + 
         chi[2, j]*(11*chi[2, k]*chi[3, i] + 4*chi[3, i]*chi[3, k] - 
           2*chi[1, 3]*chi[i, k]) + chi[2, i]*(11*chi[2, k]*chi[3, j] + 
           4*chi[3, j]*chi[3, k] + 4*chi[2, j]*(7*chi[2, k] + 4*chi[3, k]) - 
           2*chi[1, 3]*chi[j, k])) + 2*chi[1, k]*
        (chi[2, k]*(2*chi[3, i]*chi[3, j] - chi[1, 3]*chi[i, j]) + 
         chi[2, j]*(8*chi[2, k]*chi[3, i] + 8*chi[2, i]*chi[3, k] + 
           2*chi[3, i]*chi[3, k] - chi[1, 3]*chi[i, k]) + 
         chi[2, i]*(8*chi[2, k]*chi[3, j] + 2*chi[3, j]*chi[3, k] - 
           chi[1, 3]*chi[j, k])))) + 
   chi[2, i]*(chi[1, j]^2*(2*chi[1, k]^2*(2*chi[2, i] + chi[3, i]) + 
       chi[2, k]*(7*chi[2, k]*chi[3, i] + (7*chi[2, i] + 4*chi[3, i])*
          chi[3, k]) + chi[1, k]*(2*chi[3, i]*chi[3, k] + 
         chi[2, i]*(16*chi[2, k] + 5*chi[3, k]))) + 
     chi[1, j]*(chi[1, k]^2*(2*chi[3, i]*chi[3, j] + 
         chi[2, i]*(16*chi[2, j] + 5*chi[3, j])) + 
       chi[1, k]*(chi[2, i]*(11*chi[2, k]*chi[3, j] + 4*chi[3, j]*chi[3, k] + 
           chi[2, j]*(28*chi[2, k] + 11*chi[3, k]) - 2*chi[1, 3]*chi[j, k]) - 
         2*(chi[2, k]*(-2*chi[3, i]*chi[3, j] + chi[1, 3]*chi[i, j]) + 
           chi[2, j]*(-8*chi[2, k]*chi[3, i] - 2*chi[3, i]*chi[3, k] + 
             chi[1, 3]*chi[i, k]) + chi[1, 3]*chi[3, i]*chi[j, k])) + 
       chi[2, k]*(chi[2, j]*(7*chi[2, k]*chi[3, i] + 7*chi[2, i]*chi[3, k] + 
           4*chi[3, i]*chi[3, k] - 2*chi[1, 3]*chi[i, k]) - 
         2*(chi[2, k]*(-(chi[3, i]*chi[3, j]) + chi[1, 3]*chi[i, j]) + 
           chi[2, i]*(-(chi[3, j]*chi[3, k]) + chi[1, 3]*chi[j, k]) + 
           chi[1, 3]*(chi[3, k]*chi[i, j] + chi[3, i]*chi[j, k])))) + 
     chi[2, j]*(chi[1, k]^2*(7*chi[2, j]*chi[3, i] + 
         (7*chi[2, i] + 4*chi[3, i])*chi[3, j]) - 2*chi[1, 3]*chi[2, k]*
        (chi[2, k]*chi[i, j] + chi[3, k]*chi[i, j] + chi[2, j]*chi[i, k] + 
         chi[3, j]*chi[i, k] + chi[2, i]*chi[j, k] + chi[3, i]*chi[j, k]) + 
       chi[1, k]*(chi[2, j]*(7*chi[2, k]*chi[3, i] + 2*chi[3, i]*chi[3, k] - 
           2*chi[1, 3]*chi[i, k]) + chi[2, i]*(7*chi[2, k]*chi[3, j] + 
           2*chi[3, j]*chi[3, k] - 2*chi[1, 3]*chi[j, k]) - 
         2*(chi[2, k]*(-2*chi[3, i]*chi[3, j] + chi[1, 3]*chi[i, j]) + 
           chi[1, 3]*(chi[3, j]*chi[i, k] + chi[3, i]*chi[j, k]))))))/
  (3*chi[1, 2]*chi[2, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]) + ((2*chi[2, i]*chi[2, k] + chi[2, k]*chi[3, i] + 
    chi[1, k]*(2*chi[2, i] + chi[3, i]) + chi[2, i]*chi[3, k] + 
    chi[1, i]*(2*chi[1, k] + 2*chi[2, k] + chi[3, k]))*
   (chi[1, k]*chi[i, j] - chi[2, k]*chi[i, j] - chi[1, j]*chi[i, k] + 
    chi[2, j]*chi[i, k] + chi[1, i]*chi[j, k] - chi[2, i]*chi[j, k])*
   chi[j, {1, 2}])/(3*chi[1, 2]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, j]*
   chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]) - 
 ((-(chi[3, k]*chi[i, {1, 2}]*(chi[3, k]*chi[i, j] - 2*chi[1, j]*chi[i, k] - 
       chi[3, i]*chi[j, k])) + chi[1, k]*
     (chi[3, i]*(chi[3, k]*chi[i, j] + 2*chi[1, j]*chi[i, k]) + 
      4*chi[1, j]*chi[i, k]*chi[i, {1, 2}] - chi[3, i]^2*chi[j, k]) + 
    chi[2, k]*(chi[3, i]*(chi[3, k]*chi[i, j] + 2*chi[1, j]*chi[i, k]) + 
      4*chi[1, j]*chi[i, k]*chi[i, {1, 2}] - chi[3, i]^2*chi[j, k]))*
   chi[j, {1, 2}])/(3*chi[1, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, j]*
   chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]) + 
 ((-(chi[3, k]*chi[i, {1, 2}]*(chi[3, k]*chi[i, j] - 2*chi[2, j]*chi[i, k] - 
       chi[3, i]*chi[j, k])) + chi[1, k]*
     (chi[3, i]*(chi[3, k]*chi[i, j] + 2*chi[2, j]*chi[i, k]) + 
      4*chi[2, j]*chi[i, k]*chi[i, {1, 2}] - chi[3, i]^2*chi[j, k]) + 
    chi[2, k]*(chi[3, i]*(chi[3, k]*chi[i, j] + 2*chi[2, j]*chi[i, k]) + 
      4*chi[2, j]*chi[i, k]*chi[i, {1, 2}] - chi[3, i]^2*chi[j, k]))*
   chi[j, {1, 2}])/(3*chi[2, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, j]*
   chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]) - 
 (chi[i, {1, 2}]*(-(chi[3, k]*(chi[3, k]*chi[i, j] - chi[3, j]*chi[i, k] - 
       2*chi[1, i]*chi[j, k])*chi[j, {1, 2}]) + 
    chi[1, k]*(-(chi[3, j]^2*chi[i, k]) + chi[3, j]*(chi[3, k]*chi[i, j] + 
        2*chi[1, i]*chi[j, k]) + 4*chi[1, i]*chi[j, k]*chi[j, {1, 2}]) + 
    chi[2, k]*(-(chi[3, j]^2*chi[i, k]) + chi[3, j]*(chi[3, k]*chi[i, j] + 
        2*chi[1, i]*chi[j, k]) + 4*chi[1, i]*chi[j, k]*chi[j, {1, 2}])))/
  (3*chi[1, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, i]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]) + 
 (chi[i, {1, 2}]*(-(chi[3, k]*(chi[3, k]*chi[i, j] - chi[3, j]*chi[i, k] - 
       2*chi[2, i]*chi[j, k])*chi[j, {1, 2}]) + 
    chi[1, k]*(-(chi[3, j]^2*chi[i, k]) + chi[3, j]*(chi[3, k]*chi[i, j] + 
        2*chi[2, i]*chi[j, k]) + 4*chi[2, i]*chi[j, k]*chi[j, {1, 2}]) + 
    chi[2, k]*(-(chi[3, j]^2*chi[i, k]) + chi[3, j]*(chi[3, k]*chi[i, j] + 
        2*chi[2, i]*chi[j, k]) + 4*chi[2, i]*chi[j, k]*chi[j, {1, 2}])))/
  (3*chi[2, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, i]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]) + ((2*chi[2, i]*chi[2, j] + chi[2, j]*chi[3, i] + 
    chi[1, j]*(2*chi[2, i] + chi[3, i]) + chi[2, i]*chi[3, j] + 
    chi[1, i]*(2*chi[1, j] + 2*chi[2, j] + chi[3, j]))*
   (-(chi[1, k]*chi[i, j]) + chi[2, k]*chi[i, j] + chi[1, j]*chi[i, k] - 
    chi[2, j]*chi[i, k] + chi[1, i]*chi[j, k] - chi[2, i]*chi[j, k])*
   chi[k, {1, 2}])/(3*chi[1, 2]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, k]*
   chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*
   chi[k, {1, 2, 3}]) - ((4*chi[1, k]*chi[2, i]*chi[2, j]*chi[i, j] + 
    2*chi[1, k]*chi[2, j]*chi[3, i]*chi[i, j] + 2*chi[1, k]*chi[2, i]*
     chi[3, j]*chi[i, j] + chi[2, j]*chi[3, i]*chi[3, j]*chi[i, k] - 
    chi[2, i]*chi[3, j]^2*chi[i, k] - chi[2, j]*chi[3, i]^2*chi[j, k] + 
    chi[2, i]*chi[3, i]*chi[3, j]*chi[j, k] + 
    chi[1, j]*(2*chi[1, k]*(2*chi[2, i] + chi[3, i])*chi[i, j] + 
      chi[3, i]*(chi[3, j]*chi[i, k] - chi[3, i]*chi[j, k])) + 
    chi[1, i]*(4*chi[1, j]*chi[1, k]*chi[i, j] + 
      2*chi[1, k]*(2*chi[2, j] + chi[3, j])*chi[i, j] + 
      chi[3, j]*(-(chi[3, j]*chi[i, k]) + chi[3, i]*chi[j, k])))*
   chi[k, {1, 2}])/(3*chi[1, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, k]*
   chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*
   chi[k, {1, 2, 3}]) + ((4*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j] + 
    2*chi[2, j]*chi[2, k]*chi[3, i]*chi[i, j] + 2*chi[2, i]*chi[2, k]*
     chi[3, j]*chi[i, j] + chi[2, j]*chi[3, i]*chi[3, j]*chi[i, k] - 
    chi[2, i]*chi[3, j]^2*chi[i, k] - chi[2, j]*chi[3, i]^2*chi[j, k] + 
    chi[2, i]*chi[3, i]*chi[3, j]*chi[j, k] + 
    chi[1, j]*(4*chi[2, i]*chi[2, k]*chi[i, j] + 
      chi[3, i]*(2*chi[2, k]*chi[i, j] + chi[3, j]*chi[i, k] - 
        chi[3, i]*chi[j, k])) + chi[1, i]*(4*chi[1, j]*chi[2, k]*chi[i, j] + 
      4*chi[2, j]*chi[2, k]*chi[i, j] + chi[3, j]*(2*chi[2, k]*chi[i, j] - 
        chi[3, j]*chi[i, k] + chi[3, i]*chi[j, k])))*chi[k, {1, 2}])/
  (3*chi[2, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, k]*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2, 3}]) - 
 (chi[1, j]*(chi[1, k]^2*chi[3, i]*(-(chi[2, j]*chi[3, i]) + 
       chi[2, i]*chi[3, j]) + chi[2, k]*(2*chi[2, i]^2*chi[2, k]*
        (2*chi[2, j] + chi[3, j]) + chi[3, i]*
        (-(chi[1, 3]*chi[2, k]*chi[i, j]) + chi[2, j]*(chi[2, k]*chi[3, i] + 
           chi[1, 3]*chi[i, k])) + chi[2, i]*(4*chi[2, j]*chi[2, k]*
          chi[3, i] + chi[2, k]*(chi[3, i]*chi[3, j] - 2*chi[1, 3]*
            chi[i, j]) - chi[1, 3]*chi[3, i]*chi[j, k])) + 
     chi[1, k]*(2*chi[2, i]^2*chi[2, k]*(2*chi[2, j] + chi[3, j]) + 
       chi[1, 3]*chi[3, i]*(-(chi[2, k]*chi[i, j]) + chi[2, j]*chi[i, k]) + 
       chi[2, i]*(4*chi[2, j]*chi[2, k]*chi[3, i] - 
         chi[2, k]*(chi[3, i]*chi[3, j] + 2*chi[1, 3]*chi[i, j]) - 
         chi[1, 3]*chi[3, i]*chi[j, k]))) + chi[1, j]^2*chi[2, k]*
    (2*chi[2, i] + chi[3, i])^2*chi[k, {1, 2}] + 
   chi[1, i]^2*chi[2, k]*(2*chi[2, j] + chi[3, j])*
    (2*chi[1, j] + 2*chi[2, j] + chi[3, j])*chi[k, {1, 2}] - 
   (chi[1, k]*(chi[2, j]*chi[3, i] - chi[2, i]*chi[3, j])^2 + 
     chi[1, 3]*(chi[2, j]*chi[3, i]*(chi[2, k]*chi[i, j] - 
         chi[2, j]*chi[i, k]) - chi[2, i]^2*chi[3, j]*chi[j, k] + 
       chi[2, i]*(chi[2, k]*chi[3, j]*chi[i, j] + 
         chi[2, j]*(2*chi[2, k]*chi[i, j] + chi[3, j]*chi[i, k] + 
           chi[3, i]*chi[j, k]))))*chi[k, {1, 2}] + 
   chi[1, i]*(chi[1, k]^2*chi[3, j]*(chi[2, j]*chi[3, i] - 
       chi[2, i]*chi[3, j]) + chi[1, k]*(2*chi[2, j]^2*chi[2, k]*chi[3, i] - 
       chi[1, 3]*chi[2, k]*chi[3, j]*chi[i, j] - 
       chi[2, j]*(chi[2, k]*(chi[3, i]*chi[3, j] + 2*chi[1, 3]*chi[i, j]) + 
         chi[1, 3]*chi[3, j]*chi[i, k]) + chi[2, i]*
        (4*chi[2, j]^2*chi[2, k] + 4*chi[2, j]*chi[2, k]*chi[3, j] + 
         chi[1, 3]*chi[3, j]*chi[j, k])) + 
     chi[2, k]*(2*chi[2, j]^2*chi[2, k]*chi[3, i] - chi[1, 3]*chi[2, k]*
        chi[3, j]*chi[i, j] + chi[2, j]*(chi[2, k]*(chi[3, i]*chi[3, j] - 
           2*chi[1, 3]*chi[i, j]) - chi[1, 3]*chi[3, j]*chi[i, k]) + 
       chi[2, i]*(4*chi[2, j]^2*chi[2, k] + 4*chi[2, j]*chi[2, k]*chi[3, j] + 
         chi[3, j]*(chi[2, k]*chi[3, j] + chi[1, 3]*chi[j, k]))) + 
     2*chi[1, j]^2*chi[2, k]*(2*chi[2, i] + chi[3, i])*chi[k, {1, 2}] + 
     2*chi[1, j]*chi[2, k]*(2*chi[2, j]*chi[3, i] + chi[3, i]*chi[3, j] + 
       2*chi[2, i]*(2*chi[2, j] + chi[3, j]) - chi[1, 3]*chi[i, j])*
      chi[k, {1, 2}]))/(3*chi[1, 2]*chi[2, 3]*(chi[1, 2] + chi[1, 3] + 
    chi[2, 3])*chi[3, k]*chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*
   chi[j, {1, 2, 3}]*chi[k, {1, 2, 3}]) + 
 (2*(chi[1, i]^2*chi[j, k]*chi[j, {1, 2}]*chi[k, {1, 2}] - 
    chi[2, i]*(chi[2, j]*(-(chi[1, k]^2*chi[i, j]) + 
        chi[1, k]*(-(chi[3, k]*chi[i, j]) + chi[2, j]*chi[i, k] + 
          chi[3, j]*chi[i, k] + chi[2, i]*chi[j, k] + chi[3, i]*chi[j, k]) + 
        chi[2, k]*(chi[2, k]*chi[i, j] + chi[3, k]*chi[i, j] + 
          chi[2, j]*chi[i, k] + chi[3, j]*chi[i, k] + chi[2, i]*chi[j, k] + 
          chi[3, i]*chi[j, k])) + chi[1, j]*(-(chi[1, k]^2*chi[i, j]) + 
        chi[2, k]*(chi[2, k]*chi[i, j] + chi[3, k]*chi[i, j] - 
          chi[3, j]*chi[i, k] + chi[2, i]*chi[j, k] + chi[3, i]*chi[j, k]) + 
        chi[1, k]*(-(chi[3, k]*chi[i, j]) - chi[3, j]*chi[i, k] + 
          chi[i, {2, 3}]*chi[j, k])) - chi[1, j]^2*chi[i, k]*
       chi[k, {1, 2}]) + chi[1, i]*
     (-(chi[2, j]*(-(chi[1, k]^2*chi[i, j]) + chi[1, k]*
          (-(chi[3, k]*chi[i, j]) + chi[2, j]*chi[i, k] + 
           chi[3, j]*chi[i, k] - chi[3, i]*chi[j, k]) + 
         chi[2, k]*(chi[2, k]*chi[i, j] + chi[3, k]*chi[i, j] + 
           chi[2, j]*chi[i, k] + chi[3, j]*chi[i, k] - 
           chi[3, i]*chi[j, k]))) + chi[1, j]*(chi[1, k]^2*chi[i, j] + 
        chi[2, k]*(-(chi[2, k]*chi[i, j]) - chi[3, k]*chi[i, j] + 
          chi[3, j]*chi[i, k] + chi[3, i]*chi[j, k]) + 
        chi[1, k]*(chi[3, k]*chi[i, j] + chi[3, j]*chi[i, k] + 
          chi[3, i]*chi[j, k])) + chi[1, j]^2*chi[i, k]*chi[k, {1, 2}])))/
  (3*chi[1, 2]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]) + 
 (chi[1, j]*(-(chi[2, k]*(chi[2, j]*chi[3, i] - chi[2, i]*chi[3, j])*
       (chi[2, k]*chi[3, i] - chi[2, 3]*chi[i, k])) + 
     chi[1, k]^2*(chi[2, i]*(4*chi[2, j]*chi[3, i] + chi[3, i]*chi[3, j] - 
         2*chi[2, 3]*chi[i, j]) + chi[3, i]*(chi[2, j]*chi[3, i] - 
         chi[2, 3]*chi[i, j]) + 4*chi[2, i]^2*chi[j, {2, 3}]) + 
     chi[1, k]*(chi[2, 3]*chi[3, i]*(-(chi[2, k]*chi[i, j]) + 
         chi[2, j]*chi[i, k]) + chi[2, i]*(4*chi[2, j]*chi[2, k]*chi[3, i] - 
         chi[2, k]*(chi[3, i]*chi[3, j] + 2*chi[2, 3]*chi[i, j]) - 
         chi[2, 3]*chi[3, j]*chi[i, k]) + 4*chi[2, i]^2*chi[2, k]*
        chi[j, {2, 3}])) + chi[1, k]*(chi[2, j]*chi[3, i] + 
     chi[2, i]*(2*chi[2, j] + chi[3, j]))*(chi[2, j]*chi[3, i] + 
     chi[2, i]*chi[3, j] - chi[2, 3]*chi[i, j])*chi[k, {1, 2}] + 
   chi[1, j]^2*(2*chi[1, k]*chi[2, i]*(2*chi[2, i] + chi[3, i]) + 
     chi[3, i]*(-(chi[2, k]*chi[3, i]) + chi[2, 3]*chi[i, k]))*
    chi[k, {1, 2}] + chi[1, i]^2*(4*chi[1, j]*chi[1, k]*chi[2, j] + 
     2*chi[1, k]*chi[2, j]*(2*chi[2, j] + chi[3, j]) + 
     chi[3, j]*(-(chi[2, k]*chi[3, j]) + chi[2, 3]*chi[j, k]))*
    chi[k, {1, 2}] + chi[1, i]*(chi[1, k]^2*(4*chi[2, j]^2*chi[3, i] + 
       chi[2, i]*(2*chi[2, j] + chi[3, j])^2 - chi[2, 3]*chi[3, j]*
        chi[i, j] + chi[2, j]*(chi[3, i]*chi[3, j] - 
         2*chi[2, 3]*chi[i, j])) + chi[2, k]*(chi[2, j]*chi[3, i] - 
       chi[2, i]*chi[3, j])*(chi[2, k]*chi[3, j] - chi[2, 3]*chi[j, k]) + 
     chi[1, k]*(4*chi[2, j]^2*chi[2, k]*chi[3, i] - chi[2, 3]*chi[2, k]*
        chi[3, j]*chi[i, j] - chi[2, j]*(chi[2, k]*(chi[3, i]*chi[3, j] + 
           2*chi[2, 3]*chi[i, j]) + chi[2, 3]*chi[3, i]*chi[j, k]) + 
       chi[2, i]*(4*chi[2, j]^2*chi[2, k] + 4*chi[2, j]*chi[2, k]*chi[3, j] + 
         chi[2, 3]*chi[3, j]*chi[j, k])) + 4*chi[1, j]^2*chi[1, k]*chi[2, i]*
      chi[k, {1, 2}] + chi[1, j]*(2*chi[2, k]*chi[3, i]*chi[3, j] + 
       chi[1, k]*(4*chi[2, j]*chi[3, i] + 4*chi[2, i]*(2*chi[2, j] + 
           chi[3, j]) - 2*chi[2, 3]*chi[i, j]) - 
       chi[2, 3]*(chi[3, j]*chi[i, k] + chi[3, i]*chi[j, k]))*
      chi[k, {1, 2}]))/(3*chi[1, 2]*chi[1, 3]*(chi[1, 2] + chi[1, 3] + 
    chi[2, 3])*chi[3, k]*chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*
   chi[j, {1, 2, 3}]*chi[k, {1, 2, 3}]) - 
 (-(chi[1, j]^2*(chi[2, k]*chi[3, i] - chi[2, i]*chi[3, k])*
     (chi[1, k]*chi[3, i] + chi[2, k]*chi[3, i] - chi[2, i]*chi[3, k])) + 
   chi[1, j]*(chi[1, k]^2*chi[2, j]*(2*chi[2, i] + chi[3, i])^2 - 
     chi[2, j]*(chi[2, k]^2*chi[3, i]^2 + chi[2, i]*chi[3, k]*
        (chi[2, i]*chi[3, k] + chi[1, 3]*chi[i, k]) + 
       chi[2, k]*(chi[1, 3]*chi[3, i]*chi[i, k] + 
         chi[2, i]*(-2*chi[3, i]*chi[3, k] + 2*chi[1, 3]*chi[i, k]))) + 
     chi[1, 3]*(chi[2, k]*chi[3, i] - chi[2, i]*chi[3, k])*
      (chi[2, k]*chi[i, j] - chi[2, i]*chi[j, k]) + 
     chi[1, k]*(2*chi[2, i]^2*chi[2, j]*(2*chi[2, k] + chi[3, k]) + 
       chi[1, 3]*chi[3, i]*(chi[2, k]*chi[i, j] - chi[2, j]*chi[i, k]) + 
       chi[2, i]*(chi[2, j]*(4*chi[2, k]*chi[3, i] - chi[3, i]*chi[3, k] - 
           2*chi[1, 3]*chi[i, k]) - chi[1, 3]*chi[3, i]*chi[j, k]))) + 
   chi[2, j]*(chi[1, k]^2*chi[2, j]*(2*chi[2, i] + chi[3, i])^2 + 
     chi[1, k]*(2*chi[2, i]^2*chi[2, j]*(2*chi[2, k] + chi[3, k]) + 
       chi[3, i]*(chi[1, 3]*chi[2, k]*chi[i, j] + 
         chi[2, j]*(chi[2, k]*chi[3, i] - chi[1, 3]*chi[i, k])) + 
       chi[2, i]*(chi[2, j]*(4*chi[2, k]*chi[3, i] + chi[3, i]*chi[3, k] - 
           2*chi[1, 3]*chi[i, k]) - chi[1, 3]*chi[3, i]*chi[j, k])) + 
     chi[1, 3]*(chi[2, k]^2*chi[3, i]*chi[i, j] + chi[2, i]*chi[3, k]*
        (-(chi[2, j]*chi[i, k]) + chi[2, i]*chi[j, k]) - 
       chi[2, k]*(chi[2, j]*chi[3, i]*chi[i, k] + 
         chi[2, i]*(chi[3, k]*chi[i, j] + 2*chi[2, j]*chi[i, k] + 
           chi[3, i]*chi[j, k])))) + chi[1, i]^2*chi[2, j]*
    (2*chi[2, k] + chi[3, k])*(2*chi[1, k] + 2*chi[2, k] + chi[3, k])*
    chi[j, {1, 2}] + chi[1, i]*(chi[1, j]^2*chi[3, k]*
      (chi[2, k]*chi[3, i] - chi[2, i]*chi[3, k]) + 
     chi[2, j]*(2*chi[2, j]*chi[2, k]^2*chi[3, i] + 2*chi[1, k]^2*chi[2, j]*
        (2*chi[2, i] + chi[3, i]) + chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k] - 
       chi[1, 3]*chi[2, k]*chi[3, k]*chi[i, j] - 2*chi[1, 3]*chi[2, j]*
        chi[2, k]*chi[i, k] - chi[1, 3]*chi[2, j]*chi[3, k]*chi[i, k] + 
       2*chi[1, k]*chi[2, j]*(2*chi[2, k]*chi[3, i] + chi[3, i]*chi[3, k] + 
         2*chi[2, i]*(2*chi[2, k] + chi[3, k]) - chi[1, 3]*chi[i, k]) + 
       chi[2, i]*(chi[2, j]*(2*chi[2, k] + chi[3, k])^2 + 
         chi[1, 3]*chi[3, k]*chi[j, k])) + 
     chi[1, j]*(2*chi[2, j]*chi[2, k]^2*chi[3, i] + 2*chi[1, k]^2*chi[2, j]*
        (2*chi[2, i] + chi[3, i]) - chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k] - 
       chi[1, 3]*chi[2, k]*chi[3, k]*chi[i, j] - 2*chi[1, 3]*chi[2, j]*
        chi[2, k]*chi[i, k] - chi[1, 3]*chi[2, j]*chi[3, k]*chi[i, k] + 
       2*chi[1, k]*chi[2, j]*(2*chi[2, k]*chi[3, i] + chi[3, i]*chi[3, k] + 
         2*chi[2, i]*(2*chi[2, k] + chi[3, k]) - chi[1, 3]*chi[i, k]) + 
       chi[2, i]*(chi[1, 3]*chi[3, k]*chi[j, k] + 4*chi[2, j]*chi[2, k]*
          chi[k, {2, 3}]))))/(3*chi[1, 2]*chi[2, 3]*
   (chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, j]*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*chi[k, {1, 2, 3}]) + 
 (-(chi[1, k]*chi[2, j]*(chi[1, k]*chi[3, i] + chi[2, k]*chi[3, i] - 
      chi[2, i]*chi[3, k])*(chi[2, j]*chi[3, i] - chi[2, 3]*chi[i, j])) + 
   chi[1, j]^2*(chi[2, k]*chi[3, i] + chi[1, k]*(2*chi[2, i] + chi[3, i]) + 
     chi[2, i]*(2*chi[2, k] + chi[3, k]))*(2*chi[1, k]*chi[2, i] + 
     chi[2, k]*chi[3, i] + chi[2, i]*chi[3, k] - chi[2, 3]*chi[i, k]) + 
   chi[1, i]^2*(2*chi[1, j]*chi[2, k]*(2*chi[1, k] + 2*chi[2, k] + 
       chi[3, k]) + chi[3, k]*(-(chi[2, j]*chi[3, k]) + chi[2, 3]*chi[j, k]))*
    chi[j, {1, 2}] + chi[1, j]*(chi[1, k]^2*(4*chi[2, i]^2*chi[2, j] + 
       2*chi[2, i]*chi[2, j]*chi[3, i] + chi[3, i]*(-(chi[2, j]*chi[3, i]) + 
         chi[2, 3]*chi[i, j])) + chi[2, j]*(chi[2, k]*chi[3, i] + 
       chi[2, i]*(2*chi[2, k] + chi[3, k]))*(chi[2, k]*chi[3, i] + 
       chi[2, i]*chi[3, k] - chi[2, 3]*chi[i, k]) + 
     chi[1, k]*(chi[2, 3]*chi[3, i]*(chi[2, k]*chi[i, j] - 
         chi[2, j]*chi[i, k]) + chi[2, i]*(-(chi[2, 3]*chi[3, k]*chi[i, j]) + 
         chi[2, j]*(4*chi[2, k]*chi[3, i] - chi[3, i]*chi[3, k] - 
           2*chi[2, 3]*chi[i, k])) + 4*chi[2, i]^2*chi[2, j]*
        chi[k, {2, 3}])) + chi[1, i]*
    (chi[1, j]^2*(4*chi[1, k]^2*chi[2, i] + 4*chi[2, k]^2*chi[3, i] + 
       chi[2, k]*chi[3, i]*chi[3, k] + chi[2, i]*(2*chi[2, k] + chi[3, k])^
         2 - 2*chi[2, 3]*chi[2, k]*chi[i, k] - chi[2, 3]*chi[3, k]*
        chi[i, k] + chi[1, k]*(4*chi[2, k]*chi[3, i] + 
         4*chi[2, i]*(2*chi[2, k] + chi[3, k]) - 2*chi[2, 3]*chi[i, k])) + 
     chi[2, j]*((chi[2, k]*chi[3, i] - chi[2, i]*chi[3, k])*
        (chi[2, j]*chi[3, k] - chi[2, 3]*chi[j, k]) + 
       chi[1, k]*(2*chi[2, j]*chi[3, i]*chi[3, k] - 
         chi[2, 3]*(chi[3, k]*chi[i, j] + chi[3, i]*chi[j, k]))) + 
     chi[1, j]*(4*chi[1, k]^2*chi[2, i]*chi[2, j] + 4*chi[2, j]*chi[2, k]^2*
        chi[3, i] - chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k] - 
       2*chi[2, 3]*chi[2, j]*chi[2, k]*chi[i, k] - chi[2, 3]*chi[2, j]*
        chi[3, k]*chi[i, k] - chi[2, 3]*chi[2, k]*chi[3, i]*chi[j, k] + 
       chi[1, k]*(4*chi[2, i]*chi[2, j]*(2*chi[2, k] + chi[3, k]) + 
         2*chi[2, j]*(2*chi[2, k]*chi[3, i] + chi[3, i]*chi[3, k] - 
           chi[2, 3]*chi[i, k]) - chi[2, 3]*(chi[3, k]*chi[i, j] + 
           chi[3, i]*chi[j, k])) + chi[2, i]*(chi[2, 3]*chi[3, k]*chi[j, k] + 
         4*chi[2, j]*chi[2, k]*chi[k, {2, 3}]))))/
  (3*chi[1, 2]*chi[1, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, j]*
   chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]) + 
 (-(chi[2, i]*(chi[1, k]^2*chi[2, i]*(2*chi[2, j] + chi[3, j])^2 + 
      chi[1, j]^2*chi[2, i]*(2*chi[2, k] + chi[3, k])*
       (2*chi[1, k] + 2*chi[2, k] + chi[3, k]) + 
      chi[1, k]*(chi[1, 3]*chi[3, j]*(chi[2, k]*chi[i, j] - 
          chi[2, j]*chi[i, k]) + chi[2, i]*(2*chi[2, j] + chi[3, j])*
         (chi[2, k]*chi[3, j] + chi[2, j]*(2*chi[2, k] + chi[3, k]) - 
          chi[1, 3]*chi[j, k])) + chi[1, j]*
       (2*chi[1, k]^2*chi[2, i]*(2*chi[2, j] + chi[3, j]) + 
        chi[1, 3]*chi[3, k]*(-(chi[2, k]*chi[i, j]) + chi[2, j]*chi[i, k]) + 
        chi[2, i]*(2*chi[2, k] + chi[3, k])*(chi[2, k]*chi[3, j] + 
          chi[2, j]*(2*chi[2, k] + chi[3, k]) - chi[1, 3]*chi[j, k]) + 
        2*chi[1, k]*chi[2, i]*(2*chi[2, k]*chi[3, j] + chi[3, j]*chi[3, k] + 
          2*chi[2, j]*(2*chi[2, k] + chi[3, k]) - chi[1, 3]*chi[j, k])) + 
      chi[1, 3]*(chi[2, k]^2*chi[3, j]*chi[i, j] + chi[2, j]*chi[3, k]*
         (chi[2, j]*chi[i, k] - chi[2, i]*chi[j, k]) - 
        chi[2, k]*(chi[2, i]*chi[3, j]*chi[j, k] + chi[2, j]*
           (chi[3, k]*chi[i, j] + chi[3, j]*chi[i, k] + 2*chi[2, i]*
             chi[j, k]))))) + chi[1, i]^2*(chi[2, k]*chi[3, j] - 
     chi[2, j]*chi[3, k])*(chi[1, k]*chi[3, j] + chi[2, k]*chi[3, j] - 
     chi[3, k]*chi[j, {1, 2}]) - 
   chi[1, i]*(-(chi[2, i]*chi[2, k]^2*chi[3, j]^2) + 
     chi[1, k]^2*chi[2, i]*(2*chi[2, j] + chi[3, j])^2 + 
     2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k] - 
     chi[2, i]*chi[2, j]^2*chi[3, k]^2 + chi[1, j]^2*chi[2, i]*
      (2*chi[2, k] + chi[3, k])*(2*chi[1, k] + 2*chi[2, k] + chi[3, k]) + 
     chi[1, 3]*chi[2, k]^2*chi[3, j]*chi[i, j] - chi[1, 3]*chi[2, j]*
      chi[2, k]*chi[3, k]*chi[i, j] - chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, j]*
      chi[i, k] + chi[1, 3]*chi[2, j]^2*chi[3, k]*chi[i, k] - 
     2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k] - 
     chi[1, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k] - 
     chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k] + 
     chi[1, k]*(chi[1, 3]*chi[3, j]*(chi[2, k]*chi[i, j] - 
         chi[2, j]*chi[i, k]) + chi[2, i]*
        (2*chi[2, j]^2*(2*chi[2, k] + chi[3, k]) - chi[1, 3]*chi[3, j]*
          chi[j, k] + chi[2, j]*(4*chi[2, k]*chi[3, j] - 
           chi[3, j]*chi[3, k] - 2*chi[1, 3]*chi[j, k]))) + 
     chi[1, j]*(2*chi[1, k]^2*chi[2, i]*(2*chi[2, j] + chi[3, j]) + 
       chi[1, 3]*chi[3, k]*(-(chi[2, k]*chi[i, j]) + chi[2, j]*chi[i, k]) + 
       2*chi[1, k]*chi[2, i]*(2*chi[2, k]*chi[3, j] + chi[3, j]*chi[3, k] + 
         2*chi[2, j]*(2*chi[2, k] + chi[3, k]) - chi[1, 3]*chi[j, k]) + 
       chi[2, i]*(2*chi[2, k]^2*chi[3, j] - chi[1, 3]*chi[3, k]*chi[j, k] - 
         chi[2, k]*(chi[3, j]*chi[3, k] + 2*chi[1, 3]*chi[j, k]) + 
         4*chi[2, j]*chi[2, k]*chi[k, {2, 3}]))))/
  (3*chi[1, 2]*chi[2, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, i]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]) + 
 (chi[1, i]^2*(2*chi[2, j]*chi[2, k] + chi[2, k]*chi[3, j] + 
     chi[1, k]*(2*chi[2, j] + chi[3, j]) + chi[2, j]*chi[3, k] + 
     chi[1, j]*(2*chi[1, k] + 2*chi[2, k] + chi[3, k]))*
    (2*chi[1, k]*chi[2, j] + 2*chi[1, j]*chi[2, k] + chi[2, k]*chi[3, j] + 
     chi[2, j]*chi[3, k] - chi[2, 3]*chi[j, k]) - 
   chi[2, i]*(chi[1, k]*(chi[2, i]*chi[3, j] - chi[2, 3]*chi[i, j]) + 
     chi[1, j]*(-(chi[2, i]*chi[3, k]) + chi[2, 3]*chi[i, k]))*
    (chi[1, k]*chi[3, j] + chi[2, k]*chi[3, j] - chi[3, k]*chi[j, {1, 2}]) + 
   chi[1, i]*(chi[1, k]^2*(chi[2, i]*(4*chi[2, j]^2 + 2*chi[2, j]*chi[3, j] - 
         chi[3, j]^2) + chi[2, 3]*chi[3, j]*chi[i, j]) + 
     chi[1, j]^2*(4*chi[1, k]*chi[2, i]*chi[2, k] + 
       chi[2, i]*(4*chi[2, k]^2 + 2*chi[2, k]*chi[3, k] - chi[3, k]^2) + 
       chi[2, 3]*chi[3, k]*chi[i, k]) + chi[2, i]*(chi[2, k]*chi[3, j] + 
       chi[2, j]*(2*chi[2, k] + chi[3, k]))*(chi[2, k]*chi[3, j] + 
       chi[2, j]*chi[3, k] - chi[2, 3]*chi[j, k]) + 
     chi[1, k]*(chi[2, 3]*(chi[2, k]*chi[3, j] - chi[2, j]*chi[3, k])*
        chi[i, j] + chi[2, i]*(-(chi[2, 3]*chi[3, j]*chi[j, k]) + 
         chi[2, j]*(4*chi[2, k]*chi[3, j] - chi[3, j]*chi[3, k] - 
           2*chi[2, 3]*chi[j, k]) + 4*chi[2, j]^2*chi[k, {2, 3}])) + 
     chi[1, j]*(4*chi[1, k]^2*chi[2, i]*chi[2, j] + 
       chi[2, 3]*(-(chi[2, k]*chi[3, j]) + chi[2, j]*chi[3, k])*chi[i, k] + 
       chi[1, k]*(-(chi[2, 3]*(chi[3, k]*chi[i, j] + chi[3, j]*chi[i, k])) + 
         2*chi[2, i]*(2*chi[2, k]*chi[3, j] + chi[3, j]*chi[3, k] + 
           2*chi[2, j]*(2*chi[2, k] + chi[3, k]) - chi[2, 3]*chi[j, k])) + 
       chi[2, i]*(4*chi[2, k]^2*chi[3, j] - chi[2, 3]*chi[3, k]*chi[j, k] - 
         chi[2, k]*(chi[3, j]*chi[3, k] + 2*chi[2, 3]*chi[j, k]) + 
         4*chi[2, j]*chi[2, k]*chi[k, {2, 3}]))))/
  (3*chi[1, 2]*chi[1, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, i]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]) + 
 (chi[1, i]^2*(chi[2, j]*(chi[2, k]*(5*chi[2, k]*chi[3, j] + 
         4*chi[3, j]*chi[3, k] + chi[2, j]*(4*chi[2, k] + 5*chi[3, k]) - 
         2*chi[2, 3]*chi[j, k]) + chi[1, k]*(11*chi[2, k]*chi[3, j] + 
         2*chi[3, j]*chi[3, k] + chi[2, j]*(16*chi[2, k] + 7*chi[3, k]) - 
         2*chi[2, 3]*chi[j, k])) + chi[1, j]*
      (chi[1, k]*(7*chi[2, k]*chi[3, j] + 7*chi[2, j]*(4*chi[2, k] + 
           chi[3, k]) - 2*chi[2, 3]*chi[j, k]) + 
       chi[2, k]*(7*chi[2, k]*chi[3, j] + 2*chi[3, j]*chi[3, k] + 
         chi[2, j]*(16*chi[2, k] + 11*chi[3, k]) - 2*chi[2, 3]*chi[j, k]))) + 
   chi[1, i]*(chi[1, j]^2*(chi[1, k]*(7*chi[2, k]*chi[3, i] + 
         7*chi[2, i]*(4*chi[2, k] + chi[3, k]) - 2*chi[2, 3]*chi[i, k]) + 
       chi[2, k]*(7*chi[2, k]*chi[3, i] + 2*chi[3, i]*chi[3, k] + 
         chi[2, i]*(16*chi[2, k] + 11*chi[3, k]) - 2*chi[2, 3]*chi[i, k])) + 
     chi[1, j]*(chi[1, k]^2*(7*chi[2, j]*chi[3, i] + 
         7*chi[2, i]*(4*chi[2, j] + chi[3, j]) - 2*chi[2, 3]*chi[i, j]) + 
       2*chi[1, k]*(2*chi[2, k]*chi[3, i]*chi[3, j] - chi[2, 3]*chi[2, k]*
          chi[i, j] - chi[2, 3]*chi[3, k]*chi[i, j] - chi[2, 3]*chi[3, j]*
          chi[i, k] + chi[2, j]*(8*chi[2, k]*chi[3, i] + 
           8*chi[2, i]*chi[3, k] + 2*chi[3, i]*chi[3, k] - 
           chi[2, 3]*chi[i, k]) - chi[2, 3]*chi[3, i]*chi[j, k] + 
         chi[2, i]*(8*chi[2, k]*chi[3, j] + 2*chi[3, j]*chi[3, k] - 
           chi[2, 3]*chi[j, k])) - 2*chi[2, k]*
        (-2*chi[2, k]*chi[3, i]*chi[3, j] - 2*chi[2, j]*chi[3, i]*chi[3, k] + 
         chi[2, 3]*chi[2, j]*chi[i, k] + chi[2, 3]*chi[3, j]*chi[i, k] + 
         chi[2, 3]*chi[3, i]*chi[j, k] + chi[2, i]*(-2*chi[3, j]*chi[3, k] - 
           2*chi[2, j]*(5*chi[2, k] + 4*chi[3, k]) + chi[2, 3]*chi[j, k]))) + 
     chi[2, j]*(chi[1, k]^2*(7*chi[2, j]*chi[3, i] + 2*chi[3, i]*chi[3, j] + 
         chi[2, i]*(16*chi[2, j] + 11*chi[3, j]) - 2*chi[2, 3]*chi[i, j]) + 
       2*chi[1, k]*(2*chi[2, j]*chi[3, i]*chi[3, k] - chi[2, 3]*chi[3, k]*
          chi[i, j] + chi[2, k]*(2*chi[3, i]*chi[3, j] - 
           chi[2, 3]*chi[i, j]) - chi[2, 3]*chi[3, i]*chi[j, k] + 
         chi[2, i]*(10*chi[2, j]*chi[2, k] + 8*chi[2, k]*chi[3, j] + 
           2*chi[3, j]*chi[3, k] - chi[2, 3]*chi[j, k])) + 
       chi[2, k]*(chi[2, i]*(5*chi[2, k]*chi[3, j] + 4*chi[3, j]*chi[3, k] + 
           chi[2, j]*(4*chi[2, k] + 5*chi[3, k]) - 2*chi[2, 3]*chi[j, k]) + 
         2*chi[3, i]*(chi[2, k]*chi[3, j] - chi[2, 3]*chi[j, k] + 
           chi[2, j]*chi[k, {2, 3}])))) + 
   chi[2, i]*(chi[1, k]*chi[2, j]*(5*chi[2, j]*chi[2, k]*chi[3, i] + 
       4*chi[2, k]*chi[3, i]*chi[3, j] + 2*chi[2, j]*chi[3, i]*chi[3, k] + 
       chi[2, i]*(2*chi[2, j]*(2*chi[2, k] + chi[3, k]) + 
         chi[3, j]*(5*chi[2, k] + 2*chi[3, k])) - 2*chi[2, 3]*chi[2, k]*
        chi[i, j] - 2*chi[2, 3]*chi[3, k]*chi[i, j] + 
       chi[1, k]*(5*chi[2, j]*chi[3, i] + 4*chi[3, i]*chi[3, j] + 
         chi[2, i]*(4*chi[2, j] + 5*chi[3, j]) - 2*chi[2, 3]*chi[i, j])) + 
     chi[1, j]^2*(chi[2, k]*(5*chi[2, k]*chi[3, i] + 4*chi[3, i]*chi[3, k] + 
         chi[2, i]*(4*chi[2, k] + 5*chi[3, k]) - 2*chi[2, 3]*chi[i, k]) + 
       chi[1, k]*(11*chi[2, k]*chi[3, i] + 2*chi[3, i]*chi[3, k] + 
         chi[2, i]*(16*chi[2, k] + 7*chi[3, k]) - 2*chi[2, 3]*chi[i, k])) + 
     chi[1, j]*(chi[1, k]^2*(11*chi[2, j]*chi[3, i] + 2*chi[3, i]*chi[3, j] + 
         chi[2, i]*(16*chi[2, j] + 7*chi[3, j]) - 2*chi[2, 3]*chi[i, j]) + 
       2*chi[1, k]*(2*chi[2, k]*chi[3, i]*chi[3, j] + 
         2*chi[2, i]*(5*chi[2, j]*chi[2, k] + chi[3, j]*chi[3, k]) - 
         chi[2, 3]*chi[2, k]*chi[i, j] - chi[2, 3]*chi[3, k]*chi[i, j] - 
         chi[2, 3]*chi[3, j]*chi[i, k] + chi[2, j]*(8*chi[2, k]*chi[3, i] + 
           2*chi[3, i]*chi[3, k] - chi[2, 3]*chi[i, k])) + 
       chi[2, k]*(chi[2, j]*(5*chi[2, k]*chi[3, i] + 4*chi[3, i]*chi[3, k] - 
           2*chi[2, 3]*chi[i, k]) + 2*chi[3, j]*(chi[2, k]*chi[3, i] - 
           chi[2, 3]*chi[i, k]) + chi[2, i]*
          (chi[2, j]*(4*chi[2, k] + 5*chi[3, k]) + 2*chi[3, j]*
            chi[k, {2, 3}])))))/(3*chi[1, 2]*chi[1, 3]*
   (chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[i, {1, 2}]*chi[i, {1, 2, 3}]*
   chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*chi[k, {1, 2, 3}])


==> anc/Q_trip_SO3.m <==
(* ::Package:: *)

(*E3 << E1,E2 strongly-ordered limit of the tripole factor (1/2)*Qijk for the emission 
of a soft qq-pair in addition to a soft gluon, as presented in eq. 3.26. We use the notation
chi[i,{j,..,k}]=chi[i,j]+...+chi[i,k], chi[1,2,3]= chi[1,2]+chi[2,3]+chi[1,3]. 
An overal factor [mu^(2*eps)gs^2]^3 is omitted.*)
(4*chi[1, k]*(chi[1, j]*chi[2, i] + chi[1, i]*chi[2, j]))/
  (3*chi[1, 2]^2*chi[1, 3]*chi[3, k]*chi[i, {1, 2}]*chi[j, {1, 2}]) - 
 (4*(chi[1, j]*chi[2, i] + chi[1, i]*chi[2, j])*chi[2, k])/
  (3*chi[1, 2]^2*chi[2, 3]*chi[3, k]*chi[i, {1, 2}]*chi[j, {1, 2}]) - 
 (4*chi[1, k]*chi[i, j])/(3*chi[1, 2]*chi[1, 3]*chi[3, k]*chi[i, {1, 2}]*
   chi[j, {1, 2}]) + (4*chi[2, k]*chi[i, j])/(3*chi[1, 2]*chi[2, 3]*chi[3, k]*
   chi[i, {1, 2}]*chi[j, {1, 2}]) + 
 (4*chi[1, j]*(chi[1, k]*chi[2, i] + chi[1, i]*chi[2, k]))/
  (3*chi[1, 2]^2*chi[1, 3]*chi[3, j]*chi[i, {1, 2}]*chi[k, {1, 2}]) - 
 (4*chi[2, j]*(chi[1, k]*chi[2, i] + chi[1, i]*chi[2, k]))/
  (3*chi[1, 2]^2*chi[2, 3]*chi[3, j]*chi[i, {1, 2}]*chi[k, {1, 2}]) - 
 (4*chi[1, j]*chi[i, k])/(3*chi[1, 2]*chi[1, 3]*chi[3, j]*chi[i, {1, 2}]*
   chi[k, {1, 2}]) + (4*chi[2, j]*chi[i, k])/(3*chi[1, 2]*chi[2, 3]*chi[3, j]*
   chi[i, {1, 2}]*chi[k, {1, 2}]) + 
 (4*chi[1, i]*(chi[1, k]*chi[2, j] + chi[1, j]*chi[2, k]))/
  (3*chi[1, 2]^2*chi[1, 3]*chi[3, i]*chi[j, {1, 2}]*chi[k, {1, 2}]) - 
 (4*chi[2, i]*(chi[1, k]*chi[2, j] + chi[1, j]*chi[2, k]))/
  (3*chi[1, 2]^2*chi[2, 3]*chi[3, i]*chi[j, {1, 2}]*chi[k, {1, 2}]) - 
 (4*chi[1, i]*chi[j, k])/(3*chi[1, 2]*chi[1, 3]*chi[3, i]*chi[j, {1, 2}]*
   chi[k, {1, 2}]) + (4*chi[2, i]*chi[j, k])/(3*chi[1, 2]*chi[2, 3]*chi[3, i]*
   chi[j, {1, 2}]*chi[k, {1, 2}])


==> anc/U_dip.m <==
(* ::Package:: *)

(*Collinear limit Uij of the dipole factor Qij for the emission of a soft qq
pair in addition to a soft gluon, as presented in eq. 4.16. We use the notation
chi[i,{j,k}]=chi[i,j]+chi[i,k], chi[1,2,3]= chi[1,2]+chi[2,3]+chi[1,3] and 
z[i,..,k]=z[i]+...+z[k]. An overal factor (1/Cf)*[mu^(2*eps)gs^2]^3 is omitted*)
CF*TF*((4*D*(2*chi[1, 2]*chi[1, i]*chi[3, j]*z[1]*z[3] + 
      2*chi[1, 3]*chi[1, i]*chi[3, j]*z[1]*z[3] + 2*chi[1, i]*chi[2, 3]*
       chi[3, j]*z[1]*z[3] + 2*chi[1, 2]*chi[2, i]*chi[3, j]*z[1]*z[3] + 
      2*chi[1, 3]*chi[2, i]*chi[3, j]*z[1]*z[3] + 2*chi[2, 3]*chi[2, i]*
       chi[3, j]*z[1]*z[3] + 2*chi[1, 2]*chi[1, i]*chi[3, j]*z[2]*z[3] + 
      2*chi[1, 3]*chi[1, i]*chi[3, j]*z[2]*z[3] + 2*chi[1, i]*chi[2, 3]*
       chi[3, j]*z[2]*z[3] + 2*chi[1, 2]*chi[2, i]*chi[3, j]*z[2]*z[3] + 
      2*chi[1, 3]*chi[2, i]*chi[3, j]*z[2]*z[3] + 2*chi[2, 3]*chi[2, i]*
       chi[3, j]*z[2]*z[3] - 2*chi[1, 2]*chi[1, i]*chi[1, j]*z[3]^2 - 
      2*chi[1, 3]*chi[1, i]*chi[1, j]*z[3]^2 - 2*chi[1, i]*chi[1, j]*
       chi[2, 3]*z[3]^2 - 2*chi[1, 2]*chi[1, j]*chi[2, i]*z[3]^2 - 
      2*chi[1, 3]*chi[1, j]*chi[2, i]*z[3]^2 - 2*chi[1, j]*chi[2, 3]*
       chi[2, i]*z[3]^2 - 2*chi[1, 2]*chi[1, i]*chi[2, j]*z[3]^2 - 
      2*chi[1, 3]*chi[1, i]*chi[2, j]*z[3]^2 - 2*chi[1, i]*chi[2, 3]*
       chi[2, j]*z[3]^2 - 2*chi[1, 2]*chi[2, i]*chi[2, j]*z[3]^2 - 
      2*chi[1, 3]*chi[2, i]*chi[2, j]*z[3]^2 - 2*chi[2, 3]*chi[2, i]*
       chi[2, j]*z[3]^2 + chi[1, 3]^2*chi[1, j]*z[1]*z[i] + 
      2*chi[1, 3]*chi[1, j]*chi[2, 3]*z[1]*z[i] + chi[1, j]*chi[2, 3]^2*z[1]*
       z[i] + chi[1, 3]^2*chi[2, j]*z[1]*z[i] + 2*chi[1, 3]*chi[2, 3]*
       chi[2, j]*z[1]*z[i] + chi[2, 3]^2*chi[2, j]*z[1]*z[i] + 
      chi[1, 3]^2*chi[3, j]*z[1]*z[i] + 2*chi[1, 3]*chi[2, 3]*chi[3, j]*z[1]*
       z[i] + chi[2, 3]^2*chi[3, j]*z[1]*z[i] + chi[1, 3]^2*chi[1, j]*z[2]*
       z[i] + 2*chi[1, 3]*chi[1, j]*chi[2, 3]*z[2]*z[i] + 
      chi[1, j]*chi[2, 3]^2*z[2]*z[i] + chi[1, 3]^2*chi[2, j]*z[2]*z[i] + 
      2*chi[1, 3]*chi[2, 3]*chi[2, j]*z[2]*z[i] + chi[2, 3]^2*chi[2, j]*z[2]*
       z[i] + chi[1, 3]^2*chi[3, j]*z[2]*z[i] + 2*chi[1, 3]*chi[2, 3]*
       chi[3, j]*z[2]*z[i] + chi[2, 3]^2*chi[3, j]*z[2]*z[i] + 
      chi[1, 3]^2*chi[1, j]*z[3]*z[i] + 2*chi[1, 3]*chi[1, j]*chi[2, 3]*z[3]*
       z[i] + chi[1, j]*chi[2, 3]^2*z[3]*z[i] + chi[1, 3]^2*chi[2, j]*z[3]*
       z[i] + 2*chi[1, 3]*chi[2, 3]*chi[2, j]*z[3]*z[i] + 
      chi[2, 3]^2*chi[2, j]*z[3]*z[i] + chi[1, 3]^2*chi[3, j]*z[3]*z[i] + 
      2*chi[1, 3]*chi[2, 3]*chi[3, j]*z[3]*z[i] + chi[2, 3]^2*chi[3, j]*z[3]*
       z[i] + chi[1, 3]^2*chi[1, i]*z[1]*z[j] + 2*chi[1, 3]*chi[1, i]*
       chi[2, 3]*z[1]*z[j] + chi[1, i]*chi[2, 3]^2*z[1]*z[j] + 
      chi[1, 3]^2*chi[2, i]*z[1]*z[j] + 2*chi[1, 3]*chi[2, 3]*chi[2, i]*z[1]*
       z[j] + chi[2, 3]^2*chi[2, i]*z[1]*z[j] + chi[1, 3]^2*chi[1, i]*z[2]*
       z[j] + 2*chi[1, 3]*chi[1, i]*chi[2, 3]*z[2]*z[j] + 
      chi[1, i]*chi[2, 3]^2*z[2]*z[j] + chi[1, 3]^2*chi[2, i]*z[2]*z[j] + 
      2*chi[1, 3]*chi[2, 3]*chi[2, i]*z[2]*z[j] + chi[2, 3]^2*chi[2, i]*z[2]*
       z[j] + chi[1, 3]^2*chi[1, i]*z[3]*z[j] + 2*chi[1, 3]*chi[1, i]*
       chi[2, 3]*z[3]*z[j] + chi[1, i]*chi[2, 3]^2*z[3]*z[j] + 
      chi[1, 3]^2*chi[2, i]*z[3]*z[j] + 2*chi[1, 3]*chi[2, 3]*chi[2, i]*z[3]*
       z[j] + chi[2, 3]^2*chi[2, i]*z[3]*z[j] + 
      chi[3, i]*(2*chi[1, 2]*chi[2, j]*z[1]*z[3] + 2*chi[1, 3]*chi[2, j]*z[1]*
         z[3] + 2*chi[2, 3]*chi[2, j]*z[1]*z[3] + 2*chi[1, 2]*chi[2, j]*z[2]*
         z[3] + 2*chi[1, 3]*chi[2, j]*z[2]*z[3] + 2*chi[2, 3]*chi[2, j]*z[2]*
         z[3] + chi[1, 3]^2*z[1]*z[j] + 2*chi[1, 3]*chi[2, 3]*z[1]*z[j] + 
        chi[2, 3]^2*z[1]*z[j] + chi[1, 3]^2*z[2]*z[j] + 
        2*chi[1, 3]*chi[2, 3]*z[2]*z[j] + chi[2, 3]^2*z[2]*z[j] + 
        chi[1, 3]^2*z[3]*z[j] + 2*chi[1, 3]*chi[2, 3]*z[3]*z[j] + 
        chi[2, 3]^2*z[3]*z[j] + 2*chi[1, j]*(chi[1, 2] + chi[1, 3] + 
          chi[2, 3])*z[3]*z[1, 2] - 2*(chi[1, 2] + chi[1, 3] + chi[2, 3])*
         chi[3, j]*z[1, 2]^2) - chi[3, {1, 2}]^2*chi[i, j]*z[1, 2, 3]^2))/
    (chi[1, 3]*chi[2, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])^2*
     chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*z[1, 2, 3]^2) - 
   (8*(-2*chi[1, 2]*chi[3, i]*chi[3, j]*z[1]^2 - 2*chi[1, 3]*chi[3, i]*
       chi[3, j]*z[1]^2 - 2*chi[2, 3]*chi[3, i]*chi[3, j]*z[1]^2 + 
      2*chi[1, 2]^2*chi[i, j]*z[1]^2 + 2*chi[1, 2]*chi[1, 3]*chi[i, j]*
       z[1]^2 - chi[1, 3]^2*chi[i, j]*z[1]^2 + 2*chi[1, 2]*chi[2, 3]*
       chi[i, j]*z[1]^2 - 4*chi[1, 3]*chi[2, 3]*chi[i, j]*z[1]^2 - 
      chi[2, 3]^2*chi[i, j]*z[1]^2 - 2*chi[1, 2]*chi[1, j]*chi[3, i]*z[1]*
       z[2] - 2*chi[1, 3]*chi[1, j]*chi[3, i]*z[1]*z[2] - 
      2*chi[1, j]*chi[2, 3]*chi[3, i]*z[1]*z[2] - 2*chi[1, 2]*chi[1, i]*
       chi[3, j]*z[1]*z[2] - 2*chi[1, 3]*chi[1, i]*chi[3, j]*z[1]*z[2] - 
      2*chi[1, i]*chi[2, 3]*chi[3, j]*z[1]*z[2] - 8*chi[1, 2]*chi[3, i]*
       chi[3, j]*z[1]*z[2] - 8*chi[1, 3]*chi[3, i]*chi[3, j]*z[1]*z[2] - 
      8*chi[2, 3]*chi[3, i]*chi[3, j]*z[1]*z[2] + 4*chi[1, 2]^2*chi[i, j]*
       z[1]*z[2] + 4*chi[1, 2]*chi[1, 3]*chi[i, j]*z[1]*z[2] - 
      2*chi[1, 3]^2*chi[i, j]*z[1]*z[2] + 4*chi[1, 2]*chi[2, 3]*chi[i, j]*
       z[1]*z[2] - 8*chi[1, 3]*chi[2, 3]*chi[i, j]*z[1]*z[2] - 
      2*chi[2, 3]^2*chi[i, j]*z[1]*z[2] + 4*chi[1, 2]*chi[1, i]*chi[1, j]*
       z[2]^2 + 4*chi[1, 3]*chi[1, i]*chi[1, j]*z[2]^2 + 
      4*chi[1, i]*chi[1, j]*chi[2, 3]*z[2]^2 + 2*chi[1, 2]*chi[1, j]*
       chi[3, i]*z[2]^2 + 2*chi[1, 3]*chi[1, j]*chi[3, i]*z[2]^2 + 
      2*chi[1, j]*chi[2, 3]*chi[3, i]*z[2]^2 + 2*chi[1, 2]*chi[1, i]*
       chi[3, j]*z[2]^2 + 2*chi[1, 3]*chi[1, i]*chi[3, j]*z[2]^2 + 
      2*chi[1, i]*chi[2, 3]*chi[3, j]*z[2]^2 - 2*chi[1, 2]*chi[3, i]*
       chi[3, j]*z[2]^2 - 2*chi[1, 3]*chi[3, i]*chi[3, j]*z[2]^2 - 
      2*chi[2, 3]*chi[3, i]*chi[3, j]*z[2]^2 + 2*chi[1, 2]^2*chi[i, j]*
       z[2]^2 + 2*chi[1, 2]*chi[1, 3]*chi[i, j]*z[2]^2 - 
      chi[1, 3]^2*chi[i, j]*z[2]^2 + 2*chi[1, 2]*chi[2, 3]*chi[i, j]*z[2]^2 - 
      4*chi[1, 3]*chi[2, 3]*chi[i, j]*z[2]^2 - chi[2, 3]^2*chi[i, j]*z[2]^2 + 
      2*chi[1, 2]*chi[1, j]*chi[3, i]*z[1]*z[3] + 2*chi[1, 3]*chi[1, j]*
       chi[3, i]*z[1]*z[3] + 2*chi[1, j]*chi[2, 3]*chi[3, i]*z[1]*z[3] + 
      2*chi[1, 2]*chi[1, i]*chi[3, j]*z[1]*z[3] + 2*chi[1, 3]*chi[1, i]*
       chi[3, j]*z[1]*z[3] + 2*chi[1, i]*chi[2, 3]*chi[3, j]*z[1]*z[3] + 
      4*chi[1, 2]^2*chi[i, j]*z[1]*z[3] + 4*chi[1, 2]*chi[1, 3]*chi[i, j]*
       z[1]*z[3] - 2*chi[1, 3]^2*chi[i, j]*z[1]*z[3] + 
      4*chi[1, 2]*chi[2, 3]*chi[i, j]*z[1]*z[3] - 8*chi[1, 3]*chi[2, 3]*
       chi[i, j]*z[1]*z[3] - 2*chi[2, 3]^2*chi[i, j]*z[1]*z[3] + 
      4*chi[1, 2]*chi[1, i]*chi[1, j]*z[2]*z[3] + 4*chi[1, 3]*chi[1, i]*
       chi[1, j]*z[2]*z[3] + 4*chi[1, i]*chi[1, j]*chi[2, 3]*z[2]*z[3] + 
      4*chi[1, 2]*chi[1, j]*chi[3, i]*z[2]*z[3] + 4*chi[1, 3]*chi[1, j]*
       chi[3, i]*z[2]*z[3] + 4*chi[1, j]*chi[2, 3]*chi[3, i]*z[2]*z[3] + 
      4*chi[1, 2]*chi[1, i]*chi[3, j]*z[2]*z[3] + 4*chi[1, 3]*chi[1, i]*
       chi[3, j]*z[2]*z[3] + 4*chi[1, i]*chi[2, 3]*chi[3, j]*z[2]*z[3] + 
      4*chi[1, 2]^2*chi[i, j]*z[2]*z[3] + 4*chi[1, 2]*chi[1, 3]*chi[i, j]*
       z[2]*z[3] - 2*chi[1, 3]^2*chi[i, j]*z[2]*z[3] + 
      4*chi[1, 2]*chi[2, 3]*chi[i, j]*z[2]*z[3] - 8*chi[1, 3]*chi[2, 3]*
       chi[i, j]*z[2]*z[3] - 2*chi[2, 3]^2*chi[i, j]*z[2]*z[3] - 
      2*chi[1, 2]*chi[1, i]*chi[1, j]*z[3]^2 - 2*chi[1, 3]*chi[1, i]*
       chi[1, j]*z[3]^2 - 2*chi[1, i]*chi[1, j]*chi[2, 3]*z[3]^2 + 
      2*chi[1, 2]^2*chi[i, j]*z[3]^2 + 2*chi[1, 2]*chi[1, 3]*chi[i, j]*
       z[3]^2 - chi[1, 3]^2*chi[i, j]*z[3]^2 + 2*chi[1, 2]*chi[2, 3]*
       chi[i, j]*z[3]^2 - 4*chi[1, 3]*chi[2, 3]*chi[i, j]*z[3]^2 - 
      chi[2, 3]^2*chi[i, j]*z[3]^2 - 2*chi[1, 2]^2*chi[1, j]*z[1]*z[i] - 
      2*chi[1, 2]*chi[1, 3]*chi[1, j]*z[1]*z[i] + chi[1, 3]^2*chi[1, j]*z[1]*
       z[i] - 2*chi[1, 2]*chi[1, j]*chi[2, 3]*z[1]*z[i] + 
      4*chi[1, 3]*chi[1, j]*chi[2, 3]*z[1]*z[i] + chi[1, j]*chi[2, 3]^2*z[1]*
       z[i] - 2*chi[1, 2]^2*chi[3, j]*z[1]*z[i] - 2*chi[1, 2]*chi[1, 3]*
       chi[3, j]*z[1]*z[i] + chi[1, 3]^2*chi[3, j]*z[1]*z[i] - 
      2*chi[1, 2]*chi[2, 3]*chi[3, j]*z[1]*z[i] + 4*chi[1, 3]*chi[2, 3]*
       chi[3, j]*z[1]*z[i] + chi[2, 3]^2*chi[3, j]*z[1]*z[i] - 
      2*chi[1, 2]^2*chi[1, j]*z[2]*z[i] - 2*chi[1, 2]*chi[1, 3]*chi[1, j]*
       z[2]*z[i] + chi[1, 3]^2*chi[1, j]*z[2]*z[i] - 
      2*chi[1, 2]*chi[1, j]*chi[2, 3]*z[2]*z[i] + 4*chi[1, 3]*chi[1, j]*
       chi[2, 3]*z[2]*z[i] + chi[1, j]*chi[2, 3]^2*z[2]*z[i] - 
      2*chi[1, 2]^2*chi[3, j]*z[2]*z[i] - 2*chi[1, 2]*chi[1, 3]*chi[3, j]*
       z[2]*z[i] + chi[1, 3]^2*chi[3, j]*z[2]*z[i] - 
      2*chi[1, 2]*chi[2, 3]*chi[3, j]*z[2]*z[i] + 4*chi[1, 3]*chi[2, 3]*
       chi[3, j]*z[2]*z[i] + chi[2, 3]^2*chi[3, j]*z[2]*z[i] - 
      2*chi[1, 2]^2*chi[1, j]*z[3]*z[i] - 2*chi[1, 2]*chi[1, 3]*chi[1, j]*
       z[3]*z[i] + chi[1, 3]^2*chi[1, j]*z[3]*z[i] - 
      2*chi[1, 2]*chi[1, j]*chi[2, 3]*z[3]*z[i] + 4*chi[1, 3]*chi[1, j]*
       chi[2, 3]*z[3]*z[i] + chi[1, j]*chi[2, 3]^2*z[3]*z[i] - 
      2*chi[1, 2]^2*chi[3, j]*z[3]*z[i] - 2*chi[1, 2]*chi[1, 3]*chi[3, j]*
       z[3]*z[i] + chi[1, 3]^2*chi[3, j]*z[3]*z[i] - 
      2*chi[1, 2]*chi[2, 3]*chi[3, j]*z[3]*z[i] + 4*chi[1, 3]*chi[2, 3]*
       chi[3, j]*z[3]*z[i] + chi[2, 3]^2*chi[3, j]*z[3]*z[i] - 
      2*chi[1, 2]^2*chi[1, i]*z[1]*z[j] - 2*chi[1, 2]*chi[1, 3]*chi[1, i]*
       z[1]*z[j] + chi[1, 3]^2*chi[1, i]*z[1]*z[j] - 
      2*chi[1, 2]*chi[1, i]*chi[2, 3]*z[1]*z[j] + 4*chi[1, 3]*chi[1, i]*
       chi[2, 3]*z[1]*z[j] + chi[1, i]*chi[2, 3]^2*z[1]*z[j] - 
      2*chi[1, 2]^2*chi[3, i]*z[1]*z[j] - 2*chi[1, 2]*chi[1, 3]*chi[3, i]*
       z[1]*z[j] + chi[1, 3]^2*chi[3, i]*z[1]*z[j] - 
      2*chi[1, 2]*chi[2, 3]*chi[3, i]*z[1]*z[j] + 4*chi[1, 3]*chi[2, 3]*
       chi[3, i]*z[1]*z[j] + chi[2, 3]^2*chi[3, i]*z[1]*z[j] - 
      2*chi[1, 2]^2*chi[1, i]*z[2]*z[j] - 2*chi[1, 2]*chi[1, 3]*chi[1, i]*
       z[2]*z[j] + chi[1, 3]^2*chi[1, i]*z[2]*z[j] - 
      2*chi[1, 2]*chi[1, i]*chi[2, 3]*z[2]*z[j] + 4*chi[1, 3]*chi[1, i]*
       chi[2, 3]*z[2]*z[j] + chi[1, i]*chi[2, 3]^2*z[2]*z[j] - 
      2*chi[1, 2]^2*chi[3, i]*z[2]*z[j] - 2*chi[1, 2]*chi[1, 3]*chi[3, i]*
       z[2]*z[j] + chi[1, 3]^2*chi[3, i]*z[2]*z[j] - 
      2*chi[1, 2]*chi[2, 3]*chi[3, i]*z[2]*z[j] + 4*chi[1, 3]*chi[2, 3]*
       chi[3, i]*z[2]*z[j] + chi[2, 3]^2*chi[3, i]*z[2]*z[j] - 
      2*chi[1, 2]^2*chi[1, i]*z[3]*z[j] - 2*chi[1, 2]*chi[1, 3]*chi[1, i]*
       z[3]*z[j] + chi[1, 3]^2*chi[1, i]*z[3]*z[j] - 
      2*chi[1, 2]*chi[1, i]*chi[2, 3]*z[3]*z[j] + 4*chi[1, 3]*chi[1, i]*
       chi[2, 3]*z[3]*z[j] + chi[1, i]*chi[2, 3]^2*z[3]*z[j] - 
      2*chi[1, 2]^2*chi[3, i]*z[3]*z[j] - 2*chi[1, 2]*chi[1, 3]*chi[3, i]*
       z[3]*z[j] + chi[1, 3]^2*chi[3, i]*z[3]*z[j] - 
      2*chi[1, 2]*chi[2, 3]*chi[3, i]*z[3]*z[j] + 4*chi[1, 3]*chi[2, 3]*
       chi[3, i]*z[3]*z[j] + chi[2, 3]^2*chi[3, i]*z[3]*z[j] + 
      chi[2, i]*(-4*chi[1, 2]*chi[1, j]*z[1]*z[2] - 4*chi[1, 3]*chi[1, j]*
         z[1]*z[2] - 4*chi[1, j]*chi[2, 3]*z[1]*z[2] - 2*chi[1, 2]*chi[1, j]*
         z[1]*z[3] - 2*chi[1, 3]*chi[1, j]*z[1]*z[3] - 2*chi[1, j]*chi[2, 3]*
         z[1]*z[3] - 2*chi[1, 2]*chi[1, j]*z[2]*z[3] - 2*chi[1, 3]*chi[1, j]*
         z[2]*z[3] - 2*chi[1, j]*chi[2, 3]*z[2]*z[3] - 4*chi[1, 2]*chi[1, j]*
         z[3]^2 - 4*chi[1, 3]*chi[1, j]*z[3]^2 - 4*chi[1, j]*chi[2, 3]*
         z[3]^2 + 2*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, j]*
         (z[1]^2 - z[1]*z[2] + 2*z[1]*z[3] + z[2]*z[3]) + 
        2*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[2, j]*
         (2*z[1]^2 + 2*z[1]*z[3] - z[3]^2) - 2*chi[1, 2]^2*z[1]*z[j] - 
        2*chi[1, 2]*chi[1, 3]*z[1]*z[j] + chi[1, 3]^2*z[1]*z[j] - 
        2*chi[1, 2]*chi[2, 3]*z[1]*z[j] + 4*chi[1, 3]*chi[2, 3]*z[1]*z[j] + 
        chi[2, 3]^2*z[1]*z[j] - 2*chi[1, 2]^2*z[2]*z[j] - 
        2*chi[1, 2]*chi[1, 3]*z[2]*z[j] + chi[1, 3]^2*z[2]*z[j] - 
        2*chi[1, 2]*chi[2, 3]*z[2]*z[j] + 4*chi[1, 3]*chi[2, 3]*z[2]*z[j] + 
        chi[2, 3]^2*z[2]*z[j] - 2*chi[1, 2]^2*z[3]*z[j] - 
        2*chi[1, 2]*chi[1, 3]*z[3]*z[j] + chi[1, 3]^2*z[3]*z[j] - 
        2*chi[1, 2]*chi[2, 3]*z[3]*z[j] + 4*chi[1, 3]*chi[2, 3]*z[3]*z[j] + 
        chi[2, 3]^2*z[3]*z[j]) + chi[2, j]*
       (2*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, i]*
         (z[1]^2 - z[1]*(z[2] - 2*z[3]) + z[2]*z[3]) - 
        2*chi[1, i]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*
         (z[1]*(2*z[2] + z[3]) + z[3]*(z[2] + 2*z[3])) - 
        (2*chi[1, 2]^2 - chi[1, 3]^2 - 4*chi[1, 3]*chi[2, 3] - chi[2, 3]^2 + 
          2*chi[1, 2]*chi[3, {1, 2}])*z[i]*z[1, 2, 3])))/
    (chi[1, 3]*chi[2, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])^2*
     chi[i, {1, 2, 3}]*chi[j, {1, 2, 3}]*z[1, 2, 3]^2)) + 
 CA*TF*((-2*D*(-2*chi[1, 2]^2*chi[3, i]*chi[3, j]*z[1]^2 - 
      2*chi[1, 2]*chi[1, 3]*chi[3, i]*chi[3, j]*z[1]^2 - 
      4*chi[1, 2]*chi[2, 3]*chi[3, i]*chi[3, j]*z[1]^2 - 
      2*chi[1, 3]*chi[2, 3]*chi[3, i]*chi[3, j]*z[1]^2 - 
      2*chi[2, 3]^2*chi[3, i]*chi[3, j]*z[1]^2 - 2*chi[1, 2]*chi[1, 3]*
       chi[2, 3]*chi[i, j]*z[1]^2 - chi[1, 2]*chi[1, 3]*chi[1, j]*chi[3, i]*
       z[1]*z[2] - chi[1, 3]^2*chi[1, j]*chi[3, i]*z[1]*z[2] + 
      chi[1, 2]*chi[1, j]*chi[2, 3]*chi[3, i]*z[1]*z[2] + 
      chi[1, j]*chi[2, 3]^2*chi[3, i]*z[1]*z[2] - chi[1, 2]*chi[1, 3]*
       chi[1, i]*chi[3, j]*z[1]*z[2] - chi[1, 3]^2*chi[1, i]*chi[3, j]*z[1]*
       z[2] + chi[1, 2]*chi[1, i]*chi[2, 3]*chi[3, j]*z[1]*z[2] + 
      chi[1, i]*chi[2, 3]^2*chi[3, j]*z[1]*z[2] - 4*chi[1, 2]^2*chi[3, i]*
       chi[3, j]*z[1]*z[2] - 6*chi[1, 2]*chi[1, 3]*chi[3, i]*chi[3, j]*z[1]*
       z[2] - 2*chi[1, 3]^2*chi[3, i]*chi[3, j]*z[1]*z[2] - 
      6*chi[1, 2]*chi[2, 3]*chi[3, i]*chi[3, j]*z[1]*z[2] - 
      4*chi[1, 3]*chi[2, 3]*chi[3, i]*chi[3, j]*z[1]*z[2] - 
      2*chi[2, 3]^2*chi[3, i]*chi[3, j]*z[1]*z[2] - 4*chi[1, 2]*chi[1, 3]*
       chi[2, 3]*chi[i, j]*z[1]*z[2] - chi[1, 2]*chi[1, 3]*chi[1, j]*
       chi[3, i]*z[2]^2 - chi[1, 3]^2*chi[1, j]*chi[3, i]*z[2]^2 + 
      chi[1, 2]*chi[1, j]*chi[2, 3]*chi[3, i]*z[2]^2 + 
      chi[1, j]*chi[2, 3]^2*chi[3, i]*z[2]^2 - chi[1, 2]*chi[1, 3]*chi[1, i]*
       chi[3, j]*z[2]^2 - chi[1, 3]^2*chi[1, i]*chi[3, j]*z[2]^2 + 
      chi[1, 2]*chi[1, i]*chi[2, 3]*chi[3, j]*z[2]^2 + 
      chi[1, i]*chi[2, 3]^2*chi[3, j]*z[2]^2 - 2*chi[1, 2]^2*chi[3, i]*
       chi[3, j]*z[2]^2 - 4*chi[1, 2]*chi[1, 3]*chi[3, i]*chi[3, j]*z[2]^2 - 
      2*chi[1, 3]^2*chi[3, i]*chi[3, j]*z[2]^2 - 2*chi[1, 2]*chi[2, 3]*
       chi[3, i]*chi[3, j]*z[2]^2 - 2*chi[1, 3]*chi[2, 3]*chi[3, i]*chi[3, j]*
       z[2]^2 - 2*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[i, j]*z[2]^2 + 
      2*chi[1, 2]^2*chi[1, j]*chi[3, i]*z[1]*z[3] + 2*chi[1, 2]*chi[1, 3]*
       chi[1, j]*chi[3, i]*z[1]*z[3] + 4*chi[1, 2]*chi[1, j]*chi[2, 3]*
       chi[3, i]*z[1]*z[3] + 2*chi[1, 3]*chi[1, j]*chi[2, 3]*chi[3, i]*z[1]*
       z[3] + 2*chi[1, j]*chi[2, 3]^2*chi[3, i]*z[1]*z[3] + 
      2*chi[1, 2]^2*chi[1, i]*chi[3, j]*z[1]*z[3] + 2*chi[1, 2]*chi[1, 3]*
       chi[1, i]*chi[3, j]*z[1]*z[3] + 4*chi[1, 2]*chi[1, i]*chi[2, 3]*
       chi[3, j]*z[1]*z[3] + 2*chi[1, 3]*chi[1, i]*chi[2, 3]*chi[3, j]*z[1]*
       z[3] + 2*chi[1, i]*chi[2, 3]^2*chi[3, j]*z[1]*z[3] - 
      4*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[i, j]*z[1]*z[3] + 
      2*chi[1, 2]*chi[1, 3]*chi[1, i]*chi[1, j]*z[2]*z[3] + 
      2*chi[1, 3]^2*chi[1, i]*chi[1, j]*z[2]*z[3] - 2*chi[1, 2]*chi[1, i]*
       chi[1, j]*chi[2, 3]*z[2]*z[3] - 2*chi[1, i]*chi[1, j]*chi[2, 3]^2*z[2]*
       z[3] + 2*chi[1, 2]^2*chi[1, j]*chi[3, i]*z[2]*z[3] + 
      3*chi[1, 2]*chi[1, 3]*chi[1, j]*chi[3, i]*z[2]*z[3] + 
      chi[1, 3]^2*chi[1, j]*chi[3, i]*z[2]*z[3] + 3*chi[1, 2]*chi[1, j]*
       chi[2, 3]*chi[3, i]*z[2]*z[3] + 2*chi[1, 3]*chi[1, j]*chi[2, 3]*
       chi[3, i]*z[2]*z[3] + chi[1, j]*chi[2, 3]^2*chi[3, i]*z[2]*z[3] + 
      2*chi[1, 2]^2*chi[1, i]*chi[3, j]*z[2]*z[3] + 3*chi[1, 2]*chi[1, 3]*
       chi[1, i]*chi[3, j]*z[2]*z[3] + chi[1, 3]^2*chi[1, i]*chi[3, j]*z[2]*
       z[3] + 3*chi[1, 2]*chi[1, i]*chi[2, 3]*chi[3, j]*z[2]*z[3] + 
      2*chi[1, 3]*chi[1, i]*chi[2, 3]*chi[3, j]*z[2]*z[3] + 
      chi[1, i]*chi[2, 3]^2*chi[3, j]*z[2]*z[3] - 4*chi[1, 2]*chi[1, 3]*
       chi[2, 3]*chi[i, j]*z[2]*z[3] - 2*chi[1, 2]^2*chi[1, i]*chi[1, j]*
       z[3]^2 - 2*chi[1, 2]*chi[1, 3]*chi[1, i]*chi[1, j]*z[3]^2 - 
      4*chi[1, 2]*chi[1, i]*chi[1, j]*chi[2, 3]*z[3]^2 - 
      2*chi[1, 3]*chi[1, i]*chi[1, j]*chi[2, 3]*z[3]^2 - 
      2*chi[1, i]*chi[1, j]*chi[2, 3]^2*z[3]^2 - 2*chi[1, 2]*chi[1, 3]*
       chi[2, 3]*chi[i, j]*z[3]^2 + 2*chi[1, 2]*chi[1, 3]*chi[1, j]*chi[2, 3]*
       z[1]*z[i] + 2*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[3, j]*z[1]*z[i] + 
      2*chi[1, 2]*chi[1, 3]*chi[1, j]*chi[2, 3]*z[2]*z[i] + 
      2*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[3, j]*z[2]*z[i] + 
      2*chi[1, 2]*chi[1, 3]*chi[1, j]*chi[2, 3]*z[3]*z[i] + 
      2*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[3, j]*z[3]*z[i] + 
      2*chi[1, 2]*chi[1, 3]*chi[1, i]*chi[2, 3]*z[1]*z[j] + 
      2*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[3, i]*z[1]*z[j] + 
      2*chi[1, 2]*chi[1, 3]*chi[1, i]*chi[2, 3]*z[2]*z[j] + 
      2*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[3, i]*z[2]*z[j] + 
      2*chi[1, 2]*chi[1, 3]*chi[1, i]*chi[2, 3]*z[3]*z[j] + 
      2*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[3, i]*z[3]*z[j] + 
      chi[2, j]*(-2*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[2, i]*z[3]*
         (-(chi[2, 3]*z[1]) + chi[1, 2]*z[3] + chi[1, 3]*z[1, 3]) - 
        chi[1, i]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*z[3]*
         (2*chi[1, 2]*z[3] + chi[1, 3]*(-z[2] + z[1, 3]) + 
          chi[2, 3]*(-z[1] + z[2, 3])) + (chi[1, 2] + chi[1, 3] + chi[2, 3])*
         chi[3, i]*(2*chi[1, 2]*z[3]*z[1, 2] - chi[2, 3]*z[1]*
           (-z[3] + z[1, 2]) + chi[1, 3]*(z[1]^2 + 2*z[2]*z[3] + 
            z[1]*z[2, 3])) + 2*chi[1, 2]*chi[1, 3]*chi[2, 3]*z[i]*
         z[1, 2, 3]) + chi[2, i]*
       (-(chi[1, j]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*z[3]*
          (2*chi[1, 2]*z[3] + chi[1, 3]*(-z[2] + z[1, 3]) + 
           chi[2, 3]*(-z[1] + z[2, 3]))) + (chi[1, 2] + chi[1, 3] + 
          chi[2, 3])*chi[3, j]*(2*chi[1, 2]*z[3]*z[1, 2] - 
          chi[2, 3]*z[1]*(-z[3] + z[1, 2]) + chi[1, 3]*
           (z[1]^2 + 2*z[2]*z[3] + z[1]*z[2, 3])) + 2*chi[1, 2]*chi[1, 3]*
         chi[2, 3]*z[j]*z[1, 2, 3])))/(chi[1, 2]*chi[1, 3]*chi[2, 3]*
     (chi[1, 2] + chi[1, 3] + chi[2, 3])^2*chi[i, {1, 2, 3}]*
     chi[j, {1, 2, 3}]*z[1, 2, 3]^2) - 
   (2*(4*chi[1, 2]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[1]^4 + 12*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[1]^4 + 8*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]^4 + 4*chi[1, 2]*chi[2, 3]^2*
       chi[2, i]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]^4 + 
      8*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[1]^4 + 2*chi[1, 2]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]^2*
       chi[3, j]*z[1]^4 + 6*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[1]^4 + 4*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[1]^4 + 
      2*chi[1, 2]*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
       z[1]^4 + 4*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]^2*
       chi[3, j]*z[1]^4 + 2*chi[1, 2]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[1]^4 + 6*chi[1, 2]*chi[1, 3]*chi[2, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]^4 + 
      4*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[1]^4 + 2*chi[1, 2]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[1]^4 + 4*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[1]^4 + 4*chi[1, 2]^2*chi[1, 3]*chi[2, i]^2*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]^3*z[2] + 
      4*chi[1, 2]*chi[1, 3]^2*chi[2, i]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[1]^3*z[2] + 4*chi[1, 2]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[1]^3*z[2] + 24*chi[1, 2]*chi[1, 3]*chi[2, 3]*
       chi[2, i]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]^3*z[2] + 
      16*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[1]^3*z[2] + 4*chi[1, 2]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[1]^3*z[2] + 16*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]^3*z[2] + 
      4*chi[1, 2]^2*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
       z[1]^3*z[2] + 4*chi[1, 2]*chi[1, 3]^2*chi[2, i]*chi[2, j]^2*
       chi[3, i]^2*chi[3, j]*z[1]^3*z[2] + 12*chi[1, 2]*chi[1, 3]*chi[2, 3]*
       chi[2, i]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[1]^3*z[2] + 
      8*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
       z[1]^3*z[2] + 8*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*
       chi[3, i]^2*chi[3, j]*z[1]^3*z[2] + 4*chi[1, 2]^2*chi[1, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]^3*z[2] + 
      4*chi[1, 2]*chi[1, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[1]^3*z[2] + 12*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[1]^3*z[2] + 8*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]^3*z[2] + 
      8*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[1]^3*z[2] + 4*chi[1, 2]^2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*
       chi[3, j]^2*z[1]^3*z[2] + 4*chi[1, 2]*chi[1, 3]^2*chi[2, i]*chi[2, j]*
       chi[3, i]^2*chi[3, j]^2*z[1]^3*z[2] - 4*chi[1, 2]^2*chi[2, 3]*
       chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[1]^3*z[2] - 
      4*chi[1, 2]*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*
       z[1]^3*z[2] + 4*chi[1, 2]^2*chi[1, 3]*chi[2, i]^2*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[1]^2*z[2]^2 + 4*chi[1, 2]*chi[1, 3]^2*
       chi[2, i]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]^2*z[2]^2 + 
      12*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*chi[3, i]*
       chi[3, j]*z[1]^2*z[2]^2 + 8*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]^2*z[2]^2 + 
      8*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[1]^2*z[2]^2 + 4*chi[1, 2]^2*chi[1, 3]*chi[2, i]*chi[2, j]^2*
       chi[3, i]^2*chi[3, j]*z[1]^2*z[2]^2 + 4*chi[1, 2]*chi[1, 3]^2*
       chi[2, i]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[1]^2*z[2]^2 - 
      2*chi[1, 2]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
       z[1]^2*z[2]^2 + 6*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]^2*
       chi[3, i]^2*chi[3, j]*z[1]^2*z[2]^2 + 4*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[1]^2*z[2]^2 - 
      2*chi[1, 2]*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
       z[1]^2*z[2]^2 + 4*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*
       chi[3, i]^2*chi[3, j]*z[1]^2*z[2]^2 + 4*chi[1, 2]^2*chi[1, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]^2*z[2]^2 + 
      4*chi[1, 2]*chi[1, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[1]^2*z[2]^2 - 2*chi[1, 2]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[1]^2*z[2]^2 + 6*chi[1, 2]*chi[1, 3]*chi[2, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]^2*z[2]^2 + 
      4*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[1]^2*z[2]^2 - 2*chi[1, 2]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[1]^2*z[2]^2 + 4*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]^2*z[2]^2 + 
      4*chi[1, 2]^2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*
       z[1]^2*z[2]^2 + 4*chi[1, 2]*chi[1, 3]^2*chi[2, i]*chi[2, j]*
       chi[3, i]^2*chi[3, j]^2*z[1]^2*z[2]^2 - 4*chi[1, 2]^2*chi[2, 3]*
       chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[1]^2*z[2]^2 - 
      4*chi[1, 2]*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*
       z[1]^2*z[2]^2 + 2*chi[1, 2]^2*chi[1, 3]*chi[2, i]^2*chi[2, j]^3*
       chi[3, i]*z[1]^3*z[3] + 2*chi[1, 2]*chi[1, 3]^2*chi[2, i]^2*
       chi[2, j]^3*chi[3, i]*z[1]^3*z[3] + 6*chi[1, 2]*chi[1, 3]*chi[2, 3]*
       chi[2, i]^2*chi[2, j]^3*chi[3, i]*z[1]^3*z[3] + 
      4*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]^3*chi[3, i]*z[1]^3*z[3] + 
      4*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]^3*chi[3, i]*z[1]^3*z[3] + 
      2*chi[1, 2]^2*chi[1, 3]*chi[2, i]*chi[2, j]^3*chi[3, i]^2*z[1]^3*z[3] + 
      2*chi[1, 2]*chi[1, 3]^2*chi[2, i]*chi[2, j]^3*chi[3, i]^2*z[1]^3*z[3] + 
      6*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]^3*chi[3, i]^2*
       z[1]^3*z[3] + 4*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]^3*
       chi[3, i]^2*z[1]^3*z[3] + 4*chi[1, 3]*chi[2, 3]^2*chi[2, i]*
       chi[2, j]^3*chi[3, i]^2*z[1]^3*z[3] + 2*chi[1, 2]^2*chi[1, 3]*
       chi[2, i]^3*chi[2, j]^2*chi[3, j]*z[1]^3*z[3] + 
      2*chi[1, 2]*chi[1, 3]^2*chi[2, i]^3*chi[2, j]^2*chi[3, j]*z[1]^3*z[3] + 
      6*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]^3*chi[2, j]^2*chi[3, j]*
       z[1]^3*z[3] + 4*chi[1, 3]^2*chi[2, 3]*chi[2, i]^3*chi[2, j]^2*
       chi[3, j]*z[1]^3*z[3] + 4*chi[1, 3]*chi[2, 3]^2*chi[2, i]^3*
       chi[2, j]^2*chi[3, j]*z[1]^3*z[3] - 8*chi[1, 2]^3*chi[2, i]^2*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]^3*z[3] - 12*chi[1, 2]^2*chi[1, 3]*
       chi[2, i]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]^3*z[3] - 
      4*chi[1, 2]*chi[1, 3]^2*chi[2, i]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[1]^3*z[3] - 8*chi[1, 2]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[1]^3*z[3] + 4*chi[1, 2]*chi[1, 3]*chi[2, 3]*
       chi[2, i]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]^3*z[3] + 
      8*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[1]^3*z[3] + 8*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[1]^3*z[3] - 4*chi[1, 2]^3*chi[2, i]*chi[2, j]^2*
       chi[3, i]^2*chi[3, j]*z[1]^3*z[3] - 8*chi[1, 2]^2*chi[1, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[1]^3*z[3] - 
      4*chi[1, 2]*chi[1, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
       z[1]^3*z[3] - 2*chi[1, 2]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*
       chi[3, i]^2*chi[3, j]*z[1]^3*z[3] + 2*chi[1, 2]*chi[1, 3]*chi[2, 3]*
       chi[2, i]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[1]^3*z[3] + 
      4*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
       z[1]^3*z[3] + 2*chi[1, 2]*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*
       chi[3, i]^2*chi[3, j]*z[1]^3*z[3] + 4*chi[1, 3]*chi[2, 3]^2*chi[2, i]*
       chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[1]^3*z[3] + 
      2*chi[1, 2]^2*chi[1, 3]*chi[2, i]^3*chi[2, j]*chi[3, j]^2*z[1]^3*z[3] + 
      2*chi[1, 2]*chi[1, 3]^2*chi[2, i]^3*chi[2, j]*chi[3, j]^2*z[1]^3*z[3] + 
      6*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]^3*chi[2, j]*chi[3, j]^2*
       z[1]^3*z[3] + 4*chi[1, 3]^2*chi[2, 3]*chi[2, i]^3*chi[2, j]*
       chi[3, j]^2*z[1]^3*z[3] + 4*chi[1, 3]*chi[2, 3]^2*chi[2, i]^3*
       chi[2, j]*chi[3, j]^2*z[1]^3*z[3] - 4*chi[1, 2]^3*chi[2, i]^2*
       chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]^3*z[3] - 
      8*chi[1, 2]^2*chi[1, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[1]^3*z[3] - 4*chi[1, 2]*chi[1, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[1]^3*z[3] - 2*chi[1, 2]^2*chi[2, 3]*chi[2, i]^2*
       chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]^3*z[3] + 
      2*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[1]^3*z[3] + 4*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]^3*z[3] + 
      2*chi[1, 2]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[1]^3*z[3] + 4*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[1]^3*z[3] + 4*chi[1, 2]^3*chi[2, i]*chi[2, j]*
       chi[3, i]^2*chi[3, j]^2*z[1]^3*z[3] + 4*chi[1, 2]^2*chi[1, 3]*
       chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[1]^3*z[3] + 
      8*chi[1, 2]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*
       z[1]^3*z[3] + 4*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*
       chi[3, i]^2*chi[3, j]^2*z[1]^3*z[3] + 4*chi[1, 2]*chi[2, 3]^2*
       chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[1]^3*z[3] + 
      2*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[i, j]*
       z[1]^3*z[3] + 3*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]^2*
       chi[3, i]*chi[i, j]*z[1]^3*z[3] + chi[1, 2]*chi[1, 3]^3*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[i, j]*z[1]^3*z[3] + 
      5*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[i, j]*z[1]^3*z[3] + 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[i, j]*z[1]^3*z[3] + 
      3*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[i, j]*z[1]^3*z[3] + chi[1, 2]^3*chi[1, 3]*chi[2, j]^2*chi[3, i]^2*
       chi[i, j]*z[1]^3*z[3] + chi[1, 2]^2*chi[1, 3]^2*chi[2, j]^2*
       chi[3, i]^2*chi[i, j]*z[1]^3*z[3] + 3*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, j]^2*chi[3, i]^2*chi[i, j]*z[1]^3*z[3] + 
      2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, j]^2*chi[3, i]^2*chi[i, j]*
       z[1]^3*z[3] + 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, j]^2*
       chi[3, i]^2*chi[i, j]*z[1]^3*z[3] + 2*chi[1, 2]^3*chi[1, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, j]*chi[i, j]*z[1]^3*z[3] + 
      3*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, j]*chi[i, j]*
       z[1]^3*z[3] + chi[1, 2]*chi[1, 3]^3*chi[2, i]^2*chi[2, j]*chi[3, j]*
       chi[i, j]*z[1]^3*z[3] + 5*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*
       chi[2, j]*chi[3, j]*chi[i, j]*z[1]^3*z[3] + 4*chi[1, 2]*chi[1, 3]^2*
       chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, j]*chi[i, j]*z[1]^3*z[3] + 
      3*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, j]*
       chi[i, j]*z[1]^3*z[3] - 4*chi[1, 2]^4*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]*chi[i, j]*z[1]^3*z[3] - 8*chi[1, 2]^3*chi[1, 3]*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[1]^3*z[3] - 
      6*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*
       chi[i, j]*z[1]^3*z[3] - 2*chi[1, 2]*chi[1, 3]^3*chi[2, i]*chi[2, j]*
       chi[3, i]*chi[3, j]*chi[i, j]*z[1]^3*z[3] - 6*chi[1, 2]^3*chi[2, 3]*
       chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[1]^3*z[3] - 
      4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]*chi[i, j]*z[1]^3*z[3] - 12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[1]^3*z[3] - 
      8*chi[1, 3]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*
       chi[i, j]*z[1]^3*z[3] - 2*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]*
       chi[3, i]*chi[3, j]*chi[i, j]*z[1]^3*z[3] - 2*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[1]^3*
       z[3] + chi[1, 2]^3*chi[1, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]*chi[i, j]*
       z[1]^3*z[3] + chi[1, 2]^2*chi[1, 3]^2*chi[2, j]*chi[3, i]^2*chi[3, j]*
       chi[i, j]*z[1]^3*z[3] + chi[1, 2]^3*chi[2, 3]*chi[2, j]*chi[3, i]^2*
       chi[3, j]*chi[i, j]*z[1]^3*z[3] + 6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, j]*chi[3, i]^2*chi[3, j]*chi[i, j]*z[1]^3*z[3] + 
      4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]*
       chi[i, j]*z[1]^3*z[3] + chi[1, 2]^2*chi[2, 3]^2*chi[2, j]*chi[3, i]^2*
       chi[3, j]*chi[i, j]*z[1]^3*z[3] + 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, j]*chi[3, i]^2*chi[3, j]*chi[i, j]*z[1]^3*z[3] + 
      chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*chi[3, j]^2*chi[i, j]*z[1]^3*z[3] + 
      chi[1, 2]^2*chi[1, 3]^2*chi[2, i]^2*chi[3, j]^2*chi[i, j]*z[1]^3*z[3] + 
      3*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[3, j]^2*chi[i, j]*
       z[1]^3*z[3] + 2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[3, j]^2*chi[i, j]*z[1]^3*z[3] + 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]^2*chi[3, j]^2*chi[i, j]*z[1]^3*z[3] + 
      chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[3, i]*chi[3, j]^2*chi[i, j]*z[1]^3*
       z[3] + chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[3, i]*chi[3, j]^2*
       chi[i, j]*z[1]^3*z[3] + chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[3, i]*
       chi[3, j]^2*chi[i, j]*z[1]^3*z[3] + 6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, i]*chi[3, i]*chi[3, j]^2*chi[i, j]*z[1]^3*z[3] + 
      4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[3, i]*chi[3, j]^2*
       chi[i, j]*z[1]^3*z[3] + chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[3, i]*
       chi[3, j]^2*chi[i, j]*z[1]^3*z[3] + 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]*chi[3, i]*chi[3, j]^2*chi[i, j]*z[1]^3*z[3] - 
      4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[i, j]^2*
       z[1]^3*z[3] - 8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]*
       chi[i, j]^2*z[1]^3*z[3] - 4*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[2, i]*
       chi[2, j]*chi[i, j]^2*z[1]^3*z[3] - 8*chi[1, 2]^2*chi[1, 3]*
       chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[i, j]^2*z[1]^3*z[3] - 
      8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[i, j]^2*
       z[1]^3*z[3] - 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[2, i]*chi[2, j]*
       chi[i, j]^2*z[1]^3*z[3] - 2*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, j]*
       chi[3, i]*chi[i, j]^2*z[1]^3*z[3] - 4*chi[1, 2]^2*chi[1, 3]^2*
       chi[2, 3]*chi[2, j]*chi[3, i]*chi[i, j]^2*z[1]^3*z[3] - 
      2*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[2, j]*chi[3, i]*chi[i, j]^2*
       z[1]^3*z[3] - 4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, j]*chi[3, i]*
       chi[i, j]^2*z[1]^3*z[3] - 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*
       chi[2, j]*chi[3, i]*chi[i, j]^2*z[1]^3*z[3] - 
      2*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[2, j]*chi[3, i]*chi[i, j]^2*
       z[1]^3*z[3] - 2*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[3, j]*
       chi[i, j]^2*z[1]^3*z[3] - 4*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]*chi[3, j]*chi[i, j]^2*z[1]^3*z[3] - 
      2*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[2, i]*chi[3, j]*chi[i, j]^2*
       z[1]^3*z[3] - 4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[3, j]*
       chi[i, j]^2*z[1]^3*z[3] - 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*
       chi[2, i]*chi[3, j]*chi[i, j]^2*z[1]^3*z[3] - 
      2*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[2, i]*chi[3, j]*chi[i, j]^2*
       z[1]^3*z[3] - 4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[3, i]*chi[3, j]*
       chi[i, j]^2*z[1]^3*z[3] - 8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*
       chi[3, i]*chi[3, j]*chi[i, j]^2*z[1]^3*z[3] - 
      4*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[3, i]*chi[3, j]*chi[i, j]^2*
       z[1]^3*z[3] - 8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[3, i]*chi[3, j]*
       chi[i, j]^2*z[1]^3*z[3] - 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*
       chi[3, i]*chi[3, j]*chi[i, j]^2*z[1]^3*z[3] - 
      4*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[3, i]*chi[3, j]*chi[i, j]^2*
       z[1]^3*z[3] + 2*chi[1, 2]^2*chi[1, 3]*chi[2, i]^2*chi[2, j]^3*
       chi[3, i]*z[1]^2*z[2]*z[3] + 2*chi[1, 2]*chi[1, 3]^2*chi[2, i]^2*
       chi[2, j]^3*chi[3, i]*z[1]^2*z[2]*z[3] + 6*chi[1, 2]*chi[1, 3]*
       chi[2, 3]*chi[2, i]^2*chi[2, j]^3*chi[3, i]*z[1]^2*z[2]*z[3] + 
      4*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]^3*chi[3, i]*z[1]^2*z[2]*
       z[3] + 4*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]^3*chi[3, i]*
       z[1]^2*z[2]*z[3] + 2*chi[1, 2]^2*chi[1, 3]*chi[2, i]*chi[2, j]^3*
       chi[3, i]^2*z[1]^2*z[2]*z[3] + 2*chi[1, 2]*chi[1, 3]^2*chi[2, i]*
       chi[2, j]^3*chi[3, i]^2*z[1]^2*z[2]*z[3] + 6*chi[1, 2]*chi[1, 3]*
       chi[2, 3]*chi[2, i]*chi[2, j]^3*chi[3, i]^2*z[1]^2*z[2]*z[3] + 
      4*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]^3*chi[3, i]^2*z[1]^2*z[2]*
       z[3] + 4*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]^3*chi[3, i]^2*
       z[1]^2*z[2]*z[3] + 2*chi[1, 2]^2*chi[1, 3]*chi[2, i]^3*chi[2, j]^2*
       chi[3, j]*z[1]^2*z[2]*z[3] + 2*chi[1, 2]*chi[1, 3]^2*chi[2, i]^3*
       chi[2, j]^2*chi[3, j]*z[1]^2*z[2]*z[3] + 6*chi[1, 2]*chi[1, 3]*
       chi[2, 3]*chi[2, i]^3*chi[2, j]^2*chi[3, j]*z[1]^2*z[2]*z[3] + 
      4*chi[1, 3]^2*chi[2, 3]*chi[2, i]^3*chi[2, j]^2*chi[3, j]*z[1]^2*z[2]*
       z[3] + 4*chi[1, 3]*chi[2, 3]^2*chi[2, i]^3*chi[2, j]^2*chi[3, j]*
       z[1]^2*z[2]*z[3] - 8*chi[1, 2]^3*chi[2, i]^2*chi[2, j]^2*chi[3, i]*
       chi[3, j]*z[1]^2*z[2]*z[3] - 16*chi[1, 2]^2*chi[1, 3]*chi[2, i]^2*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]^2*z[2]*z[3] - 
      8*chi[1, 2]*chi[1, 3]^2*chi[2, i]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[1]^2*z[2]*z[3] - 4*chi[1, 2]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[1]^2*z[2]*z[3] + 4*chi[1, 2]*chi[1, 3]*chi[2, 3]*
       chi[2, i]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]^2*z[2]*z[3] + 
      8*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[1]^2*z[2]*z[3] + 4*chi[1, 2]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[1]^2*z[2]*z[3] + 8*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]^2*z[2]*z[3] - 
      6*chi[1, 2]^2*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
       z[1]^2*z[2]*z[3] - 6*chi[1, 2]*chi[1, 3]^2*chi[2, i]*chi[2, j]^2*
       chi[3, i]^2*chi[3, j]*z[1]^2*z[2]*z[3] + 8*chi[1, 2]^2*chi[2, 3]*
       chi[2, i]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[1]^2*z[2]*z[3] + 
      6*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]^2*
       chi[3, j]*z[1]^2*z[2]*z[3] + 4*chi[1, 3]^2*chi[2, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[1]^2*z[2]*z[3] + 
      8*chi[1, 2]*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
       z[1]^2*z[2]*z[3] + 4*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*
       chi[3, i]^2*chi[3, j]*z[1]^2*z[2]*z[3] + 2*chi[1, 2]^2*chi[1, 3]*
       chi[2, i]^3*chi[2, j]*chi[3, j]^2*z[1]^2*z[2]*z[3] + 
      2*chi[1, 2]*chi[1, 3]^2*chi[2, i]^3*chi[2, j]*chi[3, j]^2*z[1]^2*z[2]*
       z[3] + 6*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]^3*chi[2, j]*
       chi[3, j]^2*z[1]^2*z[2]*z[3] + 4*chi[1, 3]^2*chi[2, 3]*chi[2, i]^3*
       chi[2, j]*chi[3, j]^2*z[1]^2*z[2]*z[3] + 4*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]^3*chi[2, j]*chi[3, j]^2*z[1]^2*z[2]*z[3] - 
      6*chi[1, 2]^2*chi[1, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[1]^2*z[2]*z[3] - 6*chi[1, 2]*chi[1, 3]^2*chi[2, i]^2*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[1]^2*z[2]*z[3] + 8*chi[1, 2]^2*chi[2, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]^2*z[2]*z[3] + 
      6*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[1]^2*z[2]*z[3] + 4*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]^2*z[2]*z[3] + 
      8*chi[1, 2]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[1]^2*z[2]*z[3] + 4*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[1]^2*z[2]*z[3] + 20*chi[1, 2]^3*chi[2, i]*
       chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[1]^2*z[2]*z[3] + 
      28*chi[1, 2]^2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*
       z[1]^2*z[2]*z[3] + 8*chi[1, 2]*chi[1, 3]^2*chi[2, i]*chi[2, j]*
       chi[3, i]^2*chi[3, j]^2*z[1]^2*z[2]*z[3] + 32*chi[1, 2]^2*chi[2, 3]*
       chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[1]^2*z[2]*z[3] + 
      20*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*
       chi[3, j]^2*z[1]^2*z[2]*z[3] + 12*chi[1, 2]*chi[2, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[1]^2*z[2]*z[3] + 
      6*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[i, j]*
       z[1]^2*z[2]*z[3] + 9*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]^2*
       chi[3, i]*chi[i, j]*z[1]^2*z[2]*z[3] + 3*chi[1, 2]*chi[1, 3]^3*
       chi[2, i]*chi[2, j]^2*chi[3, i]*chi[i, j]*z[1]^2*z[2]*z[3] + 
      15*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[i, j]*z[1]^2*z[2]*z[3] + 12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]*chi[2, j]^2*chi[3, i]*chi[i, j]*z[1]^2*z[2]*z[3] + 
      9*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[i, j]*z[1]^2*z[2]*z[3] + 3*chi[1, 2]^3*chi[1, 3]*chi[2, j]^2*
       chi[3, i]^2*chi[i, j]*z[1]^2*z[2]*z[3] + 3*chi[1, 2]^2*chi[1, 3]^2*
       chi[2, j]^2*chi[3, i]^2*chi[i, j]*z[1]^2*z[2]*z[3] + 
      9*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, j]^2*chi[3, i]^2*chi[i, j]*
       z[1]^2*z[2]*z[3] + 6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, j]^2*
       chi[3, i]^2*chi[i, j]*z[1]^2*z[2]*z[3] + 6*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^2*chi[2, j]^2*chi[3, i]^2*chi[i, j]*z[1]^2*z[2]*z[3] + 
      6*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*chi[2, j]*chi[3, j]*chi[i, j]*
       z[1]^2*z[2]*z[3] + 9*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]^2*chi[2, j]*
       chi[3, j]*chi[i, j]*z[1]^2*z[2]*z[3] + 3*chi[1, 2]*chi[1, 3]^3*
       chi[2, i]^2*chi[2, j]*chi[3, j]*chi[i, j]*z[1]^2*z[2]*z[3] + 
      15*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, j]*
       chi[i, j]*z[1]^2*z[2]*z[3] + 12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, j]*chi[i, j]*z[1]^2*z[2]*z[3] + 
      9*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, j]*
       chi[i, j]*z[1]^2*z[2]*z[3] - 12*chi[1, 2]^4*chi[2, i]*chi[2, j]*
       chi[3, i]*chi[3, j]*chi[i, j]*z[1]^2*z[2]*z[3] - 
      24*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*
       chi[i, j]*z[1]^2*z[2]*z[3] - 18*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[1]^2*z[2]*z[3] - 
      6*chi[1, 2]*chi[1, 3]^3*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*
       chi[i, j]*z[1]^2*z[2]*z[3] - 18*chi[1, 2]^3*chi[2, 3]*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[1]^2*z[2]*z[3] - 
      12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]*chi[i, j]*z[1]^2*z[2]*z[3] - 36*chi[1, 2]*chi[1, 3]^2*
       chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[1]^2*
       z[2]*z[3] - 24*chi[1, 3]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]*chi[i, j]*z[1]^2*z[2]*z[3] - 6*chi[1, 2]^2*chi[2, 3]^2*
       chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[1]^2*z[2]*z[3] - 
      6*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]*chi[i, j]*z[1]^2*z[2]*z[3] + 3*chi[1, 2]^3*chi[1, 3]*
       chi[2, j]*chi[3, i]^2*chi[3, j]*chi[i, j]*z[1]^2*z[2]*z[3] + 
      3*chi[1, 2]^2*chi[1, 3]^2*chi[2, j]*chi[3, i]^2*chi[3, j]*chi[i, j]*
       z[1]^2*z[2]*z[3] + 3*chi[1, 2]^3*chi[2, 3]*chi[2, j]*chi[3, i]^2*
       chi[3, j]*chi[i, j]*z[1]^2*z[2]*z[3] + 18*chi[1, 2]^2*chi[1, 3]*
       chi[2, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]*chi[i, j]*z[1]^2*z[2]*z[3] + 
      12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]*
       chi[i, j]*z[1]^2*z[2]*z[3] + 3*chi[1, 2]^2*chi[2, 3]^2*chi[2, j]*
       chi[3, i]^2*chi[3, j]*chi[i, j]*z[1]^2*z[2]*z[3] + 
      12*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, j]*chi[3, i]^2*chi[3, j]*
       chi[i, j]*z[1]^2*z[2]*z[3] + 3*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*
       chi[3, j]^2*chi[i, j]*z[1]^2*z[2]*z[3] + 3*chi[1, 2]^2*chi[1, 3]^2*
       chi[2, i]^2*chi[3, j]^2*chi[i, j]*z[1]^2*z[2]*z[3] + 
      9*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[3, j]^2*chi[i, j]*
       z[1]^2*z[2]*z[3] + 6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[3, j]^2*chi[i, j]*z[1]^2*z[2]*z[3] + 6*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^2*chi[2, i]^2*chi[3, j]^2*chi[i, j]*z[1]^2*z[2]*z[3] + 
      3*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[3, i]*chi[3, j]^2*chi[i, j]*
       z[1]^2*z[2]*z[3] + 3*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[3, i]*
       chi[3, j]^2*chi[i, j]*z[1]^2*z[2]*z[3] + 3*chi[1, 2]^3*chi[2, 3]*
       chi[2, i]*chi[3, i]*chi[3, j]^2*chi[i, j]*z[1]^2*z[2]*z[3] + 
      18*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[3, i]*chi[3, j]^2*
       chi[i, j]*z[1]^2*z[2]*z[3] + 12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]*chi[3, i]*chi[3, j]^2*chi[i, j]*z[1]^2*z[2]*z[3] + 
      3*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[3, i]*chi[3, j]^2*chi[i, j]*
       z[1]^2*z[2]*z[3] + 12*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*
       chi[3, i]*chi[3, j]^2*chi[i, j]*z[1]^2*z[2]*z[3] - 
      12*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[i, j]^2*
       z[1]^2*z[2]*z[3] - 24*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*
       chi[2, j]*chi[i, j]^2*z[1]^2*z[2]*z[3] - 12*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[2, i]*chi[2, j]*chi[i, j]^2*z[1]^2*z[2]*z[3] - 
      24*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[i, j]^2*
       z[1]^2*z[2]*z[3] - 24*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]*chi[i, j]^2*z[1]^2*z[2]*z[3] - 12*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]*chi[2, j]*chi[i, j]^2*z[1]^2*z[2]*z[3] - 
      6*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, j]*chi[3, i]*chi[i, j]^2*
       z[1]^2*z[2]*z[3] - 12*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, j]*
       chi[3, i]*chi[i, j]^2*z[1]^2*z[2]*z[3] - 6*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[2, j]*chi[3, i]*chi[i, j]^2*z[1]^2*z[2]*z[3] - 
      12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, j]*chi[3, i]*chi[i, j]^2*
       z[1]^2*z[2]*z[3] - 12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, j]*
       chi[3, i]*chi[i, j]^2*z[1]^2*z[2]*z[3] - 6*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, j]*chi[3, i]*chi[i, j]^2*z[1]^2*z[2]*z[3] - 
      6*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[3, j]*chi[i, j]^2*
       z[1]^2*z[2]*z[3] - 12*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*
       chi[3, j]*chi[i, j]^2*z[1]^2*z[2]*z[3] - 6*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[2, i]*chi[3, j]*chi[i, j]^2*z[1]^2*z[2]*z[3] - 
      12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[3, j]*chi[i, j]^2*
       z[1]^2*z[2]*z[3] - 12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[3, j]*chi[i, j]^2*z[1]^2*z[2]*z[3] - 6*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]*chi[3, j]*chi[i, j]^2*z[1]^2*z[2]*z[3] - 
      12*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[3, i]*chi[3, j]*chi[i, j]^2*
       z[1]^2*z[2]*z[3] - 24*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[3, i]*
       chi[3, j]*chi[i, j]^2*z[1]^2*z[2]*z[3] - 12*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[3, i]*chi[3, j]*chi[i, j]^2*z[1]^2*z[2]*z[3] - 
      24*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[3, i]*chi[3, j]*chi[i, j]^2*
       z[1]^2*z[2]*z[3] - 24*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[3, i]*
       chi[3, j]*chi[i, j]^2*z[1]^2*z[2]*z[3] - 12*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[3, i]*chi[3, j]*chi[i, j]^2*z[1]^2*z[2]*z[3] + 
      4*chi[1, 2]^3*chi[2, i]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[1]*z[2]^2*
       z[3] + 6*chi[1, 2]^2*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]^2*
       chi[3, j]*z[1]*z[2]^2*z[3] + 2*chi[1, 2]*chi[1, 3]^2*chi[2, i]*
       chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[1]*z[2]^2*z[3] + 
      6*chi[1, 2]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
       z[1]*z[2]^2*z[3] + 4*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[1]*z[2]^2*z[3] + 
      2*chi[1, 2]*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
       z[1]*z[2]^2*z[3] + 4*chi[1, 2]^3*chi[2, i]^2*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[1]*z[2]^2*z[3] + 6*chi[1, 2]^2*chi[1, 3]*chi[2, i]^2*
       chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]*z[2]^2*z[3] + 
      2*chi[1, 2]*chi[1, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[1]*z[2]^2*z[3] + 6*chi[1, 2]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[1]*z[2]^2*z[3] + 4*chi[1, 2]*chi[1, 3]*
       chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]*z[2]^2*
       z[3] + 2*chi[1, 2]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[1]*z[2]^2*z[3] + 20*chi[1, 2]^3*chi[2, i]*chi[2, j]*
       chi[3, i]^2*chi[3, j]^2*z[1]*z[2]^2*z[3] + 36*chi[1, 2]^2*chi[1, 3]*
       chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[1]*z[2]^2*z[3] + 
      16*chi[1, 2]*chi[1, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*
       z[1]*z[2]^2*z[3] + 24*chi[1, 2]^2*chi[2, 3]*chi[2, i]*chi[2, j]*
       chi[3, i]^2*chi[3, j]^2*z[1]*z[2]^2*z[3] + 20*chi[1, 2]*chi[1, 3]*
       chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[1]*z[2]^2*
       z[3] + 4*chi[1, 2]*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]^2*
       chi[3, j]^2*z[1]*z[2]^2*z[3] + 6*chi[1, 2]^3*chi[1, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[i, j]*z[1]*z[2]^2*z[3] + 
      9*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[i, j]*
       z[1]*z[2]^2*z[3] + 3*chi[1, 2]*chi[1, 3]^3*chi[2, i]*chi[2, j]^2*
       chi[3, i]*chi[i, j]*z[1]*z[2]^2*z[3] + 15*chi[1, 2]^2*chi[1, 3]*
       chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[i, j]*z[1]*z[2]^2*z[3] + 
      12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[i, j]*z[1]*z[2]^2*z[3] + 9*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]*chi[2, j]^2*chi[3, i]*chi[i, j]*z[1]*z[2]^2*z[3] + 
      3*chi[1, 2]^3*chi[1, 3]*chi[2, j]^2*chi[3, i]^2*chi[i, j]*z[1]*z[2]^2*
       z[3] + 3*chi[1, 2]^2*chi[1, 3]^2*chi[2, j]^2*chi[3, i]^2*chi[i, j]*
       z[1]*z[2]^2*z[3] + 9*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, j]^2*
       chi[3, i]^2*chi[i, j]*z[1]*z[2]^2*z[3] + 6*chi[1, 2]*chi[1, 3]^2*
       chi[2, 3]*chi[2, j]^2*chi[3, i]^2*chi[i, j]*z[1]*z[2]^2*z[3] + 
      6*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, j]^2*chi[3, i]^2*chi[i, j]*
       z[1]*z[2]^2*z[3] + 6*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*chi[2, j]*
       chi[3, j]*chi[i, j]*z[1]*z[2]^2*z[3] + 9*chi[1, 2]^2*chi[1, 3]^2*
       chi[2, i]^2*chi[2, j]*chi[3, j]*chi[i, j]*z[1]*z[2]^2*z[3] + 
      3*chi[1, 2]*chi[1, 3]^3*chi[2, i]^2*chi[2, j]*chi[3, j]*chi[i, j]*z[1]*
       z[2]^2*z[3] + 15*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]*
       chi[3, j]*chi[i, j]*z[1]*z[2]^2*z[3] + 12*chi[1, 2]*chi[1, 3]^2*
       chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, j]*chi[i, j]*z[1]*z[2]^2*z[3] + 
      9*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, j]*
       chi[i, j]*z[1]*z[2]^2*z[3] - 12*chi[1, 2]^4*chi[2, i]*chi[2, j]*
       chi[3, i]*chi[3, j]*chi[i, j]*z[1]*z[2]^2*z[3] - 
      24*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*
       chi[i, j]*z[1]*z[2]^2*z[3] - 18*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[1]*z[2]^2*z[3] - 
      6*chi[1, 2]*chi[1, 3]^3*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*
       chi[i, j]*z[1]*z[2]^2*z[3] - 18*chi[1, 2]^3*chi[2, 3]*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[1]*z[2]^2*z[3] - 
      12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]*chi[i, j]*z[1]*z[2]^2*z[3] - 36*chi[1, 2]*chi[1, 3]^2*
       chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[1]*
       z[2]^2*z[3] - 24*chi[1, 3]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]*chi[i, j]*z[1]*z[2]^2*z[3] - 6*chi[1, 2]^2*chi[2, 3]^2*
       chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[1]*z[2]^2*z[3] - 
      6*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]*chi[i, j]*z[1]*z[2]^2*z[3] + 3*chi[1, 2]^3*chi[1, 3]*
       chi[2, j]*chi[3, i]^2*chi[3, j]*chi[i, j]*z[1]*z[2]^2*z[3] + 
      3*chi[1, 2]^2*chi[1, 3]^2*chi[2, j]*chi[3, i]^2*chi[3, j]*chi[i, j]*
       z[1]*z[2]^2*z[3] + 3*chi[1, 2]^3*chi[2, 3]*chi[2, j]*chi[3, i]^2*
       chi[3, j]*chi[i, j]*z[1]*z[2]^2*z[3] + 18*chi[1, 2]^2*chi[1, 3]*
       chi[2, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]*chi[i, j]*z[1]*z[2]^2*z[3] + 
      12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]*
       chi[i, j]*z[1]*z[2]^2*z[3] + 3*chi[1, 2]^2*chi[2, 3]^2*chi[2, j]*
       chi[3, i]^2*chi[3, j]*chi[i, j]*z[1]*z[2]^2*z[3] + 
      12*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, j]*chi[3, i]^2*chi[3, j]*
       chi[i, j]*z[1]*z[2]^2*z[3] + 3*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*
       chi[3, j]^2*chi[i, j]*z[1]*z[2]^2*z[3] + 3*chi[1, 2]^2*chi[1, 3]^2*
       chi[2, i]^2*chi[3, j]^2*chi[i, j]*z[1]*z[2]^2*z[3] + 
      9*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[3, j]^2*chi[i, j]*
       z[1]*z[2]^2*z[3] + 6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[3, j]^2*chi[i, j]*z[1]*z[2]^2*z[3] + 6*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^2*chi[2, i]^2*chi[3, j]^2*chi[i, j]*z[1]*z[2]^2*z[3] + 
      3*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[3, i]*chi[3, j]^2*chi[i, j]*z[1]*
       z[2]^2*z[3] + 3*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[3, i]*
       chi[3, j]^2*chi[i, j]*z[1]*z[2]^2*z[3] + 3*chi[1, 2]^3*chi[2, 3]*
       chi[2, i]*chi[3, i]*chi[3, j]^2*chi[i, j]*z[1]*z[2]^2*z[3] + 
      18*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[3, i]*chi[3, j]^2*
       chi[i, j]*z[1]*z[2]^2*z[3] + 12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]*chi[3, i]*chi[3, j]^2*chi[i, j]*z[1]*z[2]^2*z[3] + 
      3*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[3, i]*chi[3, j]^2*chi[i, j]*
       z[1]*z[2]^2*z[3] + 12*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*
       chi[3, i]*chi[3, j]^2*chi[i, j]*z[1]*z[2]^2*z[3] - 
      12*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[i, j]^2*z[1]*
       z[2]^2*z[3] - 24*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]*
       chi[i, j]^2*z[1]*z[2]^2*z[3] - 12*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
       chi[2, i]*chi[2, j]*chi[i, j]^2*z[1]*z[2]^2*z[3] - 
      24*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[i, j]^2*
       z[1]*z[2]^2*z[3] - 24*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]*chi[i, j]^2*z[1]*z[2]^2*z[3] - 12*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]*chi[2, j]*chi[i, j]^2*z[1]*z[2]^2*z[3] - 
      6*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, j]*chi[3, i]*chi[i, j]^2*z[1]*
       z[2]^2*z[3] - 12*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, j]*chi[3, i]*
       chi[i, j]^2*z[1]*z[2]^2*z[3] - 6*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
       chi[2, j]*chi[3, i]*chi[i, j]^2*z[1]*z[2]^2*z[3] - 
      12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, j]*chi[3, i]*chi[i, j]^2*
       z[1]*z[2]^2*z[3] - 12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, j]*
       chi[3, i]*chi[i, j]^2*z[1]*z[2]^2*z[3] - 6*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, j]*chi[3, i]*chi[i, j]^2*z[1]*z[2]^2*z[3] - 
      6*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[3, j]*chi[i, j]^2*z[1]*
       z[2]^2*z[3] - 12*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[3, j]*
       chi[i, j]^2*z[1]*z[2]^2*z[3] - 6*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
       chi[2, i]*chi[3, j]*chi[i, j]^2*z[1]*z[2]^2*z[3] - 
      12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[3, j]*chi[i, j]^2*
       z[1]*z[2]^2*z[3] - 12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[3, j]*chi[i, j]^2*z[1]*z[2]^2*z[3] - 6*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]*chi[3, j]*chi[i, j]^2*z[1]*z[2]^2*z[3] - 
      12*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[3, i]*chi[3, j]*chi[i, j]^2*z[1]*
       z[2]^2*z[3] - 24*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[3, i]*chi[3, j]*
       chi[i, j]^2*z[1]*z[2]^2*z[3] - 12*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
       chi[3, i]*chi[3, j]*chi[i, j]^2*z[1]*z[2]^2*z[3] - 
      24*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[3, i]*chi[3, j]*chi[i, j]^2*
       z[1]*z[2]^2*z[3] - 24*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[3, i]*
       chi[3, j]*chi[i, j]^2*z[1]*z[2]^2*z[3] - 12*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[3, i]*chi[3, j]*chi[i, j]^2*z[1]*z[2]^2*z[3] + 
      4*chi[1, 2]^3*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[2]^3*z[3] + 
      8*chi[1, 2]^2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*
       z[2]^3*z[3] + 4*chi[1, 2]*chi[1, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]^2*
       chi[3, j]^2*z[2]^3*z[3] + 4*chi[1, 2]^2*chi[2, 3]*chi[2, i]*chi[2, j]*
       chi[3, i]^2*chi[3, j]^2*z[2]^3*z[3] + 4*chi[1, 2]*chi[1, 3]*chi[2, 3]*
       chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[2]^3*z[3] + 
      2*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[i, j]*
       z[2]^3*z[3] + 3*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]^2*
       chi[3, i]*chi[i, j]*z[2]^3*z[3] + chi[1, 2]*chi[1, 3]^3*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[i, j]*z[2]^3*z[3] + 
      5*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[i, j]*z[2]^3*z[3] + 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[i, j]*z[2]^3*z[3] + 
      3*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[i, j]*z[2]^3*z[3] + chi[1, 2]^3*chi[1, 3]*chi[2, j]^2*chi[3, i]^2*
       chi[i, j]*z[2]^3*z[3] + chi[1, 2]^2*chi[1, 3]^2*chi[2, j]^2*
       chi[3, i]^2*chi[i, j]*z[2]^3*z[3] + 3*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, j]^2*chi[3, i]^2*chi[i, j]*z[2]^3*z[3] + 
      2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, j]^2*chi[3, i]^2*chi[i, j]*
       z[2]^3*z[3] + 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, j]^2*
       chi[3, i]^2*chi[i, j]*z[2]^3*z[3] + 2*chi[1, 2]^3*chi[1, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, j]*chi[i, j]*z[2]^3*z[3] + 
      3*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, j]*chi[i, j]*
       z[2]^3*z[3] + chi[1, 2]*chi[1, 3]^3*chi[2, i]^2*chi[2, j]*chi[3, j]*
       chi[i, j]*z[2]^3*z[3] + 5*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*
       chi[2, j]*chi[3, j]*chi[i, j]*z[2]^3*z[3] + 4*chi[1, 2]*chi[1, 3]^2*
       chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, j]*chi[i, j]*z[2]^3*z[3] + 
      3*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, j]*
       chi[i, j]*z[2]^3*z[3] - 4*chi[1, 2]^4*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]*chi[i, j]*z[2]^3*z[3] - 8*chi[1, 2]^3*chi[1, 3]*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[2]^3*z[3] - 
      6*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*
       chi[i, j]*z[2]^3*z[3] - 2*chi[1, 2]*chi[1, 3]^3*chi[2, i]*chi[2, j]*
       chi[3, i]*chi[3, j]*chi[i, j]*z[2]^3*z[3] - 6*chi[1, 2]^3*chi[2, 3]*
       chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[2]^3*z[3] - 
      4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]*chi[i, j]*z[2]^3*z[3] - 12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[2]^3*z[3] - 
      8*chi[1, 3]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*
       chi[i, j]*z[2]^3*z[3] - 2*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]*
       chi[3, i]*chi[3, j]*chi[i, j]*z[2]^3*z[3] - 2*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[2]^3*
       z[3] + chi[1, 2]^3*chi[1, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]*chi[i, j]*
       z[2]^3*z[3] + chi[1, 2]^2*chi[1, 3]^2*chi[2, j]*chi[3, i]^2*chi[3, j]*
       chi[i, j]*z[2]^3*z[3] + chi[1, 2]^3*chi[2, 3]*chi[2, j]*chi[3, i]^2*
       chi[3, j]*chi[i, j]*z[2]^3*z[3] + 6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, j]*chi[3, i]^2*chi[3, j]*chi[i, j]*z[2]^3*z[3] + 
      4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]*
       chi[i, j]*z[2]^3*z[3] + chi[1, 2]^2*chi[2, 3]^2*chi[2, j]*chi[3, i]^2*
       chi[3, j]*chi[i, j]*z[2]^3*z[3] + 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, j]*chi[3, i]^2*chi[3, j]*chi[i, j]*z[2]^3*z[3] + 
      chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*chi[3, j]^2*chi[i, j]*z[2]^3*z[3] + 
      chi[1, 2]^2*chi[1, 3]^2*chi[2, i]^2*chi[3, j]^2*chi[i, j]*z[2]^3*z[3] + 
      3*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[3, j]^2*chi[i, j]*
       z[2]^3*z[3] + 2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[3, j]^2*chi[i, j]*z[2]^3*z[3] + 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]^2*chi[3, j]^2*chi[i, j]*z[2]^3*z[3] + 
      chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[3, i]*chi[3, j]^2*chi[i, j]*z[2]^3*
       z[3] + chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[3, i]*chi[3, j]^2*
       chi[i, j]*z[2]^3*z[3] + chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[3, i]*
       chi[3, j]^2*chi[i, j]*z[2]^3*z[3] + 6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, i]*chi[3, i]*chi[3, j]^2*chi[i, j]*z[2]^3*z[3] + 
      4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[3, i]*chi[3, j]^2*
       chi[i, j]*z[2]^3*z[3] + chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[3, i]*
       chi[3, j]^2*chi[i, j]*z[2]^3*z[3] + 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]*chi[3, i]*chi[3, j]^2*chi[i, j]*z[2]^3*z[3] - 
      4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[i, j]^2*
       z[2]^3*z[3] - 8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]*
       chi[i, j]^2*z[2]^3*z[3] - 4*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[2, i]*
       chi[2, j]*chi[i, j]^2*z[2]^3*z[3] - 8*chi[1, 2]^2*chi[1, 3]*
       chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[i, j]^2*z[2]^3*z[3] - 
      8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[i, j]^2*
       z[2]^3*z[3] - 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[2, i]*chi[2, j]*
       chi[i, j]^2*z[2]^3*z[3] - 2*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, j]*
       chi[3, i]*chi[i, j]^2*z[2]^3*z[3] - 4*chi[1, 2]^2*chi[1, 3]^2*
       chi[2, 3]*chi[2, j]*chi[3, i]*chi[i, j]^2*z[2]^3*z[3] - 
      2*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[2, j]*chi[3, i]*chi[i, j]^2*
       z[2]^3*z[3] - 4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, j]*chi[3, i]*
       chi[i, j]^2*z[2]^3*z[3] - 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*
       chi[2, j]*chi[3, i]*chi[i, j]^2*z[2]^3*z[3] - 
      2*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[2, j]*chi[3, i]*chi[i, j]^2*
       z[2]^3*z[3] - 2*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[3, j]*
       chi[i, j]^2*z[2]^3*z[3] - 4*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]*chi[3, j]*chi[i, j]^2*z[2]^3*z[3] - 
      2*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[2, i]*chi[3, j]*chi[i, j]^2*
       z[2]^3*z[3] - 4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[3, j]*
       chi[i, j]^2*z[2]^3*z[3] - 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*
       chi[2, i]*chi[3, j]*chi[i, j]^2*z[2]^3*z[3] - 
      2*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[2, i]*chi[3, j]*chi[i, j]^2*
       z[2]^3*z[3] - 4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[3, i]*chi[3, j]*
       chi[i, j]^2*z[2]^3*z[3] - 8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*
       chi[3, i]*chi[3, j]*chi[i, j]^2*z[2]^3*z[3] - 
      4*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[3, i]*chi[3, j]*chi[i, j]^2*
       z[2]^3*z[3] - 8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[3, i]*chi[3, j]*
       chi[i, j]^2*z[2]^3*z[3] - 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*
       chi[3, i]*chi[3, j]*chi[i, j]^2*z[2]^3*z[3] - 
      4*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[3, i]*chi[3, j]*chi[i, j]^2*
       z[2]^3*z[3] + 2*chi[1, 2]^2*chi[1, 3]*chi[2, i]^2*chi[2, j]^3*
       chi[3, i]*z[1]^2*z[3]^2 + 2*chi[1, 2]*chi[1, 3]^2*chi[2, i]^2*
       chi[2, j]^3*chi[3, i]*z[1]^2*z[3]^2 + 6*chi[1, 2]*chi[1, 3]*chi[2, 3]*
       chi[2, i]^2*chi[2, j]^3*chi[3, i]*z[1]^2*z[3]^2 + 
      4*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]^3*chi[3, i]*z[1]^2*
       z[3]^2 + 4*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]^3*chi[3, i]*
       z[1]^2*z[3]^2 + 2*chi[1, 2]^2*chi[1, 3]*chi[2, i]*chi[2, j]^3*
       chi[3, i]^2*z[1]^2*z[3]^2 + 2*chi[1, 2]*chi[1, 3]^2*chi[2, i]*
       chi[2, j]^3*chi[3, i]^2*z[1]^2*z[3]^2 + 6*chi[1, 2]*chi[1, 3]*
       chi[2, 3]*chi[2, i]*chi[2, j]^3*chi[3, i]^2*z[1]^2*z[3]^2 + 
      4*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]^3*chi[3, i]^2*z[1]^2*
       z[3]^2 + 4*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]^3*chi[3, i]^2*
       z[1]^2*z[3]^2 + 2*chi[1, 2]^2*chi[1, 3]*chi[2, i]^3*chi[2, j]^2*
       chi[3, j]*z[1]^2*z[3]^2 + 2*chi[1, 2]*chi[1, 3]^2*chi[2, i]^3*
       chi[2, j]^2*chi[3, j]*z[1]^2*z[3]^2 + 6*chi[1, 2]*chi[1, 3]*chi[2, 3]*
       chi[2, i]^3*chi[2, j]^2*chi[3, j]*z[1]^2*z[3]^2 + 
      4*chi[1, 3]^2*chi[2, 3]*chi[2, i]^3*chi[2, j]^2*chi[3, j]*z[1]^2*
       z[3]^2 + 4*chi[1, 3]*chi[2, 3]^2*chi[2, i]^3*chi[2, j]^2*chi[3, j]*
       z[1]^2*z[3]^2 - 8*chi[1, 2]^3*chi[2, i]^2*chi[2, j]^2*chi[3, i]*
       chi[3, j]*z[1]^2*z[3]^2 - 8*chi[1, 2]^2*chi[1, 3]*chi[2, i]^2*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]^2*z[3]^2 - 
      16*chi[1, 2]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[1]^2*z[3]^2 - 8*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]^2*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]^2*z[3]^2 - 
      8*chi[1, 2]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[1]^2*z[3]^2 - 8*chi[1, 2]^3*chi[2, i]*chi[2, j]^2*chi[3, i]^2*
       chi[3, j]*z[1]^2*z[3]^2 - 12*chi[1, 2]^2*chi[1, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[1]^2*z[3]^2 - 
      4*chi[1, 2]*chi[1, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
       z[1]^2*z[3]^2 - 12*chi[1, 2]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*
       chi[3, i]^2*chi[3, j]*z[1]^2*z[3]^2 - 8*chi[1, 2]*chi[1, 3]*chi[2, 3]*
       chi[2, i]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[1]^2*z[3]^2 - 
      4*chi[1, 2]*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
       z[1]^2*z[3]^2 + 2*chi[1, 2]^2*chi[1, 3]*chi[2, i]^3*chi[2, j]*
       chi[3, j]^2*z[1]^2*z[3]^2 + 2*chi[1, 2]*chi[1, 3]^2*chi[2, i]^3*
       chi[2, j]*chi[3, j]^2*z[1]^2*z[3]^2 + 6*chi[1, 2]*chi[1, 3]*chi[2, 3]*
       chi[2, i]^3*chi[2, j]*chi[3, j]^2*z[1]^2*z[3]^2 + 
      4*chi[1, 3]^2*chi[2, 3]*chi[2, i]^3*chi[2, j]*chi[3, j]^2*z[1]^2*
       z[3]^2 + 4*chi[1, 3]*chi[2, 3]^2*chi[2, i]^3*chi[2, j]*chi[3, j]^2*
       z[1]^2*z[3]^2 - 8*chi[1, 2]^3*chi[2, i]^2*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[1]^2*z[3]^2 - 12*chi[1, 2]^2*chi[1, 3]*chi[2, i]^2*
       chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]^2*z[3]^2 - 
      4*chi[1, 2]*chi[1, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[1]^2*z[3]^2 - 12*chi[1, 2]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[1]^2*z[3]^2 - 8*chi[1, 2]*chi[1, 3]*chi[2, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]^2*z[3]^2 - 
      4*chi[1, 2]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[1]^2*z[3]^2 + 4*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]^2*
       chi[3, i]*chi[i, j]*z[1]^2*z[3]^2 + 6*chi[1, 2]^2*chi[1, 3]^2*
       chi[2, i]*chi[2, j]^2*chi[3, i]*chi[i, j]*z[1]^2*z[3]^2 + 
      2*chi[1, 2]*chi[1, 3]^3*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[i, j]*
       z[1]^2*z[3]^2 + 10*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[i, j]*z[1]^2*z[3]^2 + 
      8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[i, j]*z[1]^2*z[3]^2 + 6*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[i, j]*z[1]^2*z[3]^2 + 
      2*chi[1, 2]^3*chi[1, 3]*chi[2, j]^2*chi[3, i]^2*chi[i, j]*z[1]^2*
       z[3]^2 + 2*chi[1, 2]^2*chi[1, 3]^2*chi[2, j]^2*chi[3, i]^2*chi[i, j]*
       z[1]^2*z[3]^2 + 6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, j]^2*
       chi[3, i]^2*chi[i, j]*z[1]^2*z[3]^2 + 4*chi[1, 2]*chi[1, 3]^2*
       chi[2, 3]*chi[2, j]^2*chi[3, i]^2*chi[i, j]*z[1]^2*z[3]^2 + 
      4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, j]^2*chi[3, i]^2*chi[i, j]*
       z[1]^2*z[3]^2 + 4*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*chi[2, j]*
       chi[3, j]*chi[i, j]*z[1]^2*z[3]^2 + 6*chi[1, 2]^2*chi[1, 3]^2*
       chi[2, i]^2*chi[2, j]*chi[3, j]*chi[i, j]*z[1]^2*z[3]^2 + 
      2*chi[1, 2]*chi[1, 3]^3*chi[2, i]^2*chi[2, j]*chi[3, j]*chi[i, j]*
       z[1]^2*z[3]^2 + 10*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*
       chi[2, j]*chi[3, j]*chi[i, j]*z[1]^2*z[3]^2 + 
      8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, j]*
       chi[i, j]*z[1]^2*z[3]^2 + 6*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]^2*chi[2, j]*chi[3, j]*chi[i, j]*z[1]^2*z[3]^2 - 
      8*chi[1, 2]^4*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[1]^2*
       z[3]^2 - 16*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]*chi[i, j]*z[1]^2*z[3]^2 - 12*chi[1, 2]^2*chi[1, 3]^2*
       chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[1]^2*z[3]^2 - 
      4*chi[1, 2]*chi[1, 3]^3*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*
       chi[i, j]*z[1]^2*z[3]^2 - 12*chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[2, j]*
       chi[3, i]*chi[3, j]*chi[i, j]*z[1]^2*z[3]^2 - 
      8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]*chi[i, j]*z[1]^2*z[3]^2 - 24*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[1]^2*z[3]^2 - 
      16*chi[1, 3]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*
       chi[i, j]*z[1]^2*z[3]^2 - 4*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[1]^2*z[3]^2 - 
      4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]*chi[i, j]*z[1]^2*z[3]^2 + 2*chi[1, 2]^3*chi[1, 3]*chi[2, j]*
       chi[3, i]^2*chi[3, j]*chi[i, j]*z[1]^2*z[3]^2 + 
      2*chi[1, 2]^2*chi[1, 3]^2*chi[2, j]*chi[3, i]^2*chi[3, j]*chi[i, j]*
       z[1]^2*z[3]^2 + 2*chi[1, 2]^3*chi[2, 3]*chi[2, j]*chi[3, i]^2*
       chi[3, j]*chi[i, j]*z[1]^2*z[3]^2 + 12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, j]*chi[3, i]^2*chi[3, j]*chi[i, j]*z[1]^2*z[3]^2 + 
      8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]*
       chi[i, j]*z[1]^2*z[3]^2 + 2*chi[1, 2]^2*chi[2, 3]^2*chi[2, j]*
       chi[3, i]^2*chi[3, j]*chi[i, j]*z[1]^2*z[3]^2 + 
      8*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, j]*chi[3, i]^2*chi[3, j]*
       chi[i, j]*z[1]^2*z[3]^2 + 2*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*
       chi[3, j]^2*chi[i, j]*z[1]^2*z[3]^2 + 2*chi[1, 2]^2*chi[1, 3]^2*
       chi[2, i]^2*chi[3, j]^2*chi[i, j]*z[1]^2*z[3]^2 + 
      6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[3, j]^2*chi[i, j]*
       z[1]^2*z[3]^2 + 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[3, j]^2*chi[i, j]*z[1]^2*z[3]^2 + 4*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^2*chi[2, i]^2*chi[3, j]^2*chi[i, j]*z[1]^2*z[3]^2 + 
      2*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[3, i]*chi[3, j]^2*chi[i, j]*
       z[1]^2*z[3]^2 + 2*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[3, i]*
       chi[3, j]^2*chi[i, j]*z[1]^2*z[3]^2 + 2*chi[1, 2]^3*chi[2, 3]*
       chi[2, i]*chi[3, i]*chi[3, j]^2*chi[i, j]*z[1]^2*z[3]^2 + 
      12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[3, i]*chi[3, j]^2*
       chi[i, j]*z[1]^2*z[3]^2 + 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*
       chi[3, i]*chi[3, j]^2*chi[i, j]*z[1]^2*z[3]^2 + 
      2*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[3, i]*chi[3, j]^2*chi[i, j]*
       z[1]^2*z[3]^2 + 8*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[3, i]*
       chi[3, j]^2*chi[i, j]*z[1]^2*z[3]^2 - 8*chi[1, 2]^3*chi[1, 3]*
       chi[2, 3]*chi[2, i]*chi[2, j]*chi[i, j]^2*z[1]^2*z[3]^2 - 
      16*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[i, j]^2*
       z[1]^2*z[3]^2 - 8*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[2, i]*chi[2, j]*
       chi[i, j]^2*z[1]^2*z[3]^2 - 16*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]*chi[2, j]*chi[i, j]^2*z[1]^2*z[3]^2 - 
      16*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[i, j]^2*
       z[1]^2*z[3]^2 - 8*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[2, i]*chi[2, j]*
       chi[i, j]^2*z[1]^2*z[3]^2 - 4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*
       chi[2, j]*chi[3, i]*chi[i, j]^2*z[1]^2*z[3]^2 - 
      8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, j]*chi[3, i]*chi[i, j]^2*
       z[1]^2*z[3]^2 - 4*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[2, j]*chi[3, i]*
       chi[i, j]^2*z[1]^2*z[3]^2 - 8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*
       chi[2, j]*chi[3, i]*chi[i, j]^2*z[1]^2*z[3]^2 - 
      8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, j]*chi[3, i]*chi[i, j]^2*
       z[1]^2*z[3]^2 - 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[2, j]*chi[3, i]*
       chi[i, j]^2*z[1]^2*z[3]^2 - 4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*
       chi[2, i]*chi[3, j]*chi[i, j]^2*z[1]^2*z[3]^2 - 
      8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[3, j]*chi[i, j]^2*
       z[1]^2*z[3]^2 - 4*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[2, i]*chi[3, j]*
       chi[i, j]^2*z[1]^2*z[3]^2 - 8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]*chi[3, j]*chi[i, j]^2*z[1]^2*z[3]^2 - 
      8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*chi[3, j]*chi[i, j]^2*
       z[1]^2*z[3]^2 - 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[2, i]*chi[3, j]*
       chi[i, j]^2*z[1]^2*z[3]^2 - 8*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*
       chi[3, i]*chi[3, j]*chi[i, j]^2*z[1]^2*z[3]^2 - 
      16*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[3, i]*chi[3, j]*chi[i, j]^2*
       z[1]^2*z[3]^2 - 8*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[3, i]*chi[3, j]*
       chi[i, j]^2*z[1]^2*z[3]^2 - 16*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*
       chi[3, i]*chi[3, j]*chi[i, j]^2*z[1]^2*z[3]^2 - 
      16*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[3, i]*chi[3, j]*chi[i, j]^2*
       z[1]^2*z[3]^2 - 8*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[3, i]*chi[3, j]*
       chi[i, j]^2*z[1]^2*z[3]^2 - 8*chi[1, 2]^3*chi[2, i]^2*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[1]*z[2]*z[3]^2 - 12*chi[1, 2]^2*chi[1, 3]*
       chi[2, i]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]*z[2]*z[3]^2 - 
      4*chi[1, 2]*chi[1, 3]^2*chi[2, i]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[1]*z[2]*z[3]^2 - 12*chi[1, 2]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[1]*z[2]*z[3]^2 - 8*chi[1, 2]*chi[1, 3]*chi[2, 3]*
       chi[2, i]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]*z[2]*z[3]^2 - 
      4*chi[1, 2]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[1]*z[2]*z[3]^2 - 12*chi[1, 2]^3*chi[2, i]*chi[2, j]^2*chi[3, i]^2*
       chi[3, j]*z[1]*z[2]*z[3]^2 - 22*chi[1, 2]^2*chi[1, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[1]*z[2]*z[3]^2 - 
      10*chi[1, 2]*chi[1, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
       z[1]*z[2]*z[3]^2 - 14*chi[1, 2]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*
       chi[3, i]^2*chi[3, j]*z[1]*z[2]*z[3]^2 - 12*chi[1, 2]*chi[1, 3]*
       chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[1]*z[2]*
       z[3]^2 - 2*chi[1, 2]*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]^2*
       chi[3, j]*z[1]*z[2]*z[3]^2 - 12*chi[1, 2]^3*chi[2, i]^2*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[1]*z[2]*z[3]^2 - 22*chi[1, 2]^2*chi[1, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]*z[2]*z[3]^2 - 
      10*chi[1, 2]*chi[1, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[1]*z[2]*z[3]^2 - 14*chi[1, 2]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[1]*z[2]*z[3]^2 - 12*chi[1, 2]*chi[1, 3]*
       chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]*z[2]*
       z[3]^2 - 2*chi[1, 2]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[1]*z[2]*z[3]^2 + 8*chi[1, 2]^3*chi[1, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[i, j]*z[1]*z[2]*z[3]^2 + 
      12*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[i, j]*
       z[1]*z[2]*z[3]^2 + 4*chi[1, 2]*chi[1, 3]^3*chi[2, i]*chi[2, j]^2*
       chi[3, i]*chi[i, j]*z[1]*z[2]*z[3]^2 + 20*chi[1, 2]^2*chi[1, 3]*
       chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[i, j]*z[1]*z[2]*z[3]^2 + 
      16*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[i, j]*z[1]*z[2]*z[3]^2 + 12*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]*chi[2, j]^2*chi[3, i]*chi[i, j]*z[1]*z[2]*z[3]^2 + 
      4*chi[1, 2]^3*chi[1, 3]*chi[2, j]^2*chi[3, i]^2*chi[i, j]*z[1]*z[2]*
       z[3]^2 + 4*chi[1, 2]^2*chi[1, 3]^2*chi[2, j]^2*chi[3, i]^2*chi[i, j]*
       z[1]*z[2]*z[3]^2 + 12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, j]^2*
       chi[3, i]^2*chi[i, j]*z[1]*z[2]*z[3]^2 + 8*chi[1, 2]*chi[1, 3]^2*
       chi[2, 3]*chi[2, j]^2*chi[3, i]^2*chi[i, j]*z[1]*z[2]*z[3]^2 + 
      8*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, j]^2*chi[3, i]^2*chi[i, j]*
       z[1]*z[2]*z[3]^2 + 8*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*chi[2, j]*
       chi[3, j]*chi[i, j]*z[1]*z[2]*z[3]^2 + 12*chi[1, 2]^2*chi[1, 3]^2*
       chi[2, i]^2*chi[2, j]*chi[3, j]*chi[i, j]*z[1]*z[2]*z[3]^2 + 
      4*chi[1, 2]*chi[1, 3]^3*chi[2, i]^2*chi[2, j]*chi[3, j]*chi[i, j]*z[1]*
       z[2]*z[3]^2 + 20*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]*
       chi[3, j]*chi[i, j]*z[1]*z[2]*z[3]^2 + 16*chi[1, 2]*chi[1, 3]^2*
       chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, j]*chi[i, j]*z[1]*z[2]*z[3]^2 + 
      12*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, j]*
       chi[i, j]*z[1]*z[2]*z[3]^2 - 16*chi[1, 2]^4*chi[2, i]*chi[2, j]*
       chi[3, i]*chi[3, j]*chi[i, j]*z[1]*z[2]*z[3]^2 - 
      32*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*
       chi[i, j]*z[1]*z[2]*z[3]^2 - 24*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[1]*z[2]*z[3]^2 - 
      8*chi[1, 2]*chi[1, 3]^3*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*
       chi[i, j]*z[1]*z[2]*z[3]^2 - 24*chi[1, 2]^3*chi[2, 3]*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[1]*z[2]*z[3]^2 - 
      16*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]*chi[i, j]*z[1]*z[2]*z[3]^2 - 48*chi[1, 2]*chi[1, 3]^2*
       chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[1]*z[2]*
       z[3]^2 - 32*chi[1, 3]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]*chi[i, j]*z[1]*z[2]*z[3]^2 - 8*chi[1, 2]^2*chi[2, 3]^2*
       chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[1]*z[2]*z[3]^2 - 
      8*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]*chi[i, j]*z[1]*z[2]*z[3]^2 + 4*chi[1, 2]^3*chi[1, 3]*
       chi[2, j]*chi[3, i]^2*chi[3, j]*chi[i, j]*z[1]*z[2]*z[3]^2 + 
      4*chi[1, 2]^2*chi[1, 3]^2*chi[2, j]*chi[3, i]^2*chi[3, j]*chi[i, j]*
       z[1]*z[2]*z[3]^2 + 4*chi[1, 2]^3*chi[2, 3]*chi[2, j]*chi[3, i]^2*
       chi[3, j]*chi[i, j]*z[1]*z[2]*z[3]^2 + 24*chi[1, 2]^2*chi[1, 3]*
       chi[2, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]*chi[i, j]*z[1]*z[2]*z[3]^2 + 
      16*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]*
       chi[i, j]*z[1]*z[2]*z[3]^2 + 4*chi[1, 2]^2*chi[2, 3]^2*chi[2, j]*
       chi[3, i]^2*chi[3, j]*chi[i, j]*z[1]*z[2]*z[3]^2 + 
      16*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, j]*chi[3, i]^2*chi[3, j]*
       chi[i, j]*z[1]*z[2]*z[3]^2 + 4*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*
       chi[3, j]^2*chi[i, j]*z[1]*z[2]*z[3]^2 + 4*chi[1, 2]^2*chi[1, 3]^2*
       chi[2, i]^2*chi[3, j]^2*chi[i, j]*z[1]*z[2]*z[3]^2 + 
      12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[3, j]^2*chi[i, j]*
       z[1]*z[2]*z[3]^2 + 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[3, j]^2*chi[i, j]*z[1]*z[2]*z[3]^2 + 8*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^2*chi[2, i]^2*chi[3, j]^2*chi[i, j]*z[1]*z[2]*z[3]^2 + 
      4*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[3, i]*chi[3, j]^2*chi[i, j]*z[1]*
       z[2]*z[3]^2 + 4*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[3, i]*
       chi[3, j]^2*chi[i, j]*z[1]*z[2]*z[3]^2 + 4*chi[1, 2]^3*chi[2, 3]*
       chi[2, i]*chi[3, i]*chi[3, j]^2*chi[i, j]*z[1]*z[2]*z[3]^2 + 
      24*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[3, i]*chi[3, j]^2*
       chi[i, j]*z[1]*z[2]*z[3]^2 + 16*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]*chi[3, i]*chi[3, j]^2*chi[i, j]*z[1]*z[2]*z[3]^2 + 
      4*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[3, i]*chi[3, j]^2*chi[i, j]*
       z[1]*z[2]*z[3]^2 + 16*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*
       chi[3, i]*chi[3, j]^2*chi[i, j]*z[1]*z[2]*z[3]^2 - 
      16*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[i, j]^2*z[1]*
       z[2]*z[3]^2 - 32*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]*
       chi[i, j]^2*z[1]*z[2]*z[3]^2 - 16*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
       chi[2, i]*chi[2, j]*chi[i, j]^2*z[1]*z[2]*z[3]^2 - 
      32*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[i, j]^2*
       z[1]*z[2]*z[3]^2 - 32*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]*chi[i, j]^2*z[1]*z[2]*z[3]^2 - 16*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]*chi[2, j]*chi[i, j]^2*z[1]*z[2]*z[3]^2 - 
      8*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, j]*chi[3, i]*chi[i, j]^2*z[1]*
       z[2]*z[3]^2 - 16*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, j]*chi[3, i]*
       chi[i, j]^2*z[1]*z[2]*z[3]^2 - 8*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
       chi[2, j]*chi[3, i]*chi[i, j]^2*z[1]*z[2]*z[3]^2 - 
      16*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, j]*chi[3, i]*chi[i, j]^2*
       z[1]*z[2]*z[3]^2 - 16*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, j]*
       chi[3, i]*chi[i, j]^2*z[1]*z[2]*z[3]^2 - 8*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, j]*chi[3, i]*chi[i, j]^2*z[1]*z[2]*z[3]^2 - 
      8*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[3, j]*chi[i, j]^2*z[1]*
       z[2]*z[3]^2 - 16*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[3, j]*
       chi[i, j]^2*z[1]*z[2]*z[3]^2 - 8*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
       chi[2, i]*chi[3, j]*chi[i, j]^2*z[1]*z[2]*z[3]^2 - 
      16*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[3, j]*chi[i, j]^2*
       z[1]*z[2]*z[3]^2 - 16*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[3, j]*chi[i, j]^2*z[1]*z[2]*z[3]^2 - 8*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]*chi[3, j]*chi[i, j]^2*z[1]*z[2]*z[3]^2 - 
      16*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[3, i]*chi[3, j]*chi[i, j]^2*z[1]*
       z[2]*z[3]^2 - 32*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[3, i]*chi[3, j]*
       chi[i, j]^2*z[1]*z[2]*z[3]^2 - 16*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
       chi[3, i]*chi[3, j]*chi[i, j]^2*z[1]*z[2]*z[3]^2 - 
      32*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[3, i]*chi[3, j]*chi[i, j]^2*
       z[1]*z[2]*z[3]^2 - 32*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[3, i]*
       chi[3, j]*chi[i, j]^2*z[1]*z[2]*z[3]^2 - 16*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[3, i]*chi[3, j]*chi[i, j]^2*z[1]*z[2]*z[3]^2 - 
      4*chi[1, 2]^3*chi[2, i]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[2]^2*
       z[3]^2 - 8*chi[1, 2]^2*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]^2*
       chi[3, j]*z[2]^2*z[3]^2 - 4*chi[1, 2]*chi[1, 3]^2*chi[2, i]*
       chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[2]^2*z[3]^2 - 
      4*chi[1, 2]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
       z[2]^2*z[3]^2 - 4*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]^2*
       chi[3, i]^2*chi[3, j]*z[2]^2*z[3]^2 - 4*chi[1, 2]^3*chi[2, i]^2*
       chi[2, j]*chi[3, i]*chi[3, j]^2*z[2]^2*z[3]^2 - 
      8*chi[1, 2]^2*chi[1, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[2]^2*z[3]^2 - 4*chi[1, 2]*chi[1, 3]^2*chi[2, i]^2*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[2]^2*z[3]^2 - 4*chi[1, 2]^2*chi[2, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*z[2]^2*z[3]^2 - 
      4*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[2]^2*z[3]^2 + 4*chi[1, 2]^3*chi[1, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[i, j]*z[2]^2*z[3]^2 + 
      6*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[i, j]*
       z[2]^2*z[3]^2 + 2*chi[1, 2]*chi[1, 3]^3*chi[2, i]*chi[2, j]^2*
       chi[3, i]*chi[i, j]*z[2]^2*z[3]^2 + 10*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, i]*chi[2, j]^2*chi[3, i]*chi[i, j]*z[2]^2*z[3]^2 + 
      8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[i, j]*z[2]^2*z[3]^2 + 6*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[i, j]*z[2]^2*z[3]^2 + 
      2*chi[1, 2]^3*chi[1, 3]*chi[2, j]^2*chi[3, i]^2*chi[i, j]*z[2]^2*
       z[3]^2 + 2*chi[1, 2]^2*chi[1, 3]^2*chi[2, j]^2*chi[3, i]^2*chi[i, j]*
       z[2]^2*z[3]^2 + 6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, j]^2*
       chi[3, i]^2*chi[i, j]*z[2]^2*z[3]^2 + 4*chi[1, 2]*chi[1, 3]^2*
       chi[2, 3]*chi[2, j]^2*chi[3, i]^2*chi[i, j]*z[2]^2*z[3]^2 + 
      4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, j]^2*chi[3, i]^2*chi[i, j]*
       z[2]^2*z[3]^2 + 4*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*chi[2, j]*
       chi[3, j]*chi[i, j]*z[2]^2*z[3]^2 + 6*chi[1, 2]^2*chi[1, 3]^2*
       chi[2, i]^2*chi[2, j]*chi[3, j]*chi[i, j]*z[2]^2*z[3]^2 + 
      2*chi[1, 2]*chi[1, 3]^3*chi[2, i]^2*chi[2, j]*chi[3, j]*chi[i, j]*
       z[2]^2*z[3]^2 + 10*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*
       chi[2, j]*chi[3, j]*chi[i, j]*z[2]^2*z[3]^2 + 
      8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, j]*
       chi[i, j]*z[2]^2*z[3]^2 + 6*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]^2*chi[2, j]*chi[3, j]*chi[i, j]*z[2]^2*z[3]^2 - 
      8*chi[1, 2]^4*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[2]^2*
       z[3]^2 - 16*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]*chi[i, j]*z[2]^2*z[3]^2 - 12*chi[1, 2]^2*chi[1, 3]^2*
       chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[2]^2*z[3]^2 - 
      4*chi[1, 2]*chi[1, 3]^3*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*
       chi[i, j]*z[2]^2*z[3]^2 - 12*chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[2, j]*
       chi[3, i]*chi[3, j]*chi[i, j]*z[2]^2*z[3]^2 - 
      8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]*chi[i, j]*z[2]^2*z[3]^2 - 24*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[2]^2*z[3]^2 - 
      16*chi[1, 3]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*
       chi[i, j]*z[2]^2*z[3]^2 - 4*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[2]^2*z[3]^2 - 
      4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]*chi[i, j]*z[2]^2*z[3]^2 + 2*chi[1, 2]^3*chi[1, 3]*chi[2, j]*
       chi[3, i]^2*chi[3, j]*chi[i, j]*z[2]^2*z[3]^2 + 
      2*chi[1, 2]^2*chi[1, 3]^2*chi[2, j]*chi[3, i]^2*chi[3, j]*chi[i, j]*
       z[2]^2*z[3]^2 + 2*chi[1, 2]^3*chi[2, 3]*chi[2, j]*chi[3, i]^2*
       chi[3, j]*chi[i, j]*z[2]^2*z[3]^2 + 12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, j]*chi[3, i]^2*chi[3, j]*chi[i, j]*z[2]^2*z[3]^2 + 
      8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]*
       chi[i, j]*z[2]^2*z[3]^2 + 2*chi[1, 2]^2*chi[2, 3]^2*chi[2, j]*
       chi[3, i]^2*chi[3, j]*chi[i, j]*z[2]^2*z[3]^2 + 
      8*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, j]*chi[3, i]^2*chi[3, j]*
       chi[i, j]*z[2]^2*z[3]^2 + 2*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*
       chi[3, j]^2*chi[i, j]*z[2]^2*z[3]^2 + 2*chi[1, 2]^2*chi[1, 3]^2*
       chi[2, i]^2*chi[3, j]^2*chi[i, j]*z[2]^2*z[3]^2 + 
      6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[3, j]^2*chi[i, j]*
       z[2]^2*z[3]^2 + 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[3, j]^2*chi[i, j]*z[2]^2*z[3]^2 + 4*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^2*chi[2, i]^2*chi[3, j]^2*chi[i, j]*z[2]^2*z[3]^2 + 
      2*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[3, i]*chi[3, j]^2*chi[i, j]*
       z[2]^2*z[3]^2 + 2*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[3, i]*
       chi[3, j]^2*chi[i, j]*z[2]^2*z[3]^2 + 2*chi[1, 2]^3*chi[2, 3]*
       chi[2, i]*chi[3, i]*chi[3, j]^2*chi[i, j]*z[2]^2*z[3]^2 + 
      12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[3, i]*chi[3, j]^2*
       chi[i, j]*z[2]^2*z[3]^2 + 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*
       chi[3, i]*chi[3, j]^2*chi[i, j]*z[2]^2*z[3]^2 + 
      2*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[3, i]*chi[3, j]^2*chi[i, j]*
       z[2]^2*z[3]^2 + 8*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[3, i]*
       chi[3, j]^2*chi[i, j]*z[2]^2*z[3]^2 - 8*chi[1, 2]^3*chi[1, 3]*
       chi[2, 3]*chi[2, i]*chi[2, j]*chi[i, j]^2*z[2]^2*z[3]^2 - 
      16*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[i, j]^2*
       z[2]^2*z[3]^2 - 8*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[2, i]*chi[2, j]*
       chi[i, j]^2*z[2]^2*z[3]^2 - 16*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]*chi[2, j]*chi[i, j]^2*z[2]^2*z[3]^2 - 
      16*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[i, j]^2*
       z[2]^2*z[3]^2 - 8*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[2, i]*chi[2, j]*
       chi[i, j]^2*z[2]^2*z[3]^2 - 4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*
       chi[2, j]*chi[3, i]*chi[i, j]^2*z[2]^2*z[3]^2 - 
      8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, j]*chi[3, i]*chi[i, j]^2*
       z[2]^2*z[3]^2 - 4*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[2, j]*chi[3, i]*
       chi[i, j]^2*z[2]^2*z[3]^2 - 8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*
       chi[2, j]*chi[3, i]*chi[i, j]^2*z[2]^2*z[3]^2 - 
      8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, j]*chi[3, i]*chi[i, j]^2*
       z[2]^2*z[3]^2 - 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[2, j]*chi[3, i]*
       chi[i, j]^2*z[2]^2*z[3]^2 - 4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*
       chi[2, i]*chi[3, j]*chi[i, j]^2*z[2]^2*z[3]^2 - 
      8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[3, j]*chi[i, j]^2*
       z[2]^2*z[3]^2 - 4*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[2, i]*chi[3, j]*
       chi[i, j]^2*z[2]^2*z[3]^2 - 8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]*chi[3, j]*chi[i, j]^2*z[2]^2*z[3]^2 - 
      8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*chi[3, j]*chi[i, j]^2*
       z[2]^2*z[3]^2 - 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[2, i]*chi[3, j]*
       chi[i, j]^2*z[2]^2*z[3]^2 - 8*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*
       chi[3, i]*chi[3, j]*chi[i, j]^2*z[2]^2*z[3]^2 - 
      16*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[3, i]*chi[3, j]*chi[i, j]^2*
       z[2]^2*z[3]^2 - 8*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[3, i]*chi[3, j]*
       chi[i, j]^2*z[2]^2*z[3]^2 - 16*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*
       chi[3, i]*chi[3, j]*chi[i, j]^2*z[2]^2*z[3]^2 - 
      16*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[3, i]*chi[3, j]*chi[i, j]^2*
       z[2]^2*z[3]^2 - 8*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[3, i]*chi[3, j]*
       chi[i, j]^2*z[2]^2*z[3]^2 + 4*chi[1, 2]^3*chi[2, i]^2*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[1]*z[3]^3 + 8*chi[1, 2]^2*chi[1, 3]*chi[2, i]^2*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]*z[3]^3 + 
      4*chi[1, 2]*chi[1, 3]^2*chi[2, i]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[1]*z[3]^3 + 4*chi[1, 2]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[1]*z[3]^3 + 4*chi[1, 2]*chi[1, 3]*chi[2, 3]*
       chi[2, i]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]*z[3]^3 + 
      2*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[i, j]*z[1]*
       z[3]^3 + 3*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[i, j]*z[1]*z[3]^3 + chi[1, 2]*chi[1, 3]^3*chi[2, i]*chi[2, j]^2*
       chi[3, i]*chi[i, j]*z[1]*z[3]^3 + 5*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, i]*chi[2, j]^2*chi[3, i]*chi[i, j]*z[1]*z[3]^3 + 
      4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[i, j]*z[1]*z[3]^3 + 3*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[i, j]*z[1]*z[3]^3 + 
      chi[1, 2]^3*chi[1, 3]*chi[2, j]^2*chi[3, i]^2*chi[i, j]*z[1]*z[3]^3 + 
      chi[1, 2]^2*chi[1, 3]^2*chi[2, j]^2*chi[3, i]^2*chi[i, j]*z[1]*z[3]^3 + 
      3*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, j]^2*chi[3, i]^2*chi[i, j]*
       z[1]*z[3]^3 + 2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, j]^2*
       chi[3, i]^2*chi[i, j]*z[1]*z[3]^3 + 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, j]^2*chi[3, i]^2*chi[i, j]*z[1]*z[3]^3 + 
      2*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*chi[2, j]*chi[3, j]*chi[i, j]*z[1]*
       z[3]^3 + 3*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, j]*
       chi[i, j]*z[1]*z[3]^3 + chi[1, 2]*chi[1, 3]^3*chi[2, i]^2*chi[2, j]*
       chi[3, j]*chi[i, j]*z[1]*z[3]^3 + 5*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, j]*chi[i, j]*z[1]*z[3]^3 + 
      4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, j]*
       chi[i, j]*z[1]*z[3]^3 + 3*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*
       chi[2, j]*chi[3, j]*chi[i, j]*z[1]*z[3]^3 - 4*chi[1, 2]^4*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[1]*z[3]^3 - 
      8*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*
       chi[i, j]*z[1]*z[3]^3 - 6*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]*
       chi[3, i]*chi[3, j]*chi[i, j]*z[1]*z[3]^3 - 2*chi[1, 2]*chi[1, 3]^3*
       chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[1]*z[3]^3 - 
      6*chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*
       chi[i, j]*z[1]*z[3]^3 - 4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[1]*z[3]^3 - 
      12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]*chi[i, j]*z[1]*z[3]^3 - 8*chi[1, 3]^3*chi[2, 3]*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[1]*z[3]^3 - 
      2*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*
       chi[i, j]*z[1]*z[3]^3 - 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[1]*z[3]^3 + 
      chi[1, 2]^3*chi[1, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]*chi[i, j]*z[1]*
       z[3]^3 + chi[1, 2]^2*chi[1, 3]^2*chi[2, j]*chi[3, i]^2*chi[3, j]*
       chi[i, j]*z[1]*z[3]^3 + chi[1, 2]^3*chi[2, 3]*chi[2, j]*chi[3, i]^2*
       chi[3, j]*chi[i, j]*z[1]*z[3]^3 + 6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, j]*chi[3, i]^2*chi[3, j]*chi[i, j]*z[1]*z[3]^3 + 
      4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]*
       chi[i, j]*z[1]*z[3]^3 + chi[1, 2]^2*chi[2, 3]^2*chi[2, j]*chi[3, i]^2*
       chi[3, j]*chi[i, j]*z[1]*z[3]^3 + 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, j]*chi[3, i]^2*chi[3, j]*chi[i, j]*z[1]*z[3]^3 + 
      chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*chi[3, j]^2*chi[i, j]*z[1]*z[3]^3 + 
      chi[1, 2]^2*chi[1, 3]^2*chi[2, i]^2*chi[3, j]^2*chi[i, j]*z[1]*z[3]^3 + 
      3*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[3, j]^2*chi[i, j]*
       z[1]*z[3]^3 + 2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[3, j]^2*chi[i, j]*z[1]*z[3]^3 + 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]^2*chi[3, j]^2*chi[i, j]*z[1]*z[3]^3 + 
      chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[3, i]*chi[3, j]^2*chi[i, j]*z[1]*
       z[3]^3 + chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[3, i]*chi[3, j]^2*
       chi[i, j]*z[1]*z[3]^3 + chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[3, i]*
       chi[3, j]^2*chi[i, j]*z[1]*z[3]^3 + 6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, i]*chi[3, i]*chi[3, j]^2*chi[i, j]*z[1]*z[3]^3 + 
      4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[3, i]*chi[3, j]^2*
       chi[i, j]*z[1]*z[3]^3 + chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[3, i]*
       chi[3, j]^2*chi[i, j]*z[1]*z[3]^3 + 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]*chi[3, i]*chi[3, j]^2*chi[i, j]*z[1]*z[3]^3 - 
      4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[i, j]^2*z[1]*
       z[3]^3 - 8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]*
       chi[i, j]^2*z[1]*z[3]^3 - 4*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[2, i]*
       chi[2, j]*chi[i, j]^2*z[1]*z[3]^3 - 8*chi[1, 2]^2*chi[1, 3]*
       chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[i, j]^2*z[1]*z[3]^3 - 
      8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[i, j]^2*
       z[1]*z[3]^3 - 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[2, i]*chi[2, j]*
       chi[i, j]^2*z[1]*z[3]^3 - 2*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, j]*
       chi[3, i]*chi[i, j]^2*z[1]*z[3]^3 - 4*chi[1, 2]^2*chi[1, 3]^2*
       chi[2, 3]*chi[2, j]*chi[3, i]*chi[i, j]^2*z[1]*z[3]^3 - 
      2*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[2, j]*chi[3, i]*chi[i, j]^2*z[1]*
       z[3]^3 - 4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, j]*chi[3, i]*
       chi[i, j]^2*z[1]*z[3]^3 - 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*
       chi[2, j]*chi[3, i]*chi[i, j]^2*z[1]*z[3]^3 - 
      2*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[2, j]*chi[3, i]*chi[i, j]^2*z[1]*
       z[3]^3 - 2*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[3, j]*
       chi[i, j]^2*z[1]*z[3]^3 - 4*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]*chi[3, j]*chi[i, j]^2*z[1]*z[3]^3 - 
      2*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[2, i]*chi[3, j]*chi[i, j]^2*z[1]*
       z[3]^3 - 4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[3, j]*
       chi[i, j]^2*z[1]*z[3]^3 - 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*
       chi[2, i]*chi[3, j]*chi[i, j]^2*z[1]*z[3]^3 - 
      2*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[2, i]*chi[3, j]*chi[i, j]^2*z[1]*
       z[3]^3 - 4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[3, i]*chi[3, j]*
       chi[i, j]^2*z[1]*z[3]^3 - 8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*
       chi[3, i]*chi[3, j]*chi[i, j]^2*z[1]*z[3]^3 - 
      4*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[3, i]*chi[3, j]*chi[i, j]^2*z[1]*
       z[3]^3 - 8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[3, i]*chi[3, j]*
       chi[i, j]^2*z[1]*z[3]^3 - 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*
       chi[3, i]*chi[3, j]*chi[i, j]^2*z[1]*z[3]^3 - 
      4*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[3, i]*chi[3, j]*chi[i, j]^2*z[1]*
       z[3]^3 + 4*chi[1, 2]^3*chi[2, i]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[2]*z[3]^3 + 8*chi[1, 2]^2*chi[1, 3]*chi[2, i]^2*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[2]*z[3]^3 + 4*chi[1, 2]*chi[1, 3]^2*chi[2, i]^2*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[2]*z[3]^3 + 
      4*chi[1, 2]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[2]*z[3]^3 + 4*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[2]*z[3]^3 + 2*chi[1, 2]^3*chi[1, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[i, j]*z[2]*z[3]^3 + 
      3*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[i, j]*
       z[2]*z[3]^3 + chi[1, 2]*chi[1, 3]^3*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[i, j]*z[2]*z[3]^3 + 5*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[i, j]*z[2]*z[3]^3 + 
      4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[i, j]*z[2]*z[3]^3 + 3*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[i, j]*z[2]*z[3]^3 + 
      chi[1, 2]^3*chi[1, 3]*chi[2, j]^2*chi[3, i]^2*chi[i, j]*z[2]*z[3]^3 + 
      chi[1, 2]^2*chi[1, 3]^2*chi[2, j]^2*chi[3, i]^2*chi[i, j]*z[2]*z[3]^3 + 
      3*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, j]^2*chi[3, i]^2*chi[i, j]*
       z[2]*z[3]^3 + 2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, j]^2*
       chi[3, i]^2*chi[i, j]*z[2]*z[3]^3 + 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, j]^2*chi[3, i]^2*chi[i, j]*z[2]*z[3]^3 + 
      2*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*chi[2, j]*chi[3, j]*chi[i, j]*z[2]*
       z[3]^3 + 3*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, j]*
       chi[i, j]*z[2]*z[3]^3 + chi[1, 2]*chi[1, 3]^3*chi[2, i]^2*chi[2, j]*
       chi[3, j]*chi[i, j]*z[2]*z[3]^3 + 5*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, j]*chi[i, j]*z[2]*z[3]^3 + 
      4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, j]*
       chi[i, j]*z[2]*z[3]^3 + 3*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*
       chi[2, j]*chi[3, j]*chi[i, j]*z[2]*z[3]^3 - 4*chi[1, 2]^4*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[2]*z[3]^3 - 
      8*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*
       chi[i, j]*z[2]*z[3]^3 - 6*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]*
       chi[3, i]*chi[3, j]*chi[i, j]*z[2]*z[3]^3 - 2*chi[1, 2]*chi[1, 3]^3*
       chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[2]*z[3]^3 - 
      6*chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*
       chi[i, j]*z[2]*z[3]^3 - 4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[2]*z[3]^3 - 
      12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]*chi[i, j]*z[2]*z[3]^3 - 8*chi[1, 3]^3*chi[2, 3]*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[2]*z[3]^3 - 
      2*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*
       chi[i, j]*z[2]*z[3]^3 - 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]*chi[i, j]*z[2]*z[3]^3 + 
      chi[1, 2]^3*chi[1, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]*chi[i, j]*z[2]*
       z[3]^3 + chi[1, 2]^2*chi[1, 3]^2*chi[2, j]*chi[3, i]^2*chi[3, j]*
       chi[i, j]*z[2]*z[3]^3 + chi[1, 2]^3*chi[2, 3]*chi[2, j]*chi[3, i]^2*
       chi[3, j]*chi[i, j]*z[2]*z[3]^3 + 6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, j]*chi[3, i]^2*chi[3, j]*chi[i, j]*z[2]*z[3]^3 + 
      4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]*
       chi[i, j]*z[2]*z[3]^3 + chi[1, 2]^2*chi[2, 3]^2*chi[2, j]*chi[3, i]^2*
       chi[3, j]*chi[i, j]*z[2]*z[3]^3 + 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, j]*chi[3, i]^2*chi[3, j]*chi[i, j]*z[2]*z[3]^3 + 
      chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*chi[3, j]^2*chi[i, j]*z[2]*z[3]^3 + 
      chi[1, 2]^2*chi[1, 3]^2*chi[2, i]^2*chi[3, j]^2*chi[i, j]*z[2]*z[3]^3 + 
      3*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[3, j]^2*chi[i, j]*
       z[2]*z[3]^3 + 2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[3, j]^2*chi[i, j]*z[2]*z[3]^3 + 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]^2*chi[3, j]^2*chi[i, j]*z[2]*z[3]^3 + 
      chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[3, i]*chi[3, j]^2*chi[i, j]*z[2]*
       z[3]^3 + chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[3, i]*chi[3, j]^2*
       chi[i, j]*z[2]*z[3]^3 + chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[3, i]*
       chi[3, j]^2*chi[i, j]*z[2]*z[3]^3 + 6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, i]*chi[3, i]*chi[3, j]^2*chi[i, j]*z[2]*z[3]^3 + 
      4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[3, i]*chi[3, j]^2*
       chi[i, j]*z[2]*z[3]^3 + chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[3, i]*
       chi[3, j]^2*chi[i, j]*z[2]*z[3]^3 + 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]*chi[3, i]*chi[3, j]^2*chi[i, j]*z[2]*z[3]^3 - 
      4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[i, j]^2*z[2]*
       z[3]^3 - 8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]*
       chi[i, j]^2*z[2]*z[3]^3 - 4*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[2, i]*
       chi[2, j]*chi[i, j]^2*z[2]*z[3]^3 - 8*chi[1, 2]^2*chi[1, 3]*
       chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[i, j]^2*z[2]*z[3]^3 - 
      8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[i, j]^2*
       z[2]*z[3]^3 - 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[2, i]*chi[2, j]*
       chi[i, j]^2*z[2]*z[3]^3 - 2*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, j]*
       chi[3, i]*chi[i, j]^2*z[2]*z[3]^3 - 4*chi[1, 2]^2*chi[1, 3]^2*
       chi[2, 3]*chi[2, j]*chi[3, i]*chi[i, j]^2*z[2]*z[3]^3 - 
      2*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[2, j]*chi[3, i]*chi[i, j]^2*z[2]*
       z[3]^3 - 4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, j]*chi[3, i]*
       chi[i, j]^2*z[2]*z[3]^3 - 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*
       chi[2, j]*chi[3, i]*chi[i, j]^2*z[2]*z[3]^3 - 
      2*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[2, j]*chi[3, i]*chi[i, j]^2*z[2]*
       z[3]^3 - 2*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[3, j]*
       chi[i, j]^2*z[2]*z[3]^3 - 4*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]*chi[3, j]*chi[i, j]^2*z[2]*z[3]^3 - 
      2*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[2, i]*chi[3, j]*chi[i, j]^2*z[2]*
       z[3]^3 - 4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[3, j]*
       chi[i, j]^2*z[2]*z[3]^3 - 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*
       chi[2, i]*chi[3, j]*chi[i, j]^2*z[2]*z[3]^3 - 
      2*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[2, i]*chi[3, j]*chi[i, j]^2*z[2]*
       z[3]^3 - 4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[3, i]*chi[3, j]*
       chi[i, j]^2*z[2]*z[3]^3 - 8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*
       chi[3, i]*chi[3, j]*chi[i, j]^2*z[2]*z[3]^3 - 
      4*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[3, i]*chi[3, j]*chi[i, j]^2*z[2]*
       z[3]^3 - 8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[3, i]*chi[3, j]*
       chi[i, j]^2*z[2]*z[3]^3 - 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*
       chi[3, i]*chi[3, j]*chi[i, j]^2*z[2]*z[3]^3 - 
      4*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[3, i]*chi[3, j]*chi[i, j]^2*z[2]*
       z[3]^3 - 4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*
       chi[3, j]*z[1]^3*z[i] - 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[2, j]^2*chi[3, j]*z[1]^3*z[i] - 4*chi[1, 3]^3*chi[2, 3]*
       chi[2, i]^2*chi[2, j]^2*chi[3, j]*z[1]^3*z[i] - 
      8*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]^2*chi[3, j]*
       z[1]^3*z[i] - 8*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]^2*chi[2, j]^2*
       chi[3, j]*z[1]^3*z[i] - 4*chi[1, 3]*chi[2, 3]^3*chi[2, i]^2*
       chi[2, j]^2*chi[3, j]*z[1]^3*z[i] - 2*chi[1, 2]^3*chi[2, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]^3*z[i] - 
      7*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[3, j]*z[1]^3*z[i] - 5*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]^3*z[i] - 
      3*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[1]^3*z[i] - 10*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[1]^3*z[i] - 4*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]^3*z[i] - 
      chi[1, 2]*chi[2, 3]^3*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]^3*
       z[i] - 4*chi[1, 3]*chi[2, 3]^3*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[3, j]*z[1]^3*z[i] - chi[1, 2]^3*chi[2, 3]*chi[2, j]^2*chi[3, i]^2*
       chi[3, j]*z[1]^3*z[i] - 3*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, j]^2*
       chi[3, i]^2*chi[3, j]*z[1]^3*z[i] - 2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[1]^3*z[i] - 
      chi[1, 2]^2*chi[2, 3]^2*chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[1]^3*z[i] - 
      2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
       z[1]^3*z[i] - 4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]*
       chi[3, j]^2*z[1]^3*z[i] - 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, j]^2*z[1]^3*z[i] - 
      4*chi[1, 3]^3*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, j]^2*z[1]^3*z[i] - 
      8*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, j]^2*
       z[1]^3*z[i] - 8*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*
       chi[3, j]^2*z[1]^3*z[i] - 4*chi[1, 3]*chi[2, 3]^3*chi[2, i]^2*
       chi[2, j]*chi[3, j]^2*z[1]^3*z[i] - 2*chi[1, 2]^3*chi[2, 3]*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]^3*z[i] - 
      7*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[1]^3*z[i] - 5*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]^3*z[i] - 
      3*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[1]^3*z[i] - 10*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[1]^3*z[i] - 4*chi[1, 3]^2*chi[2, 3]^2*
       chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]^3*z[i] - 
      chi[1, 2]*chi[2, 3]^3*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]^3*
       z[i] - 4*chi[1, 3]*chi[2, 3]^3*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[1]^3*z[i] - chi[1, 2]^3*chi[2, 3]*chi[2, j]*chi[3, i]^2*
       chi[3, j]^2*z[1]^3*z[i] - 3*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, j]*
       chi[3, i]^2*chi[3, j]^2*z[1]^3*z[i] - 2*chi[1, 2]*chi[1, 3]^2*
       chi[2, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[1]^3*z[i] - 
      chi[1, 2]^2*chi[2, 3]^2*chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[1]^3*z[i] - 
      2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, j]*chi[3, i]^2*chi[3, j]^2*
       z[1]^3*z[i] - 4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*
       chi[2, j]^2*chi[3, j]*z[1]^2*z[2]*z[i] - 8*chi[1, 2]*chi[1, 3]^2*
       chi[2, 3]*chi[2, i]^2*chi[2, j]^2*chi[3, j]*z[1]^2*z[2]*z[i] - 
      4*chi[1, 3]^3*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*chi[3, j]*z[1]^2*z[2]*
       z[i] - 8*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]^2*
       chi[3, j]*z[1]^2*z[2]*z[i] - 8*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]^2*
       chi[2, j]^2*chi[3, j]*z[1]^2*z[2]*z[i] - 4*chi[1, 3]*chi[2, 3]^3*
       chi[2, i]^2*chi[2, j]^2*chi[3, j]*z[1]^2*z[2]*z[i] - 
      2*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[1]^2*z[2]*z[i] - 3*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[1]^2*z[2]*z[i] - chi[1, 2]*chi[1, 3]^3*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]^2*z[2]*z[i] - 
      4*chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[1]^2*z[2]*z[i] - 15*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]^2*z[2]*z[i] - 
      6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[3, j]*z[1]^2*z[2]*z[i] + 4*chi[1, 3]^3*chi[2, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]^2*z[2]*z[i] - 
      6*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[1]^2*z[2]*z[i] - 15*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]^2*z[2]*z[i] - 
      2*chi[1, 2]*chi[2, 3]^3*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[1]^2*z[2]*z[i] - 4*chi[1, 3]*chi[2, 3]^3*chi[2, i]*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[1]^2*z[2]*z[i] - chi[1, 2]^3*chi[1, 3]*
       chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[1]^2*z[2]*z[i] - 
      chi[1, 2]^2*chi[1, 3]^2*chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[1]^2*z[2]*
       z[i] - 2*chi[1, 2]^3*chi[2, 3]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
       z[1]^2*z[2]*z[i] - 9*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, j]^2*
       chi[3, i]^2*chi[3, j]*z[1]^2*z[2]*z[i] - 6*chi[1, 2]*chi[1, 3]^2*
       chi[2, 3]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[1]^2*z[2]*z[i] - 
      2*chi[1, 2]^2*chi[2, 3]^2*chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[1]^2*z[2]*
       z[i] - 6*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, j]^2*chi[3, i]^2*
       chi[3, j]*z[1]^2*z[2]*z[i] - 4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, j]^2*z[1]^2*z[2]*z[i] - 
      8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, j]^2*
       z[1]^2*z[2]*z[i] - 4*chi[1, 3]^3*chi[2, 3]*chi[2, i]^2*chi[2, j]*
       chi[3, j]^2*z[1]^2*z[2]*z[i] - 8*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]^2*chi[2, j]*chi[3, j]^2*z[1]^2*z[2]*z[i] - 
      8*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, j]^2*z[1]^2*z[2]*
       z[i] - 4*chi[1, 3]*chi[2, 3]^3*chi[2, i]^2*chi[2, j]*chi[3, j]^2*
       z[1]^2*z[2]*z[i] - 2*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[1]^2*z[2]*z[i] - 3*chi[1, 2]^2*chi[1, 3]^2*
       chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]^2*z[2]*z[i] - 
      chi[1, 2]*chi[1, 3]^3*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]^2*
       z[2]*z[i] - 4*chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[1]^2*z[2]*z[i] - 15*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]^2*z[2]*z[i] - 
      6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[1]^2*z[2]*z[i] + 4*chi[1, 3]^3*chi[2, 3]*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]^2*z[2]*z[i] - 
      6*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[1]^2*z[2]*z[i] - 15*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]^2*z[2]*z[i] - 
      2*chi[1, 2]*chi[2, 3]^3*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[1]^2*z[2]*z[i] - 4*chi[1, 3]*chi[2, 3]^3*chi[2, i]*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[1]^2*z[2]*z[i] - chi[1, 2]^3*chi[1, 3]*
       chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[1]^2*z[2]*z[i] - 
      chi[1, 2]^2*chi[1, 3]^2*chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[1]^2*z[2]*
       z[i] - 2*chi[1, 2]^3*chi[2, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*
       z[1]^2*z[2]*z[i] - 9*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, j]*
       chi[3, i]^2*chi[3, j]^2*z[1]^2*z[2]*z[i] - 6*chi[1, 2]*chi[1, 3]^2*
       chi[2, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[1]^2*z[2]*z[i] - 
      2*chi[1, 2]^2*chi[2, 3]^2*chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[1]^2*z[2]*
       z[i] - 6*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, j]*chi[3, i]^2*
       chi[3, j]^2*z[1]^2*z[2]*z[i] - 4*chi[1, 2]^3*chi[1, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]*z[2]^2*z[i] - 
      6*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[1]*z[2]^2*z[i] - 2*chi[1, 2]*chi[1, 3]^3*chi[2, i]*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[1]*z[2]^2*z[i] - 2*chi[1, 2]^3*chi[2, 3]*
       chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]*z[2]^2*z[i] - 
      13*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[3, j]*z[1]*z[2]^2*z[i] - 5*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]*z[2]^2*z[i] + 
      4*chi[1, 3]^3*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]*
       z[2]^2*z[i] - 3*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[1]*z[2]^2*z[i] - 8*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]*z[2]^2*
       z[i] + 4*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[3, j]*z[1]*z[2]^2*z[i] - chi[1, 2]*chi[2, 3]^3*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]*z[2]^2*z[i] - 
      2*chi[1, 2]^3*chi[1, 3]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[1]*z[2]^2*
       z[i] - 2*chi[1, 2]^2*chi[1, 3]^2*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
       z[1]*z[2]^2*z[i] - chi[1, 2]^3*chi[2, 3]*chi[2, j]^2*chi[3, i]^2*
       chi[3, j]*z[1]*z[2]^2*z[i] - 9*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[1]*z[2]^2*z[i] - 
      6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
       z[1]*z[2]^2*z[i] - chi[1, 2]^2*chi[2, 3]^2*chi[2, j]^2*chi[3, i]^2*
       chi[3, j]*z[1]*z[2]^2*z[i] - 6*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[1]*z[2]^2*z[i] - 
      4*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]*
       z[2]^2*z[i] - 6*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[1]*z[2]^2*z[i] - 2*chi[1, 2]*chi[1, 3]^3*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]*z[2]^2*z[i] - 
      2*chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]*
       z[2]^2*z[i] - 13*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[1]*z[2]^2*z[i] - 5*chi[1, 2]*chi[1, 3]^2*
       chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]*z[2]^2*z[i] + 
      4*chi[1, 3]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]*
       z[2]^2*z[i] - 3*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[1]*z[2]^2*z[i] - 8*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]*z[2]^2*z[i] + 
      4*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[1]*z[2]^2*z[i] - chi[1, 2]*chi[2, 3]^3*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[1]*z[2]^2*z[i] - 2*chi[1, 2]^3*chi[1, 3]*chi[2, j]*
       chi[3, i]^2*chi[3, j]^2*z[1]*z[2]^2*z[i] - 2*chi[1, 2]^2*chi[1, 3]^2*
       chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[1]*z[2]^2*z[i] - 
      chi[1, 2]^3*chi[2, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[1]*z[2]^2*
       z[i] - 9*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, j]*chi[3, i]^2*
       chi[3, j]^2*z[1]*z[2]^2*z[i] - 6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[1]*z[2]^2*z[i] - 
      chi[1, 2]^2*chi[2, 3]^2*chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[1]*z[2]^2*
       z[i] - 6*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, j]*chi[3, i]^2*
       chi[3, j]^2*z[1]*z[2]^2*z[i] - 2*chi[1, 2]^3*chi[1, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[2]^3*z[i] - 
      3*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[2]^3*z[i] - chi[1, 2]*chi[1, 3]^3*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[3, j]*z[2]^3*z[i] - 5*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[2]^3*z[i] - 
      4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[3, j]*z[2]^3*z[i] - 3*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[2]^3*z[i] - 
      chi[1, 2]^3*chi[1, 3]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[2]^3*z[i] - 
      chi[1, 2]^2*chi[1, 3]^2*chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[2]^3*z[i] - 
      3*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
       z[2]^3*z[i] - 2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, j]^2*
       chi[3, i]^2*chi[3, j]*z[2]^3*z[i] - 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[2]^3*z[i] - 
      2*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[2]^3*z[i] - 3*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[2]^3*z[i] - chi[1, 2]*chi[1, 3]^3*chi[2, i]*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[2]^3*z[i] - 5*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[2]^3*z[i] - 
      4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[2]^3*z[i] - 3*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]^2*z[2]^3*z[i] - 
      chi[1, 2]^3*chi[1, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[2]^3*z[i] - 
      chi[1, 2]^2*chi[1, 3]^2*chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[2]^3*z[i] - 
      3*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*
       z[2]^3*z[i] - 2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, j]*chi[3, i]^2*
       chi[3, j]^2*z[2]^3*z[i] - 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, j]*
       chi[3, i]^2*chi[3, j]^2*z[2]^3*z[i] - 2*chi[1, 2]^3*chi[1, 3]*
       chi[2, i]^2*chi[2, j]^2*chi[3, j]*z[1]^2*z[3]*z[i] - 
      3*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]^2*chi[2, j]^2*chi[3, j]*z[1]^2*z[3]*
       z[i] - chi[1, 2]*chi[1, 3]^3*chi[2, i]^2*chi[2, j]^2*chi[3, j]*z[1]^2*
       z[3]*z[i] - 11*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*
       chi[3, j]*z[1]^2*z[3]*z[i] - 18*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]^2*chi[2, j]^2*chi[3, j]*z[1]^2*z[3]*z[i] - 
      8*chi[1, 3]^3*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*chi[3, j]*z[1]^2*z[3]*
       z[i] - 13*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]^2*
       chi[3, j]*z[1]^2*z[3]*z[i] - 12*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]^2*
       chi[2, j]^2*chi[3, j]*z[1]^2*z[3]*z[i] - 4*chi[1, 3]*chi[2, 3]^3*
       chi[2, i]^2*chi[2, j]^2*chi[3, j]*z[1]^2*z[3]*z[i] + 
      4*chi[1, 2]^4*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]^2*z[3]*
       z[i] + 7*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[3, j]*z[1]^2*z[3]*z[i] + 4*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]^2*z[3]*z[i] + 
      chi[1, 2]*chi[1, 3]^3*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]^2*
       z[3]*z[i] + 5*chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[3, j]*z[1]^2*z[3]*z[i] - 7*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]^2*z[3]*z[i] - 
      6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[3, j]*z[1]^2*z[3]*z[i] + chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]^2*z[3]*z[i] - 
      11*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[3, j]*z[1]^2*z[3]*z[i] - 12*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]^2*z[3]*z[i] - 
      4*chi[1, 3]*chi[2, 3]^3*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[1]^2*z[3]*z[i] - chi[1, 2]^3*chi[1, 3]*chi[2, j]^2*chi[3, i]^2*
       chi[3, j]*z[1]^2*z[3]*z[i] - chi[1, 2]^2*chi[1, 3]^2*chi[2, j]^2*
       chi[3, i]^2*chi[3, j]*z[1]^2*z[3]*z[i] - 2*chi[1, 2]^3*chi[2, 3]*
       chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[1]^2*z[3]*z[i] - 
      9*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
       z[1]^2*z[3]*z[i] - 6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, j]^2*
       chi[3, i]^2*chi[3, j]*z[1]^2*z[3]*z[i] - 2*chi[1, 2]^2*chi[2, 3]^2*
       chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[1]^2*z[3]*z[i] - 
      6*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
       z[1]^2*z[3]*z[i] - 2*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*chi[2, j]*
       chi[3, j]^2*z[1]^2*z[3]*z[i] - 3*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]^2*
       chi[2, j]*chi[3, j]^2*z[1]^2*z[3]*z[i] - chi[1, 2]*chi[1, 3]^3*
       chi[2, i]^2*chi[2, j]*chi[3, j]^2*z[1]^2*z[3]*z[i] - 
      11*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, j]^2*
       z[1]^2*z[3]*z[i] - 18*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[2, j]*chi[3, j]^2*z[1]^2*z[3]*z[i] - 8*chi[1, 3]^3*chi[2, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, j]^2*z[1]^2*z[3]*z[i] - 
      13*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, j]^2*
       z[1]^2*z[3]*z[i] - 12*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*
       chi[3, j]^2*z[1]^2*z[3]*z[i] - 4*chi[1, 3]*chi[2, 3]^3*chi[2, i]^2*
       chi[2, j]*chi[3, j]^2*z[1]^2*z[3]*z[i] + 4*chi[1, 2]^4*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]^2*z[3]*z[i] + 
      7*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[1]^2*z[3]*z[i] + 4*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[1]^2*z[3]*z[i] + chi[1, 2]*chi[1, 3]^3*
       chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]^2*z[3]*z[i] + 
      5*chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[1]^2*z[3]*z[i] - 7*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]^2*z[3]*z[i] - 
      6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[1]^2*z[3]*z[i] + chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]^2*z[3]*z[i] - 
      11*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[1]^2*z[3]*z[i] - 12*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]^2*z[3]*z[i] - 
      4*chi[1, 3]*chi[2, 3]^3*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[1]^2*z[3]*z[i] - chi[1, 2]^3*chi[1, 3]*chi[2, j]*chi[3, i]^2*
       chi[3, j]^2*z[1]^2*z[3]*z[i] - chi[1, 2]^2*chi[1, 3]^2*chi[2, j]*
       chi[3, i]^2*chi[3, j]^2*z[1]^2*z[3]*z[i] - 2*chi[1, 2]^3*chi[2, 3]*
       chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[1]^2*z[3]*z[i] - 
      9*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*
       z[1]^2*z[3]*z[i] - 6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, j]*
       chi[3, i]^2*chi[3, j]^2*z[1]^2*z[3]*z[i] - 2*chi[1, 2]^2*chi[2, 3]^2*
       chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[1]^2*z[3]*z[i] - 
      6*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, j]*chi[3, i]^2*chi[3, j]^2*
       z[1]^2*z[3]*z[i] - 4*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*chi[2, j]^2*
       chi[3, j]*z[1]*z[2]*z[3]*z[i] - 6*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]^2*
       chi[2, j]^2*chi[3, j]*z[1]*z[2]*z[3]*z[i] - 2*chi[1, 2]*chi[1, 3]^3*
       chi[2, i]^2*chi[2, j]^2*chi[3, j]*z[1]*z[2]*z[3]*z[i] - 
      12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*chi[3, j]*
       z[1]*z[2]*z[3]*z[i] - 14*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[2, j]^2*chi[3, j]*z[1]*z[2]*z[3]*z[i] - 4*chi[1, 3]^3*chi[2, 3]*
       chi[2, i]^2*chi[2, j]^2*chi[3, j]*z[1]*z[2]*z[3]*z[i] - 
      8*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]^2*chi[3, j]*
       z[1]*z[2]*z[3]*z[i] - 4*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]^2*
       chi[2, j]^2*chi[3, j]*z[1]*z[2]*z[3]*z[i] + 8*chi[1, 2]^4*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]*z[2]*z[3]*z[i] + 
      13*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]*
       z[2]*z[3]*z[i] + 7*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[1]*z[2]*z[3]*z[i] + 2*chi[1, 2]*chi[1, 3]^3*
       chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]*z[2]*z[3]*z[i] + 
      11*chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]*
       z[2]*z[3]*z[i] - 4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]*z[2]*z[3]*z[i] + 
      10*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[3, j]*z[1]*z[2]*z[3]*z[i] + 12*chi[1, 3]^3*chi[2, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]*z[2]*z[3]*z[i] + 
      3*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[1]*z[2]*z[3]*z[i] - 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]*z[2]*z[3]*z[i] - 
      4*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[1]*z[2]*z[3]*z[i] - 3*chi[1, 2]^3*chi[1, 3]*chi[2, j]^2*chi[3, i]^2*
       chi[3, j]*z[1]*z[2]*z[3]*z[i] - 3*chi[1, 2]^2*chi[1, 3]^2*chi[2, j]^2*
       chi[3, i]^2*chi[3, j]*z[1]*z[2]*z[3]*z[i] - 3*chi[1, 2]^3*chi[2, 3]*
       chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[1]*z[2]*z[3]*z[i] - 
      18*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
       z[1]*z[2]*z[3]*z[i] - 12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, j]^2*
       chi[3, i]^2*chi[3, j]*z[1]*z[2]*z[3]*z[i] - 3*chi[1, 2]^2*chi[2, 3]^2*
       chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[1]*z[2]*z[3]*z[i] - 
      12*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
       z[1]*z[2]*z[3]*z[i] - 4*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*chi[2, j]*
       chi[3, j]^2*z[1]*z[2]*z[3]*z[i] - 6*chi[1, 2]^2*chi[1, 3]^2*
       chi[2, i]^2*chi[2, j]*chi[3, j]^2*z[1]*z[2]*z[3]*z[i] - 
      2*chi[1, 2]*chi[1, 3]^3*chi[2, i]^2*chi[2, j]*chi[3, j]^2*z[1]*z[2]*
       z[3]*z[i] - 12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]*
       chi[3, j]^2*z[1]*z[2]*z[3]*z[i] - 14*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, j]^2*z[1]*z[2]*z[3]*z[i] - 
      4*chi[1, 3]^3*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, j]^2*z[1]*z[2]*
       z[3]*z[i] - 8*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*
       chi[3, j]^2*z[1]*z[2]*z[3]*z[i] - 4*chi[1, 3]^2*chi[2, 3]^2*
       chi[2, i]^2*chi[2, j]*chi[3, j]^2*z[1]*z[2]*z[3]*z[i] + 
      8*chi[1, 2]^4*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]*z[2]*z[3]*
       z[i] + 13*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[1]*z[2]*z[3]*z[i] + 7*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]*z[2]*z[3]*z[i] + 
      2*chi[1, 2]*chi[1, 3]^3*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]*
       z[2]*z[3]*z[i] + 11*chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[1]*z[2]*z[3]*z[i] - 4*chi[1, 2]^2*chi[1, 3]*
       chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]*z[2]*z[3]*
       z[i] + 10*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[1]*z[2]*z[3]*z[i] + 12*chi[1, 3]^3*chi[2, 3]*
       chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]*z[2]*z[3]*z[i] + 
      3*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[1]*z[2]*z[3]*z[i] - 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]*z[2]*z[3]*z[i] - 
      4*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[1]*z[2]*z[3]*z[i] - 3*chi[1, 2]^3*chi[1, 3]*chi[2, j]*chi[3, i]^2*
       chi[3, j]^2*z[1]*z[2]*z[3]*z[i] - 3*chi[1, 2]^2*chi[1, 3]^2*chi[2, j]*
       chi[3, i]^2*chi[3, j]^2*z[1]*z[2]*z[3]*z[i] - 
      3*chi[1, 2]^3*chi[2, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[1]*z[2]*
       z[3]*z[i] - 18*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, j]*chi[3, i]^2*
       chi[3, j]^2*z[1]*z[2]*z[3]*z[i] - 12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[1]*z[2]*z[3]*z[i] - 
      3*chi[1, 2]^2*chi[2, 3]^2*chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[1]*z[2]*
       z[3]*z[i] - 12*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, j]*chi[3, i]^2*
       chi[3, j]^2*z[1]*z[2]*z[3]*z[i] - 2*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*
       chi[2, j]^2*chi[3, j]*z[2]^2*z[3]*z[i] - 3*chi[1, 2]^2*chi[1, 3]^2*
       chi[2, i]^2*chi[2, j]^2*chi[3, j]*z[2]^2*z[3]*z[i] - 
      chi[1, 2]*chi[1, 3]^3*chi[2, i]^2*chi[2, j]^2*chi[3, j]*z[2]^2*z[3]*
       z[i] - 5*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*
       chi[3, j]*z[2]^2*z[3]*z[i] - 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]^2*chi[2, j]^2*chi[3, j]*z[2]^2*z[3]*z[i] - 
      3*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]^2*chi[3, j]*
       z[2]^2*z[3]*z[i] + 4*chi[1, 2]^4*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[3, j]*z[2]^2*z[3]*z[i] + 6*chi[1, 2]^3*chi[1, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[2]^2*z[3]*z[i] + 
      3*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[2]^2*z[3]*z[i] + chi[1, 2]*chi[1, 3]^3*chi[2, i]*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[2]^2*z[3]*z[i] + 6*chi[1, 2]^3*chi[2, 3]*
       chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*z[2]^2*z[3]*z[i] - 
      chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[3, j]*z[2]^2*z[3]*z[i] + 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*z[2]^2*z[3]*z[i] + 
      8*chi[1, 3]^3*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[2]^2*z[3]*z[i] + 2*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[2]^2*z[3]*z[i] - chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*z[2]^2*z[3]*z[i] - 
      2*chi[1, 2]^3*chi[1, 3]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[2]^2*z[3]*
       z[i] - 2*chi[1, 2]^2*chi[1, 3]^2*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
       z[2]^2*z[3]*z[i] - chi[1, 2]^3*chi[2, 3]*chi[2, j]^2*chi[3, i]^2*
       chi[3, j]*z[2]^2*z[3]*z[i] - 9*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[2]^2*z[3]*z[i] - 
      6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
       z[2]^2*z[3]*z[i] - chi[1, 2]^2*chi[2, 3]^2*chi[2, j]^2*chi[3, i]^2*
       chi[3, j]*z[2]^2*z[3]*z[i] - 6*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[2]^2*z[3]*z[i] - 
      2*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*chi[2, j]*chi[3, j]^2*z[2]^2*z[3]*
       z[i] - 3*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, j]^2*
       z[2]^2*z[3]*z[i] - chi[1, 2]*chi[1, 3]^3*chi[2, i]^2*chi[2, j]*
       chi[3, j]^2*z[2]^2*z[3]*z[i] - 5*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, j]^2*z[2]^2*z[3]*z[i] - 
      4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, j]^2*
       z[2]^2*z[3]*z[i] - 3*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*
       chi[2, j]*chi[3, j]^2*z[2]^2*z[3]*z[i] + 4*chi[1, 2]^4*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]^2*z[2]^2*z[3]*z[i] + 
      6*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[2]^2*z[3]*z[i] + 3*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[2]^2*z[3]*z[i] + chi[1, 2]*chi[1, 3]^3*
       chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[2]^2*z[3]*z[i] + 
      6*chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[2]^2*z[3]*z[i] - chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[2]^2*z[3]*z[i] + 8*chi[1, 2]*chi[1, 3]^2*
       chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[2]^2*z[3]*z[i] + 
      8*chi[1, 3]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[2]^2*z[3]*z[i] + 2*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[2]^2*z[3]*z[i] - chi[1, 2]*chi[1, 3]*
       chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[2]^2*z[3]*
       z[i] - 2*chi[1, 2]^3*chi[1, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*
       z[2]^2*z[3]*z[i] - 2*chi[1, 2]^2*chi[1, 3]^2*chi[2, j]*chi[3, i]^2*
       chi[3, j]^2*z[2]^2*z[3]*z[i] - chi[1, 2]^3*chi[2, 3]*chi[2, j]*
       chi[3, i]^2*chi[3, j]^2*z[2]^2*z[3]*z[i] - 9*chi[1, 2]^2*chi[1, 3]*
       chi[2, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[2]^2*z[3]*z[i] - 
      6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*
       z[2]^2*z[3]*z[i] - chi[1, 2]^2*chi[2, 3]^2*chi[2, j]*chi[3, i]^2*
       chi[3, j]^2*z[2]^2*z[3]*z[i] - 6*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[2]^2*z[3]*z[i] - 
      3*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*chi[2, j]^2*chi[3, j]*z[1]*z[3]^2*
       z[i] - 4*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]^2*chi[2, j]^2*chi[3, j]*
       z[1]*z[3]^2*z[i] - chi[1, 2]*chi[1, 3]^3*chi[2, i]^2*chi[2, j]^2*
       chi[3, j]*z[1]*z[3]^2*z[i] - 10*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, i]^2*chi[2, j]^2*chi[3, j]*z[1]*z[3]^2*z[i] - 
      12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*chi[3, j]*
       z[1]*z[3]^2*z[i] - 4*chi[1, 3]^3*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*
       chi[3, j]*z[1]*z[3]^2*z[i] - 7*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]^2*chi[2, j]^2*chi[3, j]*z[1]*z[3]^2*z[i] - 
      4*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]^2*chi[2, j]^2*chi[3, j]*z[1]*z[3]^2*
       z[i] + 4*chi[1, 2]^4*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]*
       z[3]^2*z[i] + 6*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[3, j]*z[1]*z[3]^2*z[i] + 3*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]*z[3]^2*z[i] + 
      chi[1, 2]*chi[1, 3]^3*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]*
       z[3]^2*z[i] + 6*chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[3, j]*z[1]*z[3]^2*z[i] - 6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]*z[3]^2*z[i] - 
      5*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[3, j]*z[1]*z[3]^2*z[i] + 3*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]*z[3]^2*z[i] - 
      5*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[3, j]*z[1]*z[3]^2*z[i] - 8*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]*z[3]^2*z[i] + 
      chi[1, 2]*chi[2, 3]^3*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]*
       z[3]^2*z[i] - chi[1, 2]^3*chi[1, 3]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
       z[1]*z[3]^2*z[i] - chi[1, 2]^2*chi[1, 3]^2*chi[2, j]^2*chi[3, i]^2*
       chi[3, j]*z[1]*z[3]^2*z[i] - chi[1, 2]^3*chi[2, 3]*chi[2, j]^2*
       chi[3, i]^2*chi[3, j]*z[1]*z[3]^2*z[i] - 6*chi[1, 2]^2*chi[1, 3]*
       chi[2, 3]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[1]*z[3]^2*z[i] - 
      4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
       z[1]*z[3]^2*z[i] - chi[1, 2]^2*chi[2, 3]^2*chi[2, j]^2*chi[3, i]^2*
       chi[3, j]*z[1]*z[3]^2*z[i] - 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[1]*z[3]^2*z[i] - 
      3*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*chi[2, j]*chi[3, j]^2*z[1]*z[3]^2*
       z[i] - 4*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, j]^2*
       z[1]*z[3]^2*z[i] - chi[1, 2]*chi[1, 3]^3*chi[2, i]^2*chi[2, j]*
       chi[3, j]^2*z[1]*z[3]^2*z[i] - 10*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, j]^2*z[1]*z[3]^2*z[i] - 
      12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, j]^2*
       z[1]*z[3]^2*z[i] - 4*chi[1, 3]^3*chi[2, 3]*chi[2, i]^2*chi[2, j]*
       chi[3, j]^2*z[1]*z[3]^2*z[i] - 7*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]^2*chi[2, j]*chi[3, j]^2*z[1]*z[3]^2*z[i] - 
      4*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, j]^2*z[1]*z[3]^2*
       z[i] + 4*chi[1, 2]^4*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]*
       z[3]^2*z[i] + 6*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[1]*z[3]^2*z[i] + 3*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]*z[3]^2*z[i] + 
      chi[1, 2]*chi[1, 3]^3*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]*
       z[3]^2*z[i] + 6*chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[1]*z[3]^2*z[i] - 6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]*z[3]^2*z[i] - 
      5*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[1]*z[3]^2*z[i] + 3*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]*z[3]^2*z[i] - 
      5*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[1]*z[3]^2*z[i] - 8*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]*z[3]^2*z[i] + 
      chi[1, 2]*chi[2, 3]^3*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]*
       z[3]^2*z[i] - chi[1, 2]^3*chi[1, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*
       z[1]*z[3]^2*z[i] - chi[1, 2]^2*chi[1, 3]^2*chi[2, j]*chi[3, i]^2*
       chi[3, j]^2*z[1]*z[3]^2*z[i] - chi[1, 2]^3*chi[2, 3]*chi[2, j]*
       chi[3, i]^2*chi[3, j]^2*z[1]*z[3]^2*z[i] - 6*chi[1, 2]^2*chi[1, 3]*
       chi[2, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[1]*z[3]^2*z[i] - 
      4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*
       z[1]*z[3]^2*z[i] - chi[1, 2]^2*chi[2, 3]^2*chi[2, j]*chi[3, i]^2*
       chi[3, j]^2*z[1]*z[3]^2*z[i] - 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[1]*z[3]^2*z[i] - 
      3*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*chi[2, j]^2*chi[3, j]*z[2]*z[3]^2*
       z[i] - 4*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]^2*chi[2, j]^2*chi[3, j]*
       z[2]*z[3]^2*z[i] - chi[1, 2]*chi[1, 3]^3*chi[2, i]^2*chi[2, j]^2*
       chi[3, j]*z[2]*z[3]^2*z[i] - 8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, i]^2*chi[2, j]^2*chi[3, j]*z[2]*z[3]^2*z[i] - 
      6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*chi[3, j]*
       z[2]*z[3]^2*z[i] - 5*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*
       chi[2, j]^2*chi[3, j]*z[2]*z[3]^2*z[i] + 4*chi[1, 2]^4*chi[2, i]*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[2]*z[3]^2*z[i] + 
      7*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*z[2]*
       z[3]^2*z[i] + 5*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[2]*z[3]^2*z[i] + 2*chi[1, 2]*chi[1, 3]^3*
       chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*z[2]*z[3]^2*z[i] + 
      5*chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*z[2]*
       z[3]^2*z[i] - 2*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[2]*z[3]^2*z[i] + 8*chi[1, 2]*chi[1, 3]^2*
       chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*z[2]*z[3]^2*z[i] + 
      8*chi[1, 3]^3*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*z[2]*
       z[3]^2*z[i] + chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[3, j]*z[2]*z[3]^2*z[i] - 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*z[2]*z[3]^2*z[i] - 
      chi[1, 2]^3*chi[1, 3]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[2]*z[3]^2*
       z[i] - chi[1, 2]^2*chi[1, 3]^2*chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[2]*
       z[3]^2*z[i] - chi[1, 2]^3*chi[2, 3]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*
       z[2]*z[3]^2*z[i] - 6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, j]^2*
       chi[3, i]^2*chi[3, j]*z[2]*z[3]^2*z[i] - 4*chi[1, 2]*chi[1, 3]^2*
       chi[2, 3]*chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[2]*z[3]^2*z[i] - 
      chi[1, 2]^2*chi[2, 3]^2*chi[2, j]^2*chi[3, i]^2*chi[3, j]*z[2]*z[3]^2*
       z[i] - 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, j]^2*chi[3, i]^2*
       chi[3, j]*z[2]*z[3]^2*z[i] - 3*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*
       chi[2, j]*chi[3, j]^2*z[2]*z[3]^2*z[i] - 4*chi[1, 2]^2*chi[1, 3]^2*
       chi[2, i]^2*chi[2, j]*chi[3, j]^2*z[2]*z[3]^2*z[i] - 
      chi[1, 2]*chi[1, 3]^3*chi[2, i]^2*chi[2, j]*chi[3, j]^2*z[2]*z[3]^2*
       z[i] - 8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]*
       chi[3, j]^2*z[2]*z[3]^2*z[i] - 6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, j]^2*z[2]*z[3]^2*z[i] - 
      5*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, j]^2*
       z[2]*z[3]^2*z[i] + 4*chi[1, 2]^4*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[2]*z[3]^2*z[i] + 7*chi[1, 2]^3*chi[1, 3]*chi[2, i]*
       chi[2, j]*chi[3, i]*chi[3, j]^2*z[2]*z[3]^2*z[i] + 
      5*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[2]*z[3]^2*z[i] + 2*chi[1, 2]*chi[1, 3]^3*chi[2, i]*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[2]*z[3]^2*z[i] + 5*chi[1, 2]^3*chi[2, 3]*
       chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[2]*z[3]^2*z[i] - 
      2*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[2]*z[3]^2*z[i] + 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[2]*z[3]^2*z[i] + 
      8*chi[1, 3]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[2]*
       z[3]^2*z[i] + chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[2]*z[3]^2*z[i] - 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[2]*z[3]^2*z[i] - 
      chi[1, 2]^3*chi[1, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[2]*z[3]^2*
       z[i] - chi[1, 2]^2*chi[1, 3]^2*chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[2]*
       z[3]^2*z[i] - chi[1, 2]^3*chi[2, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*
       z[2]*z[3]^2*z[i] - 6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, j]*
       chi[3, i]^2*chi[3, j]^2*z[2]*z[3]^2*z[i] - 4*chi[1, 2]*chi[1, 3]^2*
       chi[2, 3]*chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[2]*z[3]^2*z[i] - 
      chi[1, 2]^2*chi[2, 3]^2*chi[2, j]*chi[3, i]^2*chi[3, j]^2*z[2]*z[3]^2*
       z[i] - 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, j]*chi[3, i]^2*
       chi[3, j]^2*z[2]*z[3]^2*z[i] - chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*
       chi[2, j]^2*chi[3, j]*z[3]^3*z[i] - chi[1, 2]^2*chi[1, 3]^2*
       chi[2, i]^2*chi[2, j]^2*chi[3, j]*z[3]^3*z[i] - 
      3*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*chi[3, j]*
       z[3]^3*z[i] - 2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[2, j]^2*chi[3, j]*z[3]^3*z[i] - 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]^2*chi[2, j]^2*chi[3, j]*z[3]^3*z[i] - 
      chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*z[3]^3*
       z[i] - chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[3, j]*z[3]^3*z[i] - chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[3]^3*z[i] - 6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*z[3]^3*z[i] - 
      4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*
       chi[3, j]*z[3]^3*z[i] - chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[3]^3*z[i] - 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, j]*z[3]^3*z[i] - 
      chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*chi[2, j]*chi[3, j]^2*z[3]^3*z[i] - 
      chi[1, 2]^2*chi[1, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, j]^2*z[3]^3*z[i] - 
      3*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, j]^2*
       z[3]^3*z[i] - 2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]*
       chi[3, j]^2*z[3]^3*z[i] - 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]^2*chi[2, j]*chi[3, j]^2*z[3]^3*z[i] - 
      chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[3]^3*
       z[i] - chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[3]^3*z[i] - chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[3]^3*z[i] - 6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[3]^3*z[i] - 
      4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[3]^3*z[i] - chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[3]^3*z[i] - 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[3]^3*z[i] + 
      4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, j]*
       z[1]^2*z[i]^2 + 8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, j]*z[1]^2*z[i]^2 + 4*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, j]*z[1]^2*z[i]^2 + 
      8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, j]*
       z[1]^2*z[i]^2 + 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]^2*chi[3, j]*z[1]^2*z[i]^2 + 4*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]*chi[2, j]^2*chi[3, j]*z[1]^2*z[i]^2 + 
      2*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[1]^2*z[i]^2 + 4*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[1]^2*z[i]^2 + 2*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]^2*z[i]^2 + 
      4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[1]^2*z[i]^2 + 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[1]^2*z[i]^2 + 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]^2*z[i]^2 + 
      4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]^2*
       z[1]^2*z[i]^2 + 8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*
       chi[2, j]*chi[3, j]^2*z[1]^2*z[i]^2 + 4*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]^2*z[1]^2*z[i]^2 + 
      8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, j]^2*
       z[1]^2*z[i]^2 + 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, j]^2*z[1]^2*z[i]^2 + 4*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]*chi[2, j]*chi[3, j]^2*z[1]^2*z[i]^2 + 
      2*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[1]^2*z[i]^2 + 4*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[1]^2*z[i]^2 + 2*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]^2*z[i]^2 + 
      4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[1]^2*z[i]^2 + 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[1]^2*z[i]^2 + 2*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]^2*z[i]^2 + 
      8*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, j]*z[1]*
       z[2]*z[i]^2 + 16*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, j]*z[1]*z[2]*z[i]^2 + 8*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, j]*z[1]*z[2]*z[i]^2 + 
      16*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, j]*
       z[1]*z[2]*z[i]^2 + 16*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]^2*chi[3, j]*z[1]*z[2]*z[i]^2 + 8*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]*chi[2, j]^2*chi[3, j]*z[1]*z[2]*z[i]^2 + 
      4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]*
       z[2]*z[i]^2 + 8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[1]*z[2]*z[i]^2 + 4*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]*z[2]*z[i]^2 + 
      8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[1]*z[2]*z[i]^2 + 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[1]*z[2]*z[i]^2 + 4*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]*z[2]*z[i]^2 + 
      8*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]^2*z[1]*
       z[2]*z[i]^2 + 16*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]*
       chi[3, j]^2*z[1]*z[2]*z[i]^2 + 8*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
       chi[2, i]*chi[2, j]*chi[3, j]^2*z[1]*z[2]*z[i]^2 + 
      16*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, j]^2*
       z[1]*z[2]*z[i]^2 + 16*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, j]^2*z[1]*z[2]*z[i]^2 + 8*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]*chi[2, j]*chi[3, j]^2*z[1]*z[2]*z[i]^2 + 
      4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]*
       z[2]*z[i]^2 + 8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[1]*z[2]*z[i]^2 + 4*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
       chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]*z[2]*z[i]^2 + 
      8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[1]*z[2]*z[i]^2 + 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[1]*z[2]*z[i]^2 + 4*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]*z[2]*z[i]^2 + 
      4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, j]*
       z[2]^2*z[i]^2 + 8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, j]*z[2]^2*z[i]^2 + 4*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, j]*z[2]^2*z[i]^2 + 
      8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, j]*
       z[2]^2*z[i]^2 + 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]^2*chi[3, j]*z[2]^2*z[i]^2 + 4*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]*chi[2, j]^2*chi[3, j]*z[2]^2*z[i]^2 + 
      2*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[2]^2*z[i]^2 + 4*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[2]^2*z[i]^2 + 2*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[2]^2*z[i]^2 + 
      4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[2]^2*z[i]^2 + 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[2]^2*z[i]^2 + 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[2]^2*z[i]^2 + 
      4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]^2*
       z[2]^2*z[i]^2 + 8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*
       chi[2, j]*chi[3, j]^2*z[2]^2*z[i]^2 + 4*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]^2*z[2]^2*z[i]^2 + 
      8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, j]^2*
       z[2]^2*z[i]^2 + 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, j]^2*z[2]^2*z[i]^2 + 4*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]*chi[2, j]*chi[3, j]^2*z[2]^2*z[i]^2 + 
      2*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[2]^2*z[i]^2 + 4*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[2]^2*z[i]^2 + 2*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[2]^2*z[i]^2 + 
      4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[2]^2*z[i]^2 + 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[2]^2*z[i]^2 + 2*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, j]*chi[3, i]*chi[3, j]^2*z[2]^2*z[i]^2 + 
      6*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, j]*z[1]*
       z[3]*z[i]^2 + 12*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, j]*z[1]*z[3]*z[i]^2 + 6*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, j]*z[1]*z[3]*z[i]^2 + 
      12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, j]*
       z[1]*z[3]*z[i]^2 + 12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]^2*chi[3, j]*z[1]*z[3]*z[i]^2 + 6*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]*chi[2, j]^2*chi[3, j]*z[1]*z[3]*z[i]^2 + 
      6*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]*
       z[3]*z[i]^2 + 12*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[1]*z[3]*z[i]^2 + 6*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]*z[3]*z[i]^2 + 
      12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[1]*z[3]*z[i]^2 + 12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[1]*z[3]*z[i]^2 + 6*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, j]^2*chi[3, i]*chi[3, j]*z[1]*z[3]*z[i]^2 + 
      6*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]^2*z[1]*
       z[3]*z[i]^2 + 12*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]*
       chi[3, j]^2*z[1]*z[3]*z[i]^2 + 6*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
       chi[2, i]*chi[2, j]*chi[3, j]^2*z[1]*z[3]*z[i]^2 + 
      12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, j]^2*
       z[1]*z[3]*z[i]^2 + 12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, j]^2*z[1]*z[3]*z[i]^2 + 6*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]*chi[2, j]*chi[3, j]^2*z[1]*z[3]*z[i]^2 + 
      6*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]*
       z[3]*z[i]^2 + 12*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[1]*z[3]*z[i]^2 + 6*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
       chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]*z[3]*z[i]^2 + 
      12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[1]*z[3]*z[i]^2 + 12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[1]*z[3]*z[i]^2 + 6*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, j]*chi[3, i]*chi[3, j]^2*z[1]*z[3]*z[i]^2 + 
      6*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, j]*z[2]*
       z[3]*z[i]^2 + 12*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, j]*z[2]*z[3]*z[i]^2 + 6*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, j]*z[2]*z[3]*z[i]^2 + 
      12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, j]*
       z[2]*z[3]*z[i]^2 + 12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]^2*chi[3, j]*z[2]*z[3]*z[i]^2 + 6*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]*chi[2, j]^2*chi[3, j]*z[2]*z[3]*z[i]^2 + 
      6*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, j]^2*chi[3, i]*chi[3, j]*z[2]*
       z[3]*z[i]^2 + 12*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[2]*z[3]*z[i]^2 + 6*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[2, j]^2*chi[3, i]*chi[3, j]*z[2]*z[3]*z[i]^2 + 
      12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[2]*z[3]*z[i]^2 + 12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[2]*z[3]*z[i]^2 + 6*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, j]^2*chi[3, i]*chi[3, j]*z[2]*z[3]*z[i]^2 + 
      6*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]^2*z[2]*
       z[3]*z[i]^2 + 12*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]*
       chi[3, j]^2*z[2]*z[3]*z[i]^2 + 6*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
       chi[2, i]*chi[2, j]*chi[3, j]^2*z[2]*z[3]*z[i]^2 + 
      12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, j]^2*
       z[2]*z[3]*z[i]^2 + 12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, j]^2*z[2]*z[3]*z[i]^2 + 6*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]*chi[2, j]*chi[3, j]^2*z[2]*z[3]*z[i]^2 + 
      6*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[2]*
       z[3]*z[i]^2 + 12*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, j]*chi[3, i]*
       chi[3, j]^2*z[2]*z[3]*z[i]^2 + 6*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
       chi[2, j]*chi[3, i]*chi[3, j]^2*z[2]*z[3]*z[i]^2 + 
      12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[2]*z[3]*z[i]^2 + 12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[2]*z[3]*z[i]^2 + 6*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, j]*chi[3, i]*chi[3, j]^2*z[2]*z[3]*z[i]^2 + 
      2*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, j]*
       z[3]^2*z[i]^2 + 4*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, j]*z[3]^2*z[i]^2 + 2*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, j]*z[3]^2*z[i]^2 + 
      4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, j]*
       z[3]^2*z[i]^2 + 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]^2*chi[3, j]*z[3]^2*z[i]^2 + 2*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]*chi[2, j]^2*chi[3, j]*z[3]^2*z[i]^2 + 
      4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[3]^2*z[i]^2 + 8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[3]^2*z[i]^2 + 4*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[3]^2*z[i]^2 + 
      8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, j]^2*chi[3, i]*chi[3, j]*
       z[3]^2*z[i]^2 + 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, j]^2*
       chi[3, i]*chi[3, j]*z[3]^2*z[i]^2 + 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*
       chi[2, j]^2*chi[3, i]*chi[3, j]*z[3]^2*z[i]^2 + 
      2*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]^2*
       z[3]^2*z[i]^2 + 4*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*
       chi[2, j]*chi[3, j]^2*z[3]^2*z[i]^2 + 2*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]^2*z[3]^2*z[i]^2 + 
      4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, j]^2*
       z[3]^2*z[i]^2 + 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, j]^2*z[3]^2*z[i]^2 + 2*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]*chi[2, j]*chi[3, j]^2*z[3]^2*z[i]^2 + 
      4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[3]^2*z[i]^2 + 8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[3]^2*z[i]^2 + 4*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[2, j]*chi[3, i]*chi[3, j]^2*z[3]^2*z[i]^2 + 
      8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, j]*chi[3, i]*chi[3, j]^2*
       z[3]^2*z[i]^2 + 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, j]*
       chi[3, i]*chi[3, j]^2*z[3]^2*z[i]^2 + 4*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, j]*chi[3, i]*chi[3, j]^2*z[3]^2*z[i]^2 - 
      4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*chi[3, i]*
       z[1]^3*z[j] - 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[2, j]^2*chi[3, i]*z[1]^3*z[j] - 4*chi[1, 3]^3*chi[2, 3]*
       chi[2, i]^2*chi[2, j]^2*chi[3, i]*z[1]^3*z[j] - 
      8*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]^2*chi[3, i]*
       z[1]^3*z[j] - 8*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]^2*chi[2, j]^2*
       chi[3, i]*z[1]^3*z[j] - 4*chi[1, 3]*chi[2, 3]^3*chi[2, i]^2*
       chi[2, j]^2*chi[3, i]*z[1]^3*z[j] - 4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, i]*chi[2, j]^2*chi[3, i]^2*z[1]^3*z[j] - 
      8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]^2*
       z[1]^3*z[j] - 4*chi[1, 3]^3*chi[2, 3]*chi[2, i]*chi[2, j]^2*
       chi[3, i]^2*z[1]^3*z[j] - 8*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*
       chi[2, j]^2*chi[3, i]^2*z[1]^3*z[j] - 8*chi[1, 3]^2*chi[2, 3]^2*
       chi[2, i]*chi[2, j]^2*chi[3, i]^2*z[1]^3*z[j] - 
      4*chi[1, 3]*chi[2, 3]^3*chi[2, i]*chi[2, j]^2*chi[3, i]^2*z[1]^3*z[j] - 
      2*chi[1, 2]^3*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*
       z[1]^3*z[j] - 7*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]*
       chi[3, i]*chi[3, j]*z[1]^3*z[j] - 5*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[1]^3*z[j] - 
      3*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*
       z[1]^3*z[j] - 10*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*
       chi[3, i]*chi[3, j]*z[1]^3*z[j] - 4*chi[1, 3]^2*chi[2, 3]^2*
       chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[1]^3*z[j] - 
      chi[1, 2]*chi[2, 3]^3*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[1]^3*
       z[j] - 4*chi[1, 3]*chi[2, 3]^3*chi[2, i]^2*chi[2, j]*chi[3, i]*
       chi[3, j]*z[1]^3*z[j] - 2*chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[2, j]*
       chi[3, i]^2*chi[3, j]*z[1]^3*z[j] - 7*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]^3*z[j] - 
      5*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*
       chi[3, j]*z[1]^3*z[j] - 3*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]*
       chi[3, i]^2*chi[3, j]*z[1]^3*z[j] - 10*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]^3*z[j] - 
      4*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*
       z[1]^3*z[j] - chi[1, 2]*chi[2, 3]^3*chi[2, i]*chi[2, j]*chi[3, i]^2*
       chi[3, j]*z[1]^3*z[j] - 4*chi[1, 3]*chi[2, 3]^3*chi[2, i]*chi[2, j]*
       chi[3, i]^2*chi[3, j]*z[1]^3*z[j] - chi[1, 2]^3*chi[2, 3]*chi[2, i]^2*
       chi[3, i]*chi[3, j]^2*z[1]^3*z[j] - 3*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, i]^2*chi[3, i]*chi[3, j]^2*z[1]^3*z[j] - 
      2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*chi[3, i]*chi[3, j]^2*
       z[1]^3*z[j] - chi[1, 2]^2*chi[2, 3]^2*chi[2, i]^2*chi[3, i]*
       chi[3, j]^2*z[1]^3*z[j] - 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]^2*chi[3, i]*chi[3, j]^2*z[1]^3*z[j] - 
      chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[3, i]^2*chi[3, j]^2*z[1]^3*z[j] - 
      3*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[3, i]^2*chi[3, j]^2*
       z[1]^3*z[j] - 2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[3, i]^2*
       chi[3, j]^2*z[1]^3*z[j] - chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*
       chi[3, i]^2*chi[3, j]^2*z[1]^3*z[j] - 2*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^2*chi[2, i]*chi[3, i]^2*chi[3, j]^2*z[1]^3*z[j] - 
      4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*chi[3, i]*
       z[1]^2*z[2]*z[j] - 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[2, j]^2*chi[3, i]*z[1]^2*z[2]*z[j] - 4*chi[1, 3]^3*chi[2, 3]*
       chi[2, i]^2*chi[2, j]^2*chi[3, i]*z[1]^2*z[2]*z[j] - 
      8*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]^2*chi[3, i]*
       z[1]^2*z[2]*z[j] - 8*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]^2*chi[2, j]^2*
       chi[3, i]*z[1]^2*z[2]*z[j] - 4*chi[1, 3]*chi[2, 3]^3*chi[2, i]^2*
       chi[2, j]^2*chi[3, i]*z[1]^2*z[2]*z[j] - 4*chi[1, 2]^2*chi[1, 3]*
       chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]^2*z[1]^2*z[2]*z[j] - 
      8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]^2*
       z[1]^2*z[2]*z[j] - 4*chi[1, 3]^3*chi[2, 3]*chi[2, i]*chi[2, j]^2*
       chi[3, i]^2*z[1]^2*z[2]*z[j] - 8*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]*chi[2, j]^2*chi[3, i]^2*z[1]^2*z[2]*z[j] - 
      8*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]^2*z[1]^2*z[2]*
       z[j] - 4*chi[1, 3]*chi[2, 3]^3*chi[2, i]*chi[2, j]^2*chi[3, i]^2*
       z[1]^2*z[2]*z[j] - 2*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*chi[2, j]*
       chi[3, i]*chi[3, j]*z[1]^2*z[2]*z[j] - 3*chi[1, 2]^2*chi[1, 3]^2*
       chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[1]^2*z[2]*z[j] - 
      chi[1, 2]*chi[1, 3]^3*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[1]^2*
       z[2]*z[j] - 4*chi[1, 2]^3*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*
       chi[3, j]*z[1]^2*z[2]*z[j] - 15*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[1]^2*z[2]*z[j] - 
      6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*
       chi[3, j]*z[1]^2*z[2]*z[j] + 4*chi[1, 3]^3*chi[2, 3]*chi[2, i]^2*
       chi[2, j]*chi[3, i]*chi[3, j]*z[1]^2*z[2]*z[j] - 
      6*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*
       z[1]^2*z[2]*z[j] - 15*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*
       chi[2, j]*chi[3, i]*chi[3, j]*z[1]^2*z[2]*z[j] - 
      2*chi[1, 2]*chi[2, 3]^3*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*
       z[1]^2*z[2]*z[j] - 4*chi[1, 3]*chi[2, 3]^3*chi[2, i]^2*chi[2, j]*
       chi[3, i]*chi[3, j]*z[1]^2*z[2]*z[j] - 2*chi[1, 2]^3*chi[1, 3]*
       chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]^2*z[2]*z[j] - 
      3*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*
       z[1]^2*z[2]*z[j] - chi[1, 2]*chi[1, 3]^3*chi[2, i]*chi[2, j]*
       chi[3, i]^2*chi[3, j]*z[1]^2*z[2]*z[j] - 4*chi[1, 2]^3*chi[2, 3]*
       chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]^2*z[2]*z[j] - 
      15*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*
       chi[3, j]*z[1]^2*z[2]*z[j] - 6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]^2*z[2]*z[j] + 
      4*chi[1, 3]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*
       z[1]^2*z[2]*z[j] - 6*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]*
       chi[3, i]^2*chi[3, j]*z[1]^2*z[2]*z[j] - 15*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]^2*z[2]*
       z[j] - 2*chi[1, 2]*chi[2, 3]^3*chi[2, i]*chi[2, j]*chi[3, i]^2*
       chi[3, j]*z[1]^2*z[2]*z[j] - 4*chi[1, 3]*chi[2, 3]^3*chi[2, i]*
       chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]^2*z[2]*z[j] - 
      chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*chi[3, i]*chi[3, j]^2*z[1]^2*z[2]*
       z[j] - chi[1, 2]^2*chi[1, 3]^2*chi[2, i]^2*chi[3, i]*chi[3, j]^2*
       z[1]^2*z[2]*z[j] - 2*chi[1, 2]^3*chi[2, 3]*chi[2, i]^2*chi[3, i]*
       chi[3, j]^2*z[1]^2*z[2]*z[j] - 9*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, i]^2*chi[3, i]*chi[3, j]^2*z[1]^2*z[2]*z[j] - 
      6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*chi[3, i]*chi[3, j]^2*
       z[1]^2*z[2]*z[j] - 2*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]^2*chi[3, i]*
       chi[3, j]^2*z[1]^2*z[2]*z[j] - 6*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]^2*chi[3, i]*chi[3, j]^2*z[1]^2*z[2]*z[j] - 
      chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[3, i]^2*chi[3, j]^2*z[1]^2*z[2]*
       z[j] - chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[3, i]^2*chi[3, j]^2*
       z[1]^2*z[2]*z[j] - 2*chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[3, i]^2*
       chi[3, j]^2*z[1]^2*z[2]*z[j] - 9*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, i]*chi[3, i]^2*chi[3, j]^2*z[1]^2*z[2]*z[j] - 
      6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[3, i]^2*chi[3, j]^2*
       z[1]^2*z[2]*z[j] - 2*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[3, i]^2*
       chi[3, j]^2*z[1]^2*z[2]*z[j] - 6*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]*chi[3, i]^2*chi[3, j]^2*z[1]^2*z[2]*z[j] - 
      4*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[1]*
       z[2]^2*z[j] - 6*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]^2*chi[2, j]*
       chi[3, i]*chi[3, j]*z[1]*z[2]^2*z[j] - 2*chi[1, 2]*chi[1, 3]^3*
       chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[1]*z[2]^2*z[j] - 
      2*chi[1, 2]^3*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[1]*
       z[2]^2*z[j] - 13*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]*
       chi[3, i]*chi[3, j]*z[1]*z[2]^2*z[j] - 5*chi[1, 2]*chi[1, 3]^2*
       chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[1]*z[2]^2*z[j] + 
      4*chi[1, 3]^3*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[1]*
       z[2]^2*z[j] - 3*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*
       chi[3, i]*chi[3, j]*z[1]*z[2]^2*z[j] - 8*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[1]*z[2]^2*
       z[j] + 4*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*
       chi[3, j]*z[1]*z[2]^2*z[j] - chi[1, 2]*chi[2, 3]^3*chi[2, i]^2*
       chi[2, j]*chi[3, i]*chi[3, j]*z[1]*z[2]^2*z[j] - 
      4*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]*
       z[2]^2*z[j] - 6*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]*
       chi[3, i]^2*chi[3, j]*z[1]*z[2]^2*z[j] - 2*chi[1, 2]*chi[1, 3]^3*
       chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]*z[2]^2*z[j] - 
      2*chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]*
       z[2]^2*z[j] - 13*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*
       chi[3, i]^2*chi[3, j]*z[1]*z[2]^2*z[j] - 5*chi[1, 2]*chi[1, 3]^2*
       chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]*z[2]^2*z[j] + 
      4*chi[1, 3]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]*
       z[2]^2*z[j] - 3*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]*
       chi[3, i]^2*chi[3, j]*z[1]*z[2]^2*z[j] - 8*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]*z[2]^2*
       z[j] + 4*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]^2*
       chi[3, j]*z[1]*z[2]^2*z[j] - chi[1, 2]*chi[2, 3]^3*chi[2, i]*chi[2, j]*
       chi[3, i]^2*chi[3, j]*z[1]*z[2]^2*z[j] - 2*chi[1, 2]^3*chi[1, 3]*
       chi[2, i]^2*chi[3, i]*chi[3, j]^2*z[1]*z[2]^2*z[j] - 
      2*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]^2*chi[3, i]*chi[3, j]^2*z[1]*z[2]^2*
       z[j] - chi[1, 2]^3*chi[2, 3]*chi[2, i]^2*chi[3, i]*chi[3, j]^2*z[1]*
       z[2]^2*z[j] - 9*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[3, i]*
       chi[3, j]^2*z[1]*z[2]^2*z[j] - 6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]^2*chi[3, i]*chi[3, j]^2*z[1]*z[2]^2*z[j] - 
      chi[1, 2]^2*chi[2, 3]^2*chi[2, i]^2*chi[3, i]*chi[3, j]^2*z[1]*z[2]^2*
       z[j] - 6*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[3, i]*
       chi[3, j]^2*z[1]*z[2]^2*z[j] - 2*chi[1, 2]^3*chi[1, 3]*chi[2, i]*
       chi[3, i]^2*chi[3, j]^2*z[1]*z[2]^2*z[j] - 2*chi[1, 2]^2*chi[1, 3]^2*
       chi[2, i]*chi[3, i]^2*chi[3, j]^2*z[1]*z[2]^2*z[j] - 
      chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[3, i]^2*chi[3, j]^2*z[1]*z[2]^2*
       z[j] - 9*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[3, i]^2*
       chi[3, j]^2*z[1]*z[2]^2*z[j] - 6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]*chi[3, i]^2*chi[3, j]^2*z[1]*z[2]^2*z[j] - 
      chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[3, i]^2*chi[3, j]^2*z[1]*z[2]^2*
       z[j] - 6*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[3, i]^2*
       chi[3, j]^2*z[1]*z[2]^2*z[j] - 2*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*
       chi[2, j]*chi[3, i]*chi[3, j]*z[2]^3*z[j] - 3*chi[1, 2]^2*chi[1, 3]^2*
       chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[2]^3*z[j] - 
      chi[1, 2]*chi[1, 3]^3*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[2]^3*
       z[j] - 5*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]*
       chi[3, i]*chi[3, j]*z[2]^3*z[j] - 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[2]^3*z[j] - 
      3*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*
       chi[3, j]*z[2]^3*z[j] - 2*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]*
       chi[3, i]^2*chi[3, j]*z[2]^3*z[j] - 3*chi[1, 2]^2*chi[1, 3]^2*
       chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[2]^3*z[j] - 
      chi[1, 2]*chi[1, 3]^3*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[2]^3*
       z[j] - 5*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*
       chi[3, i]^2*chi[3, j]*z[2]^3*z[j] - 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[2]^3*z[j] - 
      3*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]^2*
       chi[3, j]*z[2]^3*z[j] - chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*chi[3, i]*
       chi[3, j]^2*z[2]^3*z[j] - chi[1, 2]^2*chi[1, 3]^2*chi[2, i]^2*
       chi[3, i]*chi[3, j]^2*z[2]^3*z[j] - 3*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, i]^2*chi[3, i]*chi[3, j]^2*z[2]^3*z[j] - 
      2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*chi[3, i]*chi[3, j]^2*
       z[2]^3*z[j] - 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[3, i]*
       chi[3, j]^2*z[2]^3*z[j] - chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[3, i]^2*
       chi[3, j]^2*z[2]^3*z[j] - chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*
       chi[3, i]^2*chi[3, j]^2*z[2]^3*z[j] - 3*chi[1, 2]^2*chi[1, 3]*
       chi[2, 3]*chi[2, i]*chi[3, i]^2*chi[3, j]^2*z[2]^3*z[j] - 
      2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[3, i]^2*chi[3, j]^2*
       z[2]^3*z[j] - 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[3, i]^2*
       chi[3, j]^2*z[2]^3*z[j] - 2*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*
       chi[2, j]^2*chi[3, i]*z[1]^2*z[3]*z[j] - 3*chi[1, 2]^2*chi[1, 3]^2*
       chi[2, i]^2*chi[2, j]^2*chi[3, i]*z[1]^2*z[3]*z[j] - 
      chi[1, 2]*chi[1, 3]^3*chi[2, i]^2*chi[2, j]^2*chi[3, i]*z[1]^2*z[3]*
       z[j] - 11*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*
       chi[3, i]*z[1]^2*z[3]*z[j] - 18*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]^2*chi[2, j]^2*chi[3, i]*z[1]^2*z[3]*z[j] - 
      8*chi[1, 3]^3*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*chi[3, i]*z[1]^2*z[3]*
       z[j] - 13*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]^2*
       chi[3, i]*z[1]^2*z[3]*z[j] - 12*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]^2*
       chi[2, j]^2*chi[3, i]*z[1]^2*z[3]*z[j] - 4*chi[1, 3]*chi[2, 3]^3*
       chi[2, i]^2*chi[2, j]^2*chi[3, i]*z[1]^2*z[3]*z[j] - 
      2*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]^2*z[1]^2*z[3]*
       z[j] - 3*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]^2*
       z[1]^2*z[3]*z[j] - chi[1, 2]*chi[1, 3]^3*chi[2, i]*chi[2, j]^2*
       chi[3, i]^2*z[1]^2*z[3]*z[j] - 11*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, i]*chi[2, j]^2*chi[3, i]^2*z[1]^2*z[3]*z[j] - 
      18*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]^2*
       z[1]^2*z[3]*z[j] - 8*chi[1, 3]^3*chi[2, 3]*chi[2, i]*chi[2, j]^2*
       chi[3, i]^2*z[1]^2*z[3]*z[j] - 13*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]*chi[2, j]^2*chi[3, i]^2*z[1]^2*z[3]*z[j] - 
      12*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]^2*z[1]^2*
       z[3]*z[j] - 4*chi[1, 3]*chi[2, 3]^3*chi[2, i]*chi[2, j]^2*chi[3, i]^2*
       z[1]^2*z[3]*z[j] + 4*chi[1, 2]^4*chi[2, i]^2*chi[2, j]*chi[3, i]*
       chi[3, j]*z[1]^2*z[3]*z[j] + 7*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*
       chi[2, j]*chi[3, i]*chi[3, j]*z[1]^2*z[3]*z[j] + 
      4*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*
       z[1]^2*z[3]*z[j] + chi[1, 2]*chi[1, 3]^3*chi[2, i]^2*chi[2, j]*
       chi[3, i]*chi[3, j]*z[1]^2*z[3]*z[j] + 5*chi[1, 2]^3*chi[2, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[1]^2*z[3]*z[j] - 
      7*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*
       chi[3, j]*z[1]^2*z[3]*z[j] - 6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[1]^2*z[3]*z[j] + 
      chi[1, 2]^2*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*
       z[1]^2*z[3]*z[j] - 11*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*
       chi[2, j]*chi[3, i]*chi[3, j]*z[1]^2*z[3]*z[j] - 
      12*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*
       z[1]^2*z[3]*z[j] - 4*chi[1, 3]*chi[2, 3]^3*chi[2, i]^2*chi[2, j]*
       chi[3, i]*chi[3, j]*z[1]^2*z[3]*z[j] + 4*chi[1, 2]^4*chi[2, i]*
       chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]^2*z[3]*z[j] + 
      7*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*
       z[1]^2*z[3]*z[j] + 4*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]*
       chi[3, i]^2*chi[3, j]*z[1]^2*z[3]*z[j] + chi[1, 2]*chi[1, 3]^3*
       chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]^2*z[3]*z[j] + 
      5*chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*
       z[1]^2*z[3]*z[j] - 7*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*
       chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]^2*z[3]*z[j] - 
      6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*
       chi[3, j]*z[1]^2*z[3]*z[j] + chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]^2*z[3]*z[j] - 
      11*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]^2*
       chi[3, j]*z[1]^2*z[3]*z[j] - 12*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]^2*z[3]*z[j] - 
      4*chi[1, 3]*chi[2, 3]^3*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*
       z[1]^2*z[3]*z[j] - chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*chi[3, i]*
       chi[3, j]^2*z[1]^2*z[3]*z[j] - chi[1, 2]^2*chi[1, 3]^2*chi[2, i]^2*
       chi[3, i]*chi[3, j]^2*z[1]^2*z[3]*z[j] - 2*chi[1, 2]^3*chi[2, 3]*
       chi[2, i]^2*chi[3, i]*chi[3, j]^2*z[1]^2*z[3]*z[j] - 
      9*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[3, i]*chi[3, j]^2*
       z[1]^2*z[3]*z[j] - 6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[3, i]*chi[3, j]^2*z[1]^2*z[3]*z[j] - 2*chi[1, 2]^2*chi[2, 3]^2*
       chi[2, i]^2*chi[3, i]*chi[3, j]^2*z[1]^2*z[3]*z[j] - 
      6*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[3, i]*chi[3, j]^2*
       z[1]^2*z[3]*z[j] - chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[3, i]^2*
       chi[3, j]^2*z[1]^2*z[3]*z[j] - chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*
       chi[3, i]^2*chi[3, j]^2*z[1]^2*z[3]*z[j] - 2*chi[1, 2]^3*chi[2, 3]*
       chi[2, i]*chi[3, i]^2*chi[3, j]^2*z[1]^2*z[3]*z[j] - 
      9*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[3, i]^2*chi[3, j]^2*
       z[1]^2*z[3]*z[j] - 6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*
       chi[3, i]^2*chi[3, j]^2*z[1]^2*z[3]*z[j] - 2*chi[1, 2]^2*chi[2, 3]^2*
       chi[2, i]*chi[3, i]^2*chi[3, j]^2*z[1]^2*z[3]*z[j] - 
      6*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[3, i]^2*chi[3, j]^2*
       z[1]^2*z[3]*z[j] - 4*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*chi[2, j]^2*
       chi[3, i]*z[1]*z[2]*z[3]*z[j] - 6*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]^2*
       chi[2, j]^2*chi[3, i]*z[1]*z[2]*z[3]*z[j] - 2*chi[1, 2]*chi[1, 3]^3*
       chi[2, i]^2*chi[2, j]^2*chi[3, i]*z[1]*z[2]*z[3]*z[j] - 
      12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*chi[3, i]*
       z[1]*z[2]*z[3]*z[j] - 14*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[2, j]^2*chi[3, i]*z[1]*z[2]*z[3]*z[j] - 4*chi[1, 3]^3*chi[2, 3]*
       chi[2, i]^2*chi[2, j]^2*chi[3, i]*z[1]*z[2]*z[3]*z[j] - 
      8*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]^2*chi[3, i]*
       z[1]*z[2]*z[3]*z[j] - 4*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]^2*
       chi[2, j]^2*chi[3, i]*z[1]*z[2]*z[3]*z[j] - 4*chi[1, 2]^3*chi[1, 3]*
       chi[2, i]*chi[2, j]^2*chi[3, i]^2*z[1]*z[2]*z[3]*z[j] - 
      6*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]^2*z[1]*z[2]*
       z[3]*z[j] - 2*chi[1, 2]*chi[1, 3]^3*chi[2, i]*chi[2, j]^2*chi[3, i]^2*
       z[1]*z[2]*z[3]*z[j] - 12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, i]^2*z[1]*z[2]*z[3]*z[j] - 14*chi[1, 2]*chi[1, 3]^2*
       chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]^2*z[1]*z[2]*z[3]*z[j] - 
      4*chi[1, 3]^3*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]^2*z[1]*z[2]*
       z[3]*z[j] - 8*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*
       chi[3, i]^2*z[1]*z[2]*z[3]*z[j] - 4*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]^2*chi[3, i]^2*z[1]*z[2]*z[3]*z[j] + 
      8*chi[1, 2]^4*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[1]*z[2]*z[3]*
       z[j] + 13*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*
       chi[3, j]*z[1]*z[2]*z[3]*z[j] + 7*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]^2*
       chi[2, j]*chi[3, i]*chi[3, j]*z[1]*z[2]*z[3]*z[j] + 
      2*chi[1, 2]*chi[1, 3]^3*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[1]*
       z[2]*z[3]*z[j] + 11*chi[1, 2]^3*chi[2, 3]*chi[2, i]^2*chi[2, j]*
       chi[3, i]*chi[3, j]*z[1]*z[2]*z[3]*z[j] - 4*chi[1, 2]^2*chi[1, 3]*
       chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[1]*z[2]*z[3]*
       z[j] + 10*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]*
       chi[3, i]*chi[3, j]*z[1]*z[2]*z[3]*z[j] + 12*chi[1, 3]^3*chi[2, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[1]*z[2]*z[3]*z[j] + 
      3*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*
       z[1]*z[2]*z[3]*z[j] - 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*
       chi[2, j]*chi[3, i]*chi[3, j]*z[1]*z[2]*z[3]*z[j] - 
      4*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*
       z[1]*z[2]*z[3]*z[j] + 8*chi[1, 2]^4*chi[2, i]*chi[2, j]*chi[3, i]^2*
       chi[3, j]*z[1]*z[2]*z[3]*z[j] + 13*chi[1, 2]^3*chi[1, 3]*chi[2, i]*
       chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]*z[2]*z[3]*z[j] + 
      7*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*
       z[1]*z[2]*z[3]*z[j] + 2*chi[1, 2]*chi[1, 3]^3*chi[2, i]*chi[2, j]*
       chi[3, i]^2*chi[3, j]*z[1]*z[2]*z[3]*z[j] + 11*chi[1, 2]^3*chi[2, 3]*
       chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]*z[2]*z[3]*z[j] - 
      4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*
       chi[3, j]*z[1]*z[2]*z[3]*z[j] + 10*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]*z[2]*z[3]*z[j] + 
      12*chi[1, 3]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]*
       z[2]*z[3]*z[j] + 3*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]*
       chi[3, i]^2*chi[3, j]*z[1]*z[2]*z[3]*z[j] - 4*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]*z[2]*z[3]*
       z[j] - 4*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]^2*
       chi[3, j]*z[1]*z[2]*z[3]*z[j] - 3*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*
       chi[3, i]*chi[3, j]^2*z[1]*z[2]*z[3]*z[j] - 3*chi[1, 2]^2*chi[1, 3]^2*
       chi[2, i]^2*chi[3, i]*chi[3, j]^2*z[1]*z[2]*z[3]*z[j] - 
      3*chi[1, 2]^3*chi[2, 3]*chi[2, i]^2*chi[3, i]*chi[3, j]^2*z[1]*z[2]*
       z[3]*z[j] - 18*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[3, i]*
       chi[3, j]^2*z[1]*z[2]*z[3]*z[j] - 12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]^2*chi[3, i]*chi[3, j]^2*z[1]*z[2]*z[3]*z[j] - 
      3*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]^2*chi[3, i]*chi[3, j]^2*z[1]*z[2]*
       z[3]*z[j] - 12*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[3, i]*
       chi[3, j]^2*z[1]*z[2]*z[3]*z[j] - 3*chi[1, 2]^3*chi[1, 3]*chi[2, i]*
       chi[3, i]^2*chi[3, j]^2*z[1]*z[2]*z[3]*z[j] - 
      3*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[3, i]^2*chi[3, j]^2*z[1]*z[2]*
       z[3]*z[j] - 3*chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[3, i]^2*chi[3, j]^2*
       z[1]*z[2]*z[3]*z[j] - 18*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*
       chi[3, i]^2*chi[3, j]^2*z[1]*z[2]*z[3]*z[j] - 12*chi[1, 2]*chi[1, 3]^2*
       chi[2, 3]*chi[2, i]*chi[3, i]^2*chi[3, j]^2*z[1]*z[2]*z[3]*z[j] - 
      3*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[3, i]^2*chi[3, j]^2*z[1]*z[2]*
       z[3]*z[j] - 12*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[3, i]^2*
       chi[3, j]^2*z[1]*z[2]*z[3]*z[j] - 2*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*
       chi[2, j]^2*chi[3, i]*z[2]^2*z[3]*z[j] - 3*chi[1, 2]^2*chi[1, 3]^2*
       chi[2, i]^2*chi[2, j]^2*chi[3, i]*z[2]^2*z[3]*z[j] - 
      chi[1, 2]*chi[1, 3]^3*chi[2, i]^2*chi[2, j]^2*chi[3, i]*z[2]^2*z[3]*
       z[j] - 5*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*
       chi[3, i]*z[2]^2*z[3]*z[j] - 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]^2*chi[2, j]^2*chi[3, i]*z[2]^2*z[3]*z[j] - 
      3*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]^2*chi[3, i]*
       z[2]^2*z[3]*z[j] - 2*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]^2*
       chi[3, i]^2*z[2]^2*z[3]*z[j] - 3*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*
       chi[2, j]^2*chi[3, i]^2*z[2]^2*z[3]*z[j] - chi[1, 2]*chi[1, 3]^3*
       chi[2, i]*chi[2, j]^2*chi[3, i]^2*z[2]^2*z[3]*z[j] - 
      5*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]^2*
       z[2]^2*z[3]*z[j] - 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, i]^2*z[2]^2*z[3]*z[j] - 3*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]^2*z[2]^2*z[3]*z[j] + 
      4*chi[1, 2]^4*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[2]^2*z[3]*
       z[j] + 6*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*
       chi[3, j]*z[2]^2*z[3]*z[j] + 3*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]^2*
       chi[2, j]*chi[3, i]*chi[3, j]*z[2]^2*z[3]*z[j] + 
      chi[1, 2]*chi[1, 3]^3*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[2]^2*
       z[3]*z[j] + 6*chi[1, 2]^3*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*
       chi[3, j]*z[2]^2*z[3]*z[j] - chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[2]^2*z[3]*z[j] + 
      8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*
       chi[3, j]*z[2]^2*z[3]*z[j] + 8*chi[1, 3]^3*chi[2, 3]*chi[2, i]^2*
       chi[2, j]*chi[3, i]*chi[3, j]*z[2]^2*z[3]*z[j] + 
      2*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*
       z[2]^2*z[3]*z[j] - chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*
       chi[2, j]*chi[3, i]*chi[3, j]*z[2]^2*z[3]*z[j] + 
      4*chi[1, 2]^4*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[2]^2*z[3]*
       z[j] + 6*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*
       chi[3, j]*z[2]^2*z[3]*z[j] + 3*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, i]^2*chi[3, j]*z[2]^2*z[3]*z[j] + 
      chi[1, 2]*chi[1, 3]^3*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[2]^2*
       z[3]*z[j] + 6*chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*
       chi[3, j]*z[2]^2*z[3]*z[j] - chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*
       chi[2, j]*chi[3, i]^2*chi[3, j]*z[2]^2*z[3]*z[j] + 
      8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*
       chi[3, j]*z[2]^2*z[3]*z[j] + 8*chi[1, 3]^3*chi[2, 3]*chi[2, i]*
       chi[2, j]*chi[3, i]^2*chi[3, j]*z[2]^2*z[3]*z[j] + 
      2*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*
       z[2]^2*z[3]*z[j] - chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]*
       chi[3, i]^2*chi[3, j]*z[2]^2*z[3]*z[j] - 2*chi[1, 2]^3*chi[1, 3]*
       chi[2, i]^2*chi[3, i]*chi[3, j]^2*z[2]^2*z[3]*z[j] - 
      2*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]^2*chi[3, i]*chi[3, j]^2*z[2]^2*z[3]*
       z[j] - chi[1, 2]^3*chi[2, 3]*chi[2, i]^2*chi[3, i]*chi[3, j]^2*z[2]^2*
       z[3]*z[j] - 9*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[3, i]*
       chi[3, j]^2*z[2]^2*z[3]*z[j] - 6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]^2*chi[3, i]*chi[3, j]^2*z[2]^2*z[3]*z[j] - 
      chi[1, 2]^2*chi[2, 3]^2*chi[2, i]^2*chi[3, i]*chi[3, j]^2*z[2]^2*z[3]*
       z[j] - 6*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[3, i]*
       chi[3, j]^2*z[2]^2*z[3]*z[j] - 2*chi[1, 2]^3*chi[1, 3]*chi[2, i]*
       chi[3, i]^2*chi[3, j]^2*z[2]^2*z[3]*z[j] - 2*chi[1, 2]^2*chi[1, 3]^2*
       chi[2, i]*chi[3, i]^2*chi[3, j]^2*z[2]^2*z[3]*z[j] - 
      chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[3, i]^2*chi[3, j]^2*z[2]^2*z[3]*
       z[j] - 9*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[3, i]^2*
       chi[3, j]^2*z[2]^2*z[3]*z[j] - 6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]*chi[3, i]^2*chi[3, j]^2*z[2]^2*z[3]*z[j] - 
      chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[3, i]^2*chi[3, j]^2*z[2]^2*z[3]*
       z[j] - 6*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[3, i]^2*
       chi[3, j]^2*z[2]^2*z[3]*z[j] - 3*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*
       chi[2, j]^2*chi[3, i]*z[1]*z[3]^2*z[j] - 4*chi[1, 2]^2*chi[1, 3]^2*
       chi[2, i]^2*chi[2, j]^2*chi[3, i]*z[1]*z[3]^2*z[j] - 
      chi[1, 2]*chi[1, 3]^3*chi[2, i]^2*chi[2, j]^2*chi[3, i]*z[1]*z[3]^2*
       z[j] - 10*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*
       chi[3, i]*z[1]*z[3]^2*z[j] - 12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]^2*chi[2, j]^2*chi[3, i]*z[1]*z[3]^2*z[j] - 
      4*chi[1, 3]^3*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*chi[3, i]*z[1]*z[3]^2*
       z[j] - 7*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]^2*
       chi[3, i]*z[1]*z[3]^2*z[j] - 4*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]^2*
       chi[2, j]^2*chi[3, i]*z[1]*z[3]^2*z[j] - 3*chi[1, 2]^3*chi[1, 3]*
       chi[2, i]*chi[2, j]^2*chi[3, i]^2*z[1]*z[3]^2*z[j] - 
      4*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]^2*z[1]*z[3]^2*
       z[j] - chi[1, 2]*chi[1, 3]^3*chi[2, i]*chi[2, j]^2*chi[3, i]^2*z[1]*
       z[3]^2*z[j] - 10*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]^2*
       chi[3, i]^2*z[1]*z[3]^2*z[j] - 12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]*chi[2, j]^2*chi[3, i]^2*z[1]*z[3]^2*z[j] - 
      4*chi[1, 3]^3*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]^2*z[1]*z[3]^2*
       z[j] - 7*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]^2*
       chi[3, i]^2*z[1]*z[3]^2*z[j] - 4*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]^2*chi[3, i]^2*z[1]*z[3]^2*z[j] + 4*chi[1, 2]^4*chi[2, i]^2*
       chi[2, j]*chi[3, i]*chi[3, j]*z[1]*z[3]^2*z[j] + 
      6*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[1]*
       z[3]^2*z[j] + 3*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]^2*chi[2, j]*
       chi[3, i]*chi[3, j]*z[1]*z[3]^2*z[j] + chi[1, 2]*chi[1, 3]^3*
       chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[1]*z[3]^2*z[j] + 
      6*chi[1, 2]^3*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[1]*
       z[3]^2*z[j] - 6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]*
       chi[3, i]*chi[3, j]*z[1]*z[3]^2*z[j] - 5*chi[1, 2]*chi[1, 3]^2*
       chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[1]*z[3]^2*z[j] + 
      3*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*
       z[1]*z[3]^2*z[j] - 5*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*
       chi[2, j]*chi[3, i]*chi[3, j]*z[1]*z[3]^2*z[j] - 
      8*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*
       z[1]*z[3]^2*z[j] + chi[1, 2]*chi[2, 3]^3*chi[2, i]^2*chi[2, j]*
       chi[3, i]*chi[3, j]*z[1]*z[3]^2*z[j] + 4*chi[1, 2]^4*chi[2, i]*
       chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]*z[3]^2*z[j] + 
      6*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]*
       z[3]^2*z[j] + 3*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]*
       chi[3, i]^2*chi[3, j]*z[1]*z[3]^2*z[j] + chi[1, 2]*chi[1, 3]^3*
       chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]*z[3]^2*z[j] + 
      6*chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]*
       z[3]^2*z[j] - 6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*
       chi[3, i]^2*chi[3, j]*z[1]*z[3]^2*z[j] - 5*chi[1, 2]*chi[1, 3]^2*
       chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]*z[3]^2*z[j] + 
      3*chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*
       z[1]*z[3]^2*z[j] - 5*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]*z[3]^2*z[j] - 
      8*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*
       z[1]*z[3]^2*z[j] + chi[1, 2]*chi[2, 3]^3*chi[2, i]*chi[2, j]*
       chi[3, i]^2*chi[3, j]*z[1]*z[3]^2*z[j] - chi[1, 2]^3*chi[1, 3]*
       chi[2, i]^2*chi[3, i]*chi[3, j]^2*z[1]*z[3]^2*z[j] - 
      chi[1, 2]^2*chi[1, 3]^2*chi[2, i]^2*chi[3, i]*chi[3, j]^2*z[1]*z[3]^2*
       z[j] - chi[1, 2]^3*chi[2, 3]*chi[2, i]^2*chi[3, i]*chi[3, j]^2*z[1]*
       z[3]^2*z[j] - 6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[3, i]*
       chi[3, j]^2*z[1]*z[3]^2*z[j] - 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]^2*chi[3, i]*chi[3, j]^2*z[1]*z[3]^2*z[j] - 
      chi[1, 2]^2*chi[2, 3]^2*chi[2, i]^2*chi[3, i]*chi[3, j]^2*z[1]*z[3]^2*
       z[j] - 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[3, i]*
       chi[3, j]^2*z[1]*z[3]^2*z[j] - chi[1, 2]^3*chi[1, 3]*chi[2, i]*
       chi[3, i]^2*chi[3, j]^2*z[1]*z[3]^2*z[j] - chi[1, 2]^2*chi[1, 3]^2*
       chi[2, i]*chi[3, i]^2*chi[3, j]^2*z[1]*z[3]^2*z[j] - 
      chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[3, i]^2*chi[3, j]^2*z[1]*z[3]^2*
       z[j] - 6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[3, i]^2*
       chi[3, j]^2*z[1]*z[3]^2*z[j] - 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]*chi[3, i]^2*chi[3, j]^2*z[1]*z[3]^2*z[j] - 
      chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[3, i]^2*chi[3, j]^2*z[1]*z[3]^2*
       z[j] - 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[3, i]^2*
       chi[3, j]^2*z[1]*z[3]^2*z[j] - 3*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*
       chi[2, j]^2*chi[3, i]*z[2]*z[3]^2*z[j] - 4*chi[1, 2]^2*chi[1, 3]^2*
       chi[2, i]^2*chi[2, j]^2*chi[3, i]*z[2]*z[3]^2*z[j] - 
      chi[1, 2]*chi[1, 3]^3*chi[2, i]^2*chi[2, j]^2*chi[3, i]*z[2]*z[3]^2*
       z[j] - 8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*
       chi[3, i]*z[2]*z[3]^2*z[j] - 6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]^2*chi[2, j]^2*chi[3, i]*z[2]*z[3]^2*z[j] - 
      5*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]^2*chi[3, i]*
       z[2]*z[3]^2*z[j] - 3*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]^2*
       chi[3, i]^2*z[2]*z[3]^2*z[j] - 4*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*
       chi[2, j]^2*chi[3, i]^2*z[2]*z[3]^2*z[j] - chi[1, 2]*chi[1, 3]^3*
       chi[2, i]*chi[2, j]^2*chi[3, i]^2*z[2]*z[3]^2*z[j] - 
      8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]^2*
       z[2]*z[3]^2*z[j] - 6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*
       chi[2, j]^2*chi[3, i]^2*z[2]*z[3]^2*z[j] - 5*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]^2*z[2]*z[3]^2*z[j] + 
      4*chi[1, 2]^4*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[2]*z[3]^2*
       z[j] + 7*chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*
       chi[3, j]*z[2]*z[3]^2*z[j] + 5*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]^2*
       chi[2, j]*chi[3, i]*chi[3, j]*z[2]*z[3]^2*z[j] + 
      2*chi[1, 2]*chi[1, 3]^3*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[2]*
       z[3]^2*z[j] + 5*chi[1, 2]^3*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*
       chi[3, j]*z[2]*z[3]^2*z[j] - 2*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[2]*z[3]^2*z[j] + 
      8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*
       chi[3, j]*z[2]*z[3]^2*z[j] + 8*chi[1, 3]^3*chi[2, 3]*chi[2, i]^2*
       chi[2, j]*chi[3, i]*chi[3, j]*z[2]*z[3]^2*z[j] + 
      chi[1, 2]^2*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[2]*
       z[3]^2*z[j] - 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*
       chi[3, i]*chi[3, j]*z[2]*z[3]^2*z[j] + 4*chi[1, 2]^4*chi[2, i]*
       chi[2, j]*chi[3, i]^2*chi[3, j]*z[2]*z[3]^2*z[j] + 
      7*chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[2]*
       z[3]^2*z[j] + 5*chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]*
       chi[3, i]^2*chi[3, j]*z[2]*z[3]^2*z[j] + 2*chi[1, 2]*chi[1, 3]^3*
       chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[2]*z[3]^2*z[j] + 
      5*chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[2]*
       z[3]^2*z[j] - 2*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*
       chi[3, i]^2*chi[3, j]*z[2]*z[3]^2*z[j] + 8*chi[1, 2]*chi[1, 3]^2*
       chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[2]*z[3]^2*z[j] + 
      8*chi[1, 3]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[2]*
       z[3]^2*z[j] + chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]^2*
       chi[3, j]*z[2]*z[3]^2*z[j] - 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[2]*z[3]^2*z[j] - 
      chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*chi[3, i]*chi[3, j]^2*z[2]*z[3]^2*
       z[j] - chi[1, 2]^2*chi[1, 3]^2*chi[2, i]^2*chi[3, i]*chi[3, j]^2*z[2]*
       z[3]^2*z[j] - chi[1, 2]^3*chi[2, 3]*chi[2, i]^2*chi[3, i]*chi[3, j]^2*
       z[2]*z[3]^2*z[j] - 6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*
       chi[3, i]*chi[3, j]^2*z[2]*z[3]^2*z[j] - 4*chi[1, 2]*chi[1, 3]^2*
       chi[2, 3]*chi[2, i]^2*chi[3, i]*chi[3, j]^2*z[2]*z[3]^2*z[j] - 
      chi[1, 2]^2*chi[2, 3]^2*chi[2, i]^2*chi[3, i]*chi[3, j]^2*z[2]*z[3]^2*
       z[j] - 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[3, i]*
       chi[3, j]^2*z[2]*z[3]^2*z[j] - chi[1, 2]^3*chi[1, 3]*chi[2, i]*
       chi[3, i]^2*chi[3, j]^2*z[2]*z[3]^2*z[j] - chi[1, 2]^2*chi[1, 3]^2*
       chi[2, i]*chi[3, i]^2*chi[3, j]^2*z[2]*z[3]^2*z[j] - 
      chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[3, i]^2*chi[3, j]^2*z[2]*z[3]^2*
       z[j] - 6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[3, i]^2*
       chi[3, j]^2*z[2]*z[3]^2*z[j] - 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
       chi[2, i]*chi[3, i]^2*chi[3, j]^2*z[2]*z[3]^2*z[j] - 
      chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[3, i]^2*chi[3, j]^2*z[2]*z[3]^2*
       z[j] - 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[3, i]^2*
       chi[3, j]^2*z[2]*z[3]^2*z[j] - chi[1, 2]^3*chi[1, 3]*chi[2, i]^2*
       chi[2, j]^2*chi[3, i]*z[3]^3*z[j] - chi[1, 2]^2*chi[1, 3]^2*
       chi[2, i]^2*chi[2, j]^2*chi[3, i]*z[3]^3*z[j] - 
      3*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*chi[3, i]*
       z[3]^3*z[j] - 2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[2, j]^2*chi[3, i]*z[3]^3*z[j] - 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]^2*chi[2, j]^2*chi[3, i]*z[3]^3*z[j] - 
      chi[1, 2]^3*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]^2*z[3]^3*z[j] - 
      chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]^2*chi[3, i]^2*z[3]^3*z[j] - 
      3*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]^2*
       z[3]^3*z[j] - 2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*
       chi[3, i]^2*z[3]^3*z[j] - 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]*
       chi[2, j]^2*chi[3, i]^2*z[3]^3*z[j] - chi[1, 2]^3*chi[1, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[3]^3*z[j] - 
      chi[1, 2]^2*chi[1, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*
       z[3]^3*z[j] - chi[1, 2]^3*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*
       chi[3, j]*z[3]^3*z[j] - 6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]^2*
       chi[2, j]*chi[3, i]*chi[3, j]*z[3]^3*z[j] - 4*chi[1, 2]*chi[1, 3]^2*
       chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[3]^3*z[j] - 
      chi[1, 2]^2*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*chi[3, j]*
       z[3]^3*z[j] - 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*
       chi[3, i]*chi[3, j]*z[3]^3*z[j] - chi[1, 2]^3*chi[1, 3]*chi[2, i]*
       chi[2, j]*chi[3, i]^2*chi[3, j]*z[3]^3*z[j] - 
      chi[1, 2]^2*chi[1, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*
       z[3]^3*z[j] - chi[1, 2]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*
       chi[3, j]*z[3]^3*z[j] - 6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[2, i]*
       chi[2, j]*chi[3, i]^2*chi[3, j]*z[3]^3*z[j] - 
      4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*
       chi[3, j]*z[3]^3*z[j] - chi[1, 2]^2*chi[2, 3]^2*chi[2, i]*chi[2, j]*
       chi[3, i]^2*chi[3, j]*z[3]^3*z[j] - 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
       chi[2, i]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[3]^3*z[j] + 
      4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*
       z[1]^2*z[j]^2 + 8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[2, j]*chi[3, i]*z[1]^2*z[j]^2 + 4*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, i]*z[1]^2*z[j]^2 + 
      8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*
       z[1]^2*z[j]^2 + 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]^2*
       chi[2, j]*chi[3, i]*z[1]^2*z[j]^2 + 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*
       chi[2, i]^2*chi[2, j]*chi[3, i]*z[1]^2*z[j]^2 + 
      4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*
       z[1]^2*z[j]^2 + 8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*
       chi[2, j]*chi[3, i]^2*z[1]^2*z[j]^2 + 4*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*z[1]^2*z[j]^2 + 
      8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]^2*
       z[1]^2*z[j]^2 + 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, i]^2*z[1]^2*z[j]^2 + 4*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]*chi[2, j]*chi[3, i]^2*z[1]^2*z[j]^2 + 
      2*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[3, i]*chi[3, j]*
       z[1]^2*z[j]^2 + 4*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[3, i]*chi[3, j]*z[1]^2*z[j]^2 + 2*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
       chi[2, i]^2*chi[3, i]*chi[3, j]*z[1]^2*z[j]^2 + 
      4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[3, i]*chi[3, j]*
       z[1]^2*z[j]^2 + 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]^2*
       chi[3, i]*chi[3, j]*z[1]^2*z[j]^2 + 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*
       chi[2, i]^2*chi[3, i]*chi[3, j]*z[1]^2*z[j]^2 + 
      2*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[3, i]^2*chi[3, j]*
       z[1]^2*z[j]^2 + 4*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*
       chi[3, i]^2*chi[3, j]*z[1]^2*z[j]^2 + 2*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[2, i]*chi[3, i]^2*chi[3, j]*z[1]^2*z[j]^2 + 
      4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[3, i]^2*chi[3, j]*
       z[1]^2*z[j]^2 + 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[3, i]^2*chi[3, j]*z[1]^2*z[j]^2 + 2*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]*chi[3, i]^2*chi[3, j]*z[1]^2*z[j]^2 + 
      8*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*z[1]*
       z[2]*z[j]^2 + 16*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[2, j]*chi[3, i]*z[1]*z[2]*z[j]^2 + 8*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*z[1]*z[2]*z[j]^2 + 
      16*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*
       z[1]*z[2]*z[j]^2 + 16*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]^2*
       chi[2, j]*chi[3, i]*z[1]*z[2]*z[j]^2 + 8*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]^2*chi[2, j]*chi[3, i]*z[1]*z[2]*z[j]^2 + 
      8*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*z[1]*
       z[2]*z[j]^2 + 16*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]*
       chi[3, i]^2*z[1]*z[2]*z[j]^2 + 8*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
       chi[2, i]*chi[2, j]*chi[3, i]^2*z[1]*z[2]*z[j]^2 + 
      16*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]^2*
       z[1]*z[2]*z[j]^2 + 16*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, i]^2*z[1]*z[2]*z[j]^2 + 8*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]*chi[2, j]*chi[3, i]^2*z[1]*z[2]*z[j]^2 + 
      4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[3, i]*chi[3, j]*z[1]*
       z[2]*z[j]^2 + 8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[3, i]*chi[3, j]*z[1]*z[2]*z[j]^2 + 4*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[2, i]^2*chi[3, i]*chi[3, j]*z[1]*z[2]*z[j]^2 + 
      8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[3, i]*chi[3, j]*
       z[1]*z[2]*z[j]^2 + 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]^2*
       chi[3, i]*chi[3, j]*z[1]*z[2]*z[j]^2 + 4*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]^2*chi[3, i]*chi[3, j]*z[1]*z[2]*z[j]^2 + 
      4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[3, i]^2*chi[3, j]*z[1]*
       z[2]*z[j]^2 + 8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*
       chi[3, i]^2*chi[3, j]*z[1]*z[2]*z[j]^2 + 4*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[2, i]*chi[3, i]^2*chi[3, j]*z[1]*z[2]*z[j]^2 + 
      8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[3, i]^2*chi[3, j]*
       z[1]*z[2]*z[j]^2 + 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[3, i]^2*chi[3, j]*z[1]*z[2]*z[j]^2 + 4*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]*chi[3, i]^2*chi[3, j]*z[1]*z[2]*z[j]^2 + 
      4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*
       z[2]^2*z[j]^2 + 8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[2, j]*chi[3, i]*z[2]^2*z[j]^2 + 4*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, i]*z[2]^2*z[j]^2 + 
      8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*
       z[2]^2*z[j]^2 + 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]^2*
       chi[2, j]*chi[3, i]*z[2]^2*z[j]^2 + 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*
       chi[2, i]^2*chi[2, j]*chi[3, i]*z[2]^2*z[j]^2 + 
      4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*
       z[2]^2*z[j]^2 + 8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*
       chi[2, j]*chi[3, i]^2*z[2]^2*z[j]^2 + 4*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*z[2]^2*z[j]^2 + 
      8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]^2*
       z[2]^2*z[j]^2 + 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, i]^2*z[2]^2*z[j]^2 + 4*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]*chi[2, j]*chi[3, i]^2*z[2]^2*z[j]^2 + 
      2*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[3, i]*chi[3, j]*
       z[2]^2*z[j]^2 + 4*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[3, i]*chi[3, j]*z[2]^2*z[j]^2 + 2*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
       chi[2, i]^2*chi[3, i]*chi[3, j]*z[2]^2*z[j]^2 + 
      4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[3, i]*chi[3, j]*
       z[2]^2*z[j]^2 + 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]^2*
       chi[3, i]*chi[3, j]*z[2]^2*z[j]^2 + 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*
       chi[2, i]^2*chi[3, i]*chi[3, j]*z[2]^2*z[j]^2 + 
      2*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[3, i]^2*chi[3, j]*
       z[2]^2*z[j]^2 + 4*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*
       chi[3, i]^2*chi[3, j]*z[2]^2*z[j]^2 + 2*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[2, i]*chi[3, i]^2*chi[3, j]*z[2]^2*z[j]^2 + 
      4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[3, i]^2*chi[3, j]*
       z[2]^2*z[j]^2 + 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[3, i]^2*chi[3, j]*z[2]^2*z[j]^2 + 2*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]*chi[3, i]^2*chi[3, j]*z[2]^2*z[j]^2 + 
      6*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*z[1]*
       z[3]*z[j]^2 + 12*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[2, j]*chi[3, i]*z[1]*z[3]*z[j]^2 + 6*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*z[1]*z[3]*z[j]^2 + 
      12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*
       z[1]*z[3]*z[j]^2 + 12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]^2*
       chi[2, j]*chi[3, i]*z[1]*z[3]*z[j]^2 + 6*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]^2*chi[2, j]*chi[3, i]*z[1]*z[3]*z[j]^2 + 
      6*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*z[1]*
       z[3]*z[j]^2 + 12*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]*
       chi[3, i]^2*z[1]*z[3]*z[j]^2 + 6*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
       chi[2, i]*chi[2, j]*chi[3, i]^2*z[1]*z[3]*z[j]^2 + 
      12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]^2*
       z[1]*z[3]*z[j]^2 + 12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, i]^2*z[1]*z[3]*z[j]^2 + 6*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]*chi[2, j]*chi[3, i]^2*z[1]*z[3]*z[j]^2 + 
      6*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[3, i]*chi[3, j]*z[1]*
       z[3]*z[j]^2 + 12*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[3, i]*chi[3, j]*z[1]*z[3]*z[j]^2 + 6*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[2, i]^2*chi[3, i]*chi[3, j]*z[1]*z[3]*z[j]^2 + 
      12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[3, i]*chi[3, j]*
       z[1]*z[3]*z[j]^2 + 12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]^2*
       chi[3, i]*chi[3, j]*z[1]*z[3]*z[j]^2 + 6*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]^2*chi[3, i]*chi[3, j]*z[1]*z[3]*z[j]^2 + 
      6*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[3, i]^2*chi[3, j]*z[1]*
       z[3]*z[j]^2 + 12*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*
       chi[3, i]^2*chi[3, j]*z[1]*z[3]*z[j]^2 + 6*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[2, i]*chi[3, i]^2*chi[3, j]*z[1]*z[3]*z[j]^2 + 
      12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[3, i]^2*chi[3, j]*
       z[1]*z[3]*z[j]^2 + 12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[3, i]^2*chi[3, j]*z[1]*z[3]*z[j]^2 + 6*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]*chi[3, i]^2*chi[3, j]*z[1]*z[3]*z[j]^2 + 
      6*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*z[2]*
       z[3]*z[j]^2 + 12*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[2, j]*chi[3, i]*z[2]*z[3]*z[j]^2 + 6*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*z[2]*z[3]*z[j]^2 + 
      12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*
       z[2]*z[3]*z[j]^2 + 12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]^2*
       chi[2, j]*chi[3, i]*z[2]*z[3]*z[j]^2 + 6*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]^2*chi[2, j]*chi[3, i]*z[2]*z[3]*z[j]^2 + 
      6*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*z[2]*
       z[3]*z[j]^2 + 12*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*chi[2, j]*
       chi[3, i]^2*z[2]*z[3]*z[j]^2 + 6*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
       chi[2, i]*chi[2, j]*chi[3, i]^2*z[2]*z[3]*z[j]^2 + 
      12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]^2*
       z[2]*z[3]*z[j]^2 + 12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, i]^2*z[2]*z[3]*z[j]^2 + 6*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]*chi[2, j]*chi[3, i]^2*z[2]*z[3]*z[j]^2 + 
      6*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[3, i]*chi[3, j]*z[2]*
       z[3]*z[j]^2 + 12*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[3, i]*chi[3, j]*z[2]*z[3]*z[j]^2 + 6*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[2, i]^2*chi[3, i]*chi[3, j]*z[2]*z[3]*z[j]^2 + 
      12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[3, i]*chi[3, j]*
       z[2]*z[3]*z[j]^2 + 12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]^2*
       chi[3, i]*chi[3, j]*z[2]*z[3]*z[j]^2 + 6*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]^2*chi[3, i]*chi[3, j]*z[2]*z[3]*z[j]^2 + 
      6*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[3, i]^2*chi[3, j]*z[2]*
       z[3]*z[j]^2 + 12*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*
       chi[3, i]^2*chi[3, j]*z[2]*z[3]*z[j]^2 + 6*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[2, i]*chi[3, i]^2*chi[3, j]*z[2]*z[3]*z[j]^2 + 
      12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[3, i]^2*chi[3, j]*
       z[2]*z[3]*z[j]^2 + 12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[3, i]^2*chi[3, j]*z[2]*z[3]*z[j]^2 + 6*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]*chi[3, i]^2*chi[3, j]*z[2]*z[3]*z[j]^2 + 
      2*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, i]*
       z[3]^2*z[j]^2 + 4*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[2, j]*chi[3, i]*z[3]^2*z[j]^2 + 2*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
       chi[2, i]^2*chi[2, j]*chi[3, i]*z[3]^2*z[j]^2 + 
      4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[2, j]*chi[3, i]*
       z[3]^2*z[j]^2 + 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]^2*
       chi[2, j]*chi[3, i]*z[3]^2*z[j]^2 + 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*
       chi[2, i]^2*chi[2, j]*chi[3, i]*z[3]^2*z[j]^2 + 
      2*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*
       z[3]^2*z[j]^2 + 4*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*
       chi[2, j]*chi[3, i]^2*z[3]^2*z[j]^2 + 2*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]^2*z[3]^2*z[j]^2 + 
      4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[2, j]*chi[3, i]^2*
       z[3]^2*z[j]^2 + 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[2, j]*chi[3, i]^2*z[3]^2*z[j]^2 + 2*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]*chi[2, j]*chi[3, i]^2*z[3]^2*z[j]^2 + 
      4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]^2*chi[3, i]*chi[3, j]*
       z[3]^2*z[j]^2 + 8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]^2*
       chi[3, i]*chi[3, j]*z[3]^2*z[j]^2 + 4*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
       chi[2, i]^2*chi[3, i]*chi[3, j]*z[3]^2*z[j]^2 + 
      8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]^2*chi[3, i]*chi[3, j]*
       z[3]^2*z[j]^2 + 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]^2*
       chi[3, i]*chi[3, j]*z[3]^2*z[j]^2 + 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*
       chi[2, i]^2*chi[3, i]*chi[3, j]*z[3]^2*z[j]^2 + 
      4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[2, i]*chi[3, i]^2*chi[3, j]*
       z[3]^2*z[j]^2 + 8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[2, i]*
       chi[3, i]^2*chi[3, j]*z[3]^2*z[j]^2 + 4*chi[1, 2]*chi[1, 3]^3*
       chi[2, 3]*chi[2, i]*chi[3, i]^2*chi[3, j]*z[3]^2*z[j]^2 + 
      8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[2, i]*chi[3, i]^2*chi[3, j]*
       z[3]^2*z[j]^2 + 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[2, i]*
       chi[3, i]^2*chi[3, j]*z[3]^2*z[j]^2 + 4*chi[1, 2]*chi[1, 3]*
       chi[2, 3]^3*chi[2, i]*chi[3, i]^2*chi[3, j]*z[3]^2*z[j]^2 - 
      2*(chi[1, 2] + 2*chi[1, 3])*chi[1, j]^3*chi[2, 3]*
       (chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, i]*z[3]*
       (-(chi[2, i]*(2*chi[1, i] + chi[3, i])*z[2]^2) - 
        chi[1, i]*chi[i, {1, 3}]*z[2]^2 + chi[2, i]^2*(z[1]^2 + z[2]*z[3] + 
          z[1]*(2*z[2] + z[3])))*z[1, 2, 3] - 2*(chi[1, 2] + 2*chi[1, 3])*
       chi[1, i]^3*chi[2, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[2, j]*
       chi[3, j]*z[3]*(-(chi[3, j]*z[2]^2) + chi[2, j]*(z[1]^2 + z[2]*z[3] + 
          z[1]*(2*z[2] + z[3])))*z[1, 2, 3] + 
      chi[1, i]^2*(-2*chi[1, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*
         (chi[1, 2] + 2*chi[2, 3])*chi[2, j]^3*chi[3, i]*z[3]*
         (z[1]^2*(2*z[2] + z[3]) + z[1]*(3*z[2]^2 + 4*z[2]*z[3] + z[3]^2) + 
          z[2]*z[2, 3]^2) + chi[1, 2]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*
         chi[3, j]*z[1, 2, 3]*(2*chi[1, 3]*chi[2, 3]*(chi[1, 2] + chi[1, 3] + 
            chi[2, 3])*chi[3, i]*z[j]^2*(2*z[3] + z[1, 2]) + 
          chi[3, j]*z[1, 2]*(-(chi[3, i]*z[j]*(2*chi[1, 3]*chi[2, 3]*
                (2*z[3] + z[1, 2]) + chi[1, 2]*(chi[2, 3]*z[1, 3] + 
                 chi[1, 3]*z[2, 3]))) + (chi[1, 2] + 2*chi[1, 3])*chi[2, 3]*
             chi[i, j]*z[3]*z[1, 2, 3])) - (chi[1, 2] + chi[1, 3] + 
          chi[2, 3])*chi[2, j]^2*(chi[3, i]*(chi[1, 3]*z[j]*
             (chi[1, 2]^2*z[3]*(2*z[1] + 2*z[2] + z[3]) + chi[1, 2]*(
                chi[2, 3]*(4*z[1]^2 + 5*z[1]*z[3] + 3*z[2]*z[3] + 2*z[3]^2) + 
                chi[1, 3]*z[3]*z[1, 2]) + 4*chi[2, 3]*z[1]*(chi[2, 3]*z[1] + 
                chi[1, 3]*z[1, 3]))*z[1, 2, 3] - 2*chi[3, j]*
             (2*chi[1, 2]^2*z[3]*(z[1]^2*(2*z[2] + z[3]) + z[2]*z[3]*
                 (z[2] + 2*z[3]) + 2*z[1]*(z[2]^2 + z[2]*z[3] + z[3]^2)) + 
              chi[1, 2]*(chi[1, 3]*(z[1]^3*z[2] + z[2]^4 + z[2]^3*z[3] + 
                  2*z[2]*z[3]^3 + z[1]^2*(z[2]^2 + z[2]*z[3] + 2*z[3]^2) + 
                  z[1]*(z[2]^3 + 4*z[2]^2*z[3] + 2*z[2]*z[3]^2 + 2*z[3]^3)) + 
                chi[2, 3]*(z[1]^4 + z[1]^2*z[2]*(z[2] + 4*z[3]) + 
                  z[1]*(z[2]^3 + z[2]^2*z[3] + 2*z[2]*z[3]^2 + 2*z[3]^3) + 
                  z[1]^3*z[2, 3] + 2*z[2]*z[3]^2*z[2, 3])) + 2*chi[1, 3]*chi[
                2, 3]*(z[1]^3 + z[1]^2*z[2] + z[1]*z[2]^2 + z[2]^3)*z[1, 2, 
                3])) + z[1, 2, 3]*(2*chi[2, i]*chi[3, j]*z[3]*
             (2*chi[1, 3]*chi[2, 3]*(z[1]^2 + z[2]*z[3] + z[1]*(4*z[2] + 
                  z[3])) + chi[1, 2]*(chi[2, 3]*z[2]*(2*z[1] + z[3]) + 
                chi[1, 3]*z[1]*(2*z[2] + z[1, 3]))) + chi[2, 3]*
             (chi[3, j]*z[i]*(chi[1, 2]^2*z[3]*(2*z[1] + 2*z[2] + z[3]) + 
                chi[1, 2]*(chi[1, 3]*(4*z[2]^2 + 3*z[1]*z[3] + 5*z[2]*z[3] + 
                    2*z[3]^2) + chi[2, 3]*z[3]*z[1, 2]) + 4*chi[1, 3]*z[2]*
                 (chi[1, 3]*z[2] + chi[2, 3]*z[2, 3])) - 4*chi[1, 3]*(
                chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[i, j]*z[3]*z[1, 2]*z[
                1, 2, 3]))) + chi[2, j]*
         (chi[3, i]*(2*chi[1, 2]*chi[1, 3]*chi[2, 3]*(chi[1, 2] + chi[1, 3] + 
               chi[2, 3])^2*(2*z[1]^2 + 2*z[2]^2 + 3*z[2]*z[3] + z[3]^2 + 
              z[1]*(4*z[2] + 3*z[3]))*z[j]^2 - chi[3, j]*z[j]*
             (4*chi[1, 3]*chi[2, 3]*(chi[2, 3]*z[1] - chi[1, 3]*z[2])*(
                chi[2, 3]*z[1] + chi[1, 3]*(z[1] + 2*z[3])) + 
              chi[1, 2]^3*(chi[1, 3]*(2*z[2]^2 + z[1]*(2*z[2] - 7*z[3]) - 
                  8*z[2]*z[3] + z[3]^2) + chi[2, 3]*(2*z[1]^2 + 
                  z[1]*(2*z[2] - 7*z[3]) + z[3]*(-6*z[2] + z[3]))) + 
              chi[1, 2]^2*(chi[1, 3]^2*(3*z[2]^2 + z[1]*(3*z[2] - 4*z[3]) - 
                  6*z[2]*z[3] + z[3]^2) + chi[1, 3]*chi[2, 3]*(7*z[1]^2 + 
                  8*z[1]*z[2] + 5*z[2]^2 - 4*z[2]*z[3] + 6*z[3]^2) + 
                chi[2, 3]^2*(3*z[1]^2 + z[1]*(3*z[2] - 4*z[3]) + 
                  z[3]*(-2*z[2] + z[3]))) - 4*chi[1, 2]^4*z[3]*z[1, 2] + 
              chi[1, 2]*(chi[1, 3]^3*(z[2]*(z[2] - 2*z[3]) + z[1]*(z[2] - 
                    z[3])) + chi[1, 3]*chi[2, 3]^2*(10*z[1]^2 + 3*z[2]^2 - 
                  2*z[2]*z[3] + 4*z[3]^2 + z[1]*(5*z[2] + z[3])) + 
                chi[2, 3]^3*z[1]*(-z[3] + z[1, 2]) + chi[1, 3]^2*chi[2, 3]*
                 (5*z[1]^2 + 4*(z[2]^2 - 3*z[2]*z[3] + z[3]^2) + 
                  z[1]*z[2, 3])))*z[1, 2, 3] + 2*chi[3, j]^2*
             (chi[1, 2]^2*(chi[1, 3]*(z[1]^3*z[2] + z[1]*z[2]*(z[2]^2 + 
                    5*z[2]*z[3] - 7*z[3]^2) + z[2]^2*(z[2]^2 - z[2]*z[3] - 
                    6*z[3]^2) + z[1]^2*(z[2]^2 + 4*z[2]*z[3] - 2*z[3]^2)) - 
                chi[2, 3]*(z[1]^3*z[2] - 2*z[1]^2*(z[2] - 2*z[3])*z[3] + 
                  2*z[2]^2*z[3]*(2*z[2] + 3*z[3]) + z[1]*z[2]*(-z[2]^2 + 
                    4*z[2]*z[3] + 11*z[3]^2))) + 2*chi[1, 2]^3*z[3]*(
                z[1]*(z[2] - z[3]) - z[2]*(z[2] + 2*z[3]))*z[1, 2] + 
              chi[1, 2]*(chi[1, 3]^2*z[2]*(z[1]^3 + z[1]^2*(z[2] + 2*z[3]) + 
                  z[2]*(z[2]^2 + z[2]*z[3] - 2*z[3]^2) + z[1]*(z[2]^2 + 
                    5*z[2]*z[3] - z[3]^2)) + chi[1, 3]*chi[2, 3]*
                 (z[2]*(3*z[2]^2 + z[2]*z[3] - 4*z[3]^2) + z[1]*(3*z[2]^2 + 
                    2*z[2]*z[3] - 2*z[3]^2))*z[1, 2] - chi[2, 3]^2*
                 (z[1]^3*z[2] + 2*z[1]^2*z[3]^2 + z[1]*z[2]*(-z[2]^2 + 
                    4*z[2]*z[3] + 5*z[3]^2) + 2*z[2]^2*z[3]*z[2, 3])) + 
              2*chi[1, 3]*chi[2, 3]*chi[3, {1, 2}]*z[2]^2*z[1, 2]*z[1, 2, 
                3])) + (chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, j]*
           z[1, 2, 3]*(-2*chi[2, i]*chi[3, j]*z[3]*(2*chi[1, 3]*chi[2, 3]*(
                2*z[1] - z[2])*z[2] + chi[1, 2]*(-(chi[2, 3]*(z[1]^2 + 
                   z[2]^2 + z[1]*z[3])) + chi[1, 3]*z[1]*(2*z[2] + 
                  z[1, 3]))) + chi[2, 3]*(-(chi[3, j]*z[i]*(chi[1, 2]^2*z[3]*
                  (2*z[1] + 2*z[2] + z[3]) + chi[1, 2]*(chi[1, 3]*(4*z[2]^2 + 
                     3*z[1]*z[3] + 5*z[2]*z[3] + 2*z[3]^2) + chi[2, 3]*z[3]*
                    z[1, 2]) + 4*chi[1, 3]*z[2]*(chi[1, 3]*z[2] + chi[2, 3]*
                    z[2, 3]))) + (2*chi[1, 2]^2 + 4*chi[1, 3]*chi[2, 3] + 
                chi[1, 2]*(5*chi[1, 3] + chi[2, 3]))*chi[i, j]*z[3]*z[1, 2]*z[
                1, 2, 3])))) + chi[1, j]^2*(4*chi[1, 2]^2*chi[1, i]^2*
         chi[2, 3]*chi[3, i]*chi[3, j]*z[1]^2*z[2]^2 + 12*chi[1, 2]*chi[1, 3]*
         chi[1, i]^2*chi[2, 3]*chi[3, i]*chi[3, j]*z[1]^2*z[2]^2 + 
        8*chi[1, 3]^2*chi[1, i]^2*chi[2, 3]*chi[3, i]*chi[3, j]*z[1]^2*
         z[2]^2 + 4*chi[1, 2]*chi[1, i]^2*chi[2, 3]^2*chi[3, i]*chi[3, j]*
         z[1]^2*z[2]^2 + 8*chi[1, 3]*chi[1, i]^2*chi[2, 3]^2*chi[3, i]*
         chi[3, j]*z[1]^2*z[2]^2 - 2*chi[1, 2]^2*chi[1, 3]*chi[1, i]*
         chi[3, i]^2*chi[3, j]*z[1]^2*z[2]^2 - 2*chi[1, 2]*chi[1, 3]^2*
         chi[1, i]*chi[3, i]^2*chi[3, j]*z[1]^2*z[2]^2 + 
        4*chi[1, 2]^2*chi[1, i]*chi[2, 3]*chi[3, i]^2*chi[3, j]*z[1]^2*
         z[2]^2 + 6*chi[1, 2]*chi[1, 3]*chi[1, i]*chi[2, 3]*chi[3, i]^2*
         chi[3, j]*z[1]^2*z[2]^2 + 4*chi[1, 3]^2*chi[1, i]*chi[2, 3]*
         chi[3, i]^2*chi[3, j]*z[1]^2*z[2]^2 + 4*chi[1, 2]*chi[1, i]*
         chi[2, 3]^2*chi[3, i]^2*chi[3, j]*z[1]^2*z[2]^2 + 
        4*chi[1, 3]*chi[1, i]*chi[2, 3]^2*chi[3, i]^2*chi[3, j]*z[1]^2*
         z[2]^2 + 4*chi[1, 2]^2*chi[1, 3]*chi[1, i]^2*chi[3, i]*chi[3, j]*
         z[1]*z[2]^3 + 4*chi[1, 2]*chi[1, 3]^2*chi[1, i]^2*chi[3, i]*
         chi[3, j]*z[1]*z[2]^3 + 4*chi[1, 2]^2*chi[1, i]^2*chi[2, 3]*
         chi[3, i]*chi[3, j]*z[1]*z[2]^3 + 24*chi[1, 2]*chi[1, 3]*chi[1, i]^2*
         chi[2, 3]*chi[3, i]*chi[3, j]*z[1]*z[2]^3 + 16*chi[1, 3]^2*
         chi[1, i]^2*chi[2, 3]*chi[3, i]*chi[3, j]*z[1]*z[2]^3 + 
        4*chi[1, 2]*chi[1, i]^2*chi[2, 3]^2*chi[3, i]*chi[3, j]*z[1]*z[2]^3 + 
        16*chi[1, 3]*chi[1, i]^2*chi[2, 3]^2*chi[3, i]*chi[3, j]*z[1]*
         z[2]^3 + 4*chi[1, 2]^2*chi[1, i]*chi[2, 3]*chi[3, i]^2*chi[3, j]*
         z[1]*z[2]^3 + 12*chi[1, 2]*chi[1, 3]*chi[1, i]*chi[2, 3]*chi[3, i]^2*
         chi[3, j]*z[1]*z[2]^3 + 8*chi[1, 3]^2*chi[1, i]*chi[2, 3]*
         chi[3, i]^2*chi[3, j]*z[1]*z[2]^3 + 4*chi[1, 2]*chi[1, i]*
         chi[2, 3]^2*chi[3, i]^2*chi[3, j]*z[1]*z[2]^3 + 
        8*chi[1, 3]*chi[1, i]*chi[2, 3]^2*chi[3, i]^2*chi[3, j]*z[1]*z[2]^3 + 
        4*chi[1, 2]^2*chi[1, 3]*chi[1, i]^2*chi[3, i]*chi[3, j]*z[2]^4 + 
        4*chi[1, 2]*chi[1, 3]^2*chi[1, i]^2*chi[3, i]*chi[3, j]*z[2]^4 + 
        12*chi[1, 2]*chi[1, 3]*chi[1, i]^2*chi[2, 3]*chi[3, i]*chi[3, j]*
         z[2]^4 + 8*chi[1, 3]^2*chi[1, i]^2*chi[2, 3]*chi[3, i]*chi[3, j]*
         z[2]^4 + 8*chi[1, 3]*chi[1, i]^2*chi[2, 3]^2*chi[3, i]*chi[3, j]*
         z[2]^4 + 2*chi[1, 2]^2*chi[1, 3]*chi[1, i]*chi[3, i]^2*chi[3, j]*
         z[2]^4 + 2*chi[1, 2]*chi[1, 3]^2*chi[1, i]*chi[3, i]^2*chi[3, j]*
         z[2]^4 + 6*chi[1, 2]*chi[1, 3]*chi[1, i]*chi[2, 3]*chi[3, i]^2*
         chi[3, j]*z[2]^4 + 4*chi[1, 3]^2*chi[1, i]*chi[2, 3]*chi[3, i]^2*
         chi[3, j]*z[2]^4 + 4*chi[1, 3]*chi[1, i]*chi[2, 3]^2*chi[3, i]^2*
         chi[3, j]*z[2]^4 + 2*chi[1, 2]^3*chi[1, i]*chi[2, 3]*chi[3, i]*
         chi[i, j]*z[1]^3*z[3] + 5*chi[1, 2]^2*chi[1, 3]*chi[1, i]*chi[2, 3]*
         chi[3, i]*chi[i, j]*z[1]^3*z[3] + 3*chi[1, 2]*chi[1, 3]^2*chi[1, i]*
         chi[2, 3]*chi[3, i]*chi[i, j]*z[1]^3*z[3] + 3*chi[1, 2]^2*chi[1, i]*
         chi[2, 3]^2*chi[3, i]*chi[i, j]*z[1]^3*z[3] + 4*chi[1, 2]*chi[1, 3]*
         chi[1, i]*chi[2, 3]^2*chi[3, i]*chi[i, j]*z[1]^3*z[3] + 
        chi[1, 2]*chi[1, i]*chi[2, 3]^3*chi[3, i]*chi[i, j]*z[1]^3*z[3] + 
        chi[1, 2]^3*chi[2, 3]*chi[3, i]^2*chi[i, j]*z[1]^3*z[3] + 
        3*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[3, i]^2*chi[i, j]*z[1]^3*z[3] + 
        2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]^2*chi[i, j]*z[1]^3*z[3] + 
        chi[1, 2]^2*chi[2, 3]^2*chi[3, i]^2*chi[i, j]*z[1]^3*z[3] + 
        2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[3, i]^2*chi[i, j]*z[1]^3*z[3] - 
        4*chi[1, 2]^2*chi[1, i]^2*chi[2, 3]*chi[2, j]*chi[3, i]*z[1]^2*z[2]*
         z[3] - 12*chi[1, 2]*chi[1, 3]*chi[1, i]^2*chi[2, 3]*chi[2, j]*
         chi[3, i]*z[1]^2*z[2]*z[3] - 8*chi[1, 3]^2*chi[1, i]^2*chi[2, 3]*
         chi[2, j]*chi[3, i]*z[1]^2*z[2]*z[3] - 4*chi[1, 2]*chi[1, i]^2*
         chi[2, 3]^2*chi[2, j]*chi[3, i]*z[1]^2*z[2]*z[3] - 
        8*chi[1, 3]*chi[1, i]^2*chi[2, 3]^2*chi[2, j]*chi[3, i]*z[1]^2*z[2]*
         z[3] - 4*chi[1, 2]^2*chi[1, i]*chi[2, 3]*chi[2, j]*chi[3, i]^2*
         z[1]^2*z[2]*z[3] - 12*chi[1, 2]*chi[1, 3]*chi[1, i]*chi[2, 3]*
         chi[2, j]*chi[3, i]^2*z[1]^2*z[2]*z[3] - 8*chi[1, 3]^2*chi[1, i]*
         chi[2, 3]*chi[2, j]*chi[3, i]^2*z[1]^2*z[2]*z[3] - 
        4*chi[1, 2]*chi[1, i]*chi[2, 3]^2*chi[2, j]*chi[3, i]^2*z[1]^2*z[2]*
         z[3] - 8*chi[1, 3]*chi[1, i]*chi[2, 3]^2*chi[2, j]*chi[3, i]^2*
         z[1]^2*z[2]*z[3] + 4*chi[1, 2]^3*chi[1, i]*chi[3, i]^2*chi[3, j]*
         z[1]^2*z[2]*z[3] + 6*chi[1, 2]^2*chi[1, 3]*chi[1, i]*chi[3, i]^2*
         chi[3, j]*z[1]^2*z[2]*z[3] + 2*chi[1, 2]*chi[1, 3]^2*chi[1, i]*
         chi[3, i]^2*chi[3, j]*z[1]^2*z[2]*z[3] + 6*chi[1, 2]^2*chi[1, i]*
         chi[2, 3]*chi[3, i]^2*chi[3, j]*z[1]^2*z[2]*z[3] + 
        4*chi[1, 2]*chi[1, 3]*chi[1, i]*chi[2, 3]*chi[3, i]^2*chi[3, j]*
         z[1]^2*z[2]*z[3] + 2*chi[1, 2]*chi[1, i]*chi[2, 3]^2*chi[3, i]^2*
         chi[3, j]*z[1]^2*z[2]*z[3] + 6*chi[1, 2]^3*chi[1, i]*chi[2, 3]*
         chi[3, i]*chi[i, j]*z[1]^2*z[2]*z[3] + 15*chi[1, 2]^2*chi[1, 3]*
         chi[1, i]*chi[2, 3]*chi[3, i]*chi[i, j]*z[1]^2*z[2]*z[3] + 
        9*chi[1, 2]*chi[1, 3]^2*chi[1, i]*chi[2, 3]*chi[3, i]*chi[i, j]*
         z[1]^2*z[2]*z[3] + 9*chi[1, 2]^2*chi[1, i]*chi[2, 3]^2*chi[3, i]*
         chi[i, j]*z[1]^2*z[2]*z[3] + 12*chi[1, 2]*chi[1, 3]*chi[1, i]*
         chi[2, 3]^2*chi[3, i]*chi[i, j]*z[1]^2*z[2]*z[3] + 
        3*chi[1, 2]*chi[1, i]*chi[2, 3]^3*chi[3, i]*chi[i, j]*z[1]^2*z[2]*
         z[3] + 3*chi[1, 2]^3*chi[2, 3]*chi[3, i]^2*chi[i, j]*z[1]^2*z[2]*
         z[3] + 9*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[3, i]^2*chi[i, j]*
         z[1]^2*z[2]*z[3] + 6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]^2*
         chi[i, j]*z[1]^2*z[2]*z[3] + 3*chi[1, 2]^2*chi[2, 3]^2*chi[3, i]^2*
         chi[i, j]*z[1]^2*z[2]*z[3] + 6*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
         chi[3, i]^2*chi[i, j]*z[1]^2*z[2]*z[3] + 2*chi[1, 2]^2*chi[1, 3]*
         chi[1, i]^2*chi[2, j]*chi[3, i]*z[1]*z[2]^2*z[3] + 
        2*chi[1, 2]*chi[1, 3]^2*chi[1, i]^2*chi[2, j]*chi[3, i]*z[1]*z[2]^2*
         z[3] - 4*chi[1, 2]^2*chi[1, i]^2*chi[2, 3]*chi[2, j]*chi[3, i]*z[1]*
         z[2]^2*z[3] - 6*chi[1, 2]*chi[1, 3]*chi[1, i]^2*chi[2, 3]*chi[2, j]*
         chi[3, i]*z[1]*z[2]^2*z[3] - 4*chi[1, 3]^2*chi[1, i]^2*chi[2, 3]*
         chi[2, j]*chi[3, i]*z[1]*z[2]^2*z[3] - 4*chi[1, 2]*chi[1, i]^2*
         chi[2, 3]^2*chi[2, j]*chi[3, i]*z[1]*z[2]^2*z[3] - 
        4*chi[1, 3]*chi[1, i]^2*chi[2, 3]^2*chi[2, j]*chi[3, i]*z[1]*z[2]^2*
         z[3] + 2*chi[1, 2]^2*chi[1, 3]*chi[1, i]*chi[2, j]*chi[3, i]^2*z[1]*
         z[2]^2*z[3] + 2*chi[1, 2]*chi[1, 3]^2*chi[1, i]*chi[2, j]*
         chi[3, i]^2*z[1]*z[2]^2*z[3] - 4*chi[1, 2]^2*chi[1, i]*chi[2, 3]*
         chi[2, j]*chi[3, i]^2*z[1]*z[2]^2*z[3] - 6*chi[1, 2]*chi[1, 3]*
         chi[1, i]*chi[2, 3]*chi[2, j]*chi[3, i]^2*z[1]*z[2]^2*z[3] - 
        4*chi[1, 3]^2*chi[1, i]*chi[2, 3]*chi[2, j]*chi[3, i]^2*z[1]*z[2]^2*
         z[3] - 4*chi[1, 2]*chi[1, i]*chi[2, 3]^2*chi[2, j]*chi[3, i]^2*z[1]*
         z[2]^2*z[3] - 4*chi[1, 3]*chi[1, i]*chi[2, 3]^2*chi[2, j]*
         chi[3, i]^2*z[1]*z[2]^2*z[3] + 2*chi[1, 2]^2*chi[1, i]^3*chi[2, 3]*
         chi[3, j]*z[1]*z[2]^2*z[3] + 6*chi[1, 2]*chi[1, 3]*chi[1, i]^3*
         chi[2, 3]*chi[3, j]*z[1]*z[2]^2*z[3] + 4*chi[1, 3]^2*chi[1, i]^3*
         chi[2, 3]*chi[3, j]*z[1]*z[2]^2*z[3] + 2*chi[1, 2]*chi[1, i]^3*
         chi[2, 3]^2*chi[3, j]*z[1]*z[2]^2*z[3] + 4*chi[1, 3]*chi[1, i]^3*
         chi[2, 3]^2*chi[3, j]*z[1]*z[2]^2*z[3] - 8*chi[1, 2]^3*chi[1, i]^2*
         chi[3, i]*chi[3, j]*z[1]*z[2]^2*z[3] - 4*chi[1, 2]^2*chi[1, 3]*
         chi[1, i]^2*chi[3, i]*chi[3, j]*z[1]*z[2]^2*z[3] + 
        4*chi[1, 2]*chi[1, 3]^2*chi[1, i]^2*chi[3, i]*chi[3, j]*z[1]*z[2]^2*
         z[3] - 16*chi[1, 2]^2*chi[1, i]^2*chi[2, 3]*chi[3, i]*chi[3, j]*z[1]*
         z[2]^2*z[3] + 4*chi[1, 2]*chi[1, 3]*chi[1, i]^2*chi[2, 3]*chi[3, i]*
         chi[3, j]*z[1]*z[2]^2*z[3] + 8*chi[1, 3]^2*chi[1, i]^2*chi[2, 3]*
         chi[3, i]*chi[3, j]*z[1]*z[2]^2*z[3] - 8*chi[1, 2]*chi[1, i]^2*
         chi[2, 3]^2*chi[3, i]*chi[3, j]*z[1]*z[2]^2*z[3] + 
        8*chi[1, 3]*chi[1, i]^2*chi[2, 3]^2*chi[3, i]*chi[3, j]*z[1]*z[2]^2*
         z[3] + 8*chi[1, 2]^2*chi[1, 3]*chi[1, i]*chi[3, i]^2*chi[3, j]*z[1]*
         z[2]^2*z[3] + 8*chi[1, 2]*chi[1, 3]^2*chi[1, i]*chi[3, i]^2*
         chi[3, j]*z[1]*z[2]^2*z[3] - 6*chi[1, 2]^2*chi[1, i]*chi[2, 3]*
         chi[3, i]^2*chi[3, j]*z[1]*z[2]^2*z[3] + 6*chi[1, 2]*chi[1, 3]*
         chi[1, i]*chi[2, 3]*chi[3, i]^2*chi[3, j]*z[1]*z[2]^2*z[3] + 
        4*chi[1, 3]^2*chi[1, i]*chi[2, 3]*chi[3, i]^2*chi[3, j]*z[1]*z[2]^2*
         z[3] - 6*chi[1, 2]*chi[1, i]*chi[2, 3]^2*chi[3, i]^2*chi[3, j]*z[1]*
         z[2]^2*z[3] + 4*chi[1, 3]*chi[1, i]*chi[2, 3]^2*chi[3, i]^2*
         chi[3, j]*z[1]*z[2]^2*z[3] + 6*chi[1, 2]^3*chi[1, i]*chi[2, 3]*
         chi[3, i]*chi[i, j]*z[1]*z[2]^2*z[3] + 15*chi[1, 2]^2*chi[1, 3]*
         chi[1, i]*chi[2, 3]*chi[3, i]*chi[i, j]*z[1]*z[2]^2*z[3] + 
        9*chi[1, 2]*chi[1, 3]^2*chi[1, i]*chi[2, 3]*chi[3, i]*chi[i, j]*z[1]*
         z[2]^2*z[3] + 9*chi[1, 2]^2*chi[1, i]*chi[2, 3]^2*chi[3, i]*
         chi[i, j]*z[1]*z[2]^2*z[3] + 12*chi[1, 2]*chi[1, 3]*chi[1, i]*
         chi[2, 3]^2*chi[3, i]*chi[i, j]*z[1]*z[2]^2*z[3] + 
        3*chi[1, 2]*chi[1, i]*chi[2, 3]^3*chi[3, i]*chi[i, j]*z[1]*z[2]^2*
         z[3] + 3*chi[1, 2]^3*chi[2, 3]*chi[3, i]^2*chi[i, j]*z[1]*z[2]^2*
         z[3] + 9*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[3, i]^2*chi[i, j]*z[1]*
         z[2]^2*z[3] + 6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]^2*
         chi[i, j]*z[1]*z[2]^2*z[3] + 3*chi[1, 2]^2*chi[2, 3]^2*chi[3, i]^2*
         chi[i, j]*z[1]*z[2]^2*z[3] + 6*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
         chi[3, i]^2*chi[i, j]*z[1]*z[2]^2*z[3] + 2*chi[1, 2]^2*chi[1, 3]*
         chi[1, i]^2*chi[2, j]*chi[3, i]*z[2]^3*z[3] + 
        2*chi[1, 2]*chi[1, 3]^2*chi[1, i]^2*chi[2, j]*chi[3, i]*z[2]^3*z[3] + 
        6*chi[1, 2]*chi[1, 3]*chi[1, i]^2*chi[2, 3]*chi[2, j]*chi[3, i]*
         z[2]^3*z[3] + 4*chi[1, 3]^2*chi[1, i]^2*chi[2, 3]*chi[2, j]*
         chi[3, i]*z[2]^3*z[3] + 4*chi[1, 3]*chi[1, i]^2*chi[2, 3]^2*
         chi[2, j]*chi[3, i]*z[2]^3*z[3] + 2*chi[1, 2]^2*chi[1, 3]*chi[1, i]*
         chi[2, j]*chi[3, i]^2*z[2]^3*z[3] + 2*chi[1, 2]*chi[1, 3]^2*
         chi[1, i]*chi[2, j]*chi[3, i]^2*z[2]^3*z[3] + 6*chi[1, 2]*chi[1, 3]*
         chi[1, i]*chi[2, 3]*chi[2, j]*chi[3, i]^2*z[2]^3*z[3] + 
        4*chi[1, 3]^2*chi[1, i]*chi[2, 3]*chi[2, j]*chi[3, i]^2*z[2]^3*z[3] + 
        4*chi[1, 3]*chi[1, i]*chi[2, 3]^2*chi[2, j]*chi[3, i]^2*z[2]^3*z[3] + 
        2*chi[1, 2]^2*chi[1, i]^3*chi[2, 3]*chi[3, j]*z[2]^3*z[3] + 
        6*chi[1, 2]*chi[1, 3]*chi[1, i]^3*chi[2, 3]*chi[3, j]*z[2]^3*z[3] + 
        4*chi[1, 3]^2*chi[1, i]^3*chi[2, 3]*chi[3, j]*z[2]^3*z[3] + 
        2*chi[1, 2]*chi[1, i]^3*chi[2, 3]^2*chi[3, j]*z[2]^3*z[3] + 
        4*chi[1, 3]*chi[1, i]^3*chi[2, 3]^2*chi[3, j]*z[2]^3*z[3] - 
        8*chi[1, 2]^3*chi[1, i]^2*chi[3, i]*chi[3, j]*z[2]^3*z[3] - 
        8*chi[1, 2]^2*chi[1, 3]*chi[1, i]^2*chi[3, i]*chi[3, j]*z[2]^3*z[3] - 
        12*chi[1, 2]^2*chi[1, i]^2*chi[2, 3]*chi[3, i]*chi[3, j]*z[2]^3*
         z[3] + 4*chi[1, 2]*chi[1, 3]*chi[1, i]^2*chi[2, 3]*chi[3, i]*
         chi[3, j]*z[2]^3*z[3] + 8*chi[1, 3]^2*chi[1, i]^2*chi[2, 3]*
         chi[3, i]*chi[3, j]*z[2]^3*z[3] - 4*chi[1, 2]*chi[1, i]^2*
         chi[2, 3]^2*chi[3, i]*chi[3, j]*z[2]^3*z[3] + 
        8*chi[1, 3]*chi[1, i]^2*chi[2, 3]^2*chi[3, i]*chi[3, j]*z[2]^3*z[3] - 
        4*chi[1, 2]^3*chi[1, i]*chi[3, i]^2*chi[3, j]*z[2]^3*z[3] - 
        2*chi[1, 2]^2*chi[1, 3]*chi[1, i]*chi[3, i]^2*chi[3, j]*z[2]^3*z[3] + 
        2*chi[1, 2]*chi[1, 3]^2*chi[1, i]*chi[3, i]^2*chi[3, j]*z[2]^3*z[3] - 
        8*chi[1, 2]^2*chi[1, i]*chi[2, 3]*chi[3, i]^2*chi[3, j]*z[2]^3*z[3] + 
        2*chi[1, 2]*chi[1, 3]*chi[1, i]*chi[2, 3]*chi[3, i]^2*chi[3, j]*
         z[2]^3*z[3] + 4*chi[1, 3]^2*chi[1, i]*chi[2, 3]*chi[3, i]^2*
         chi[3, j]*z[2]^3*z[3] - 4*chi[1, 2]*chi[1, i]*chi[2, 3]^2*
         chi[3, i]^2*chi[3, j]*z[2]^3*z[3] + 4*chi[1, 3]*chi[1, i]*
         chi[2, 3]^2*chi[3, i]^2*chi[3, j]*z[2]^3*z[3] + 
        2*chi[1, 2]^3*chi[1, i]*chi[2, 3]*chi[3, i]*chi[i, j]*z[2]^3*z[3] + 
        5*chi[1, 2]^2*chi[1, 3]*chi[1, i]*chi[2, 3]*chi[3, i]*chi[i, j]*
         z[2]^3*z[3] + 3*chi[1, 2]*chi[1, 3]^2*chi[1, i]*chi[2, 3]*chi[3, i]*
         chi[i, j]*z[2]^3*z[3] + 3*chi[1, 2]^2*chi[1, i]*chi[2, 3]^2*
         chi[3, i]*chi[i, j]*z[2]^3*z[3] + 4*chi[1, 2]*chi[1, 3]*chi[1, i]*
         chi[2, 3]^2*chi[3, i]*chi[i, j]*z[2]^3*z[3] + chi[1, 2]*chi[1, i]*
         chi[2, 3]^3*chi[3, i]*chi[i, j]*z[2]^3*z[3] + chi[1, 2]^3*chi[2, 3]*
         chi[3, i]^2*chi[i, j]*z[2]^3*z[3] + 3*chi[1, 2]^2*chi[1, 3]*
         chi[2, 3]*chi[3, i]^2*chi[i, j]*z[2]^3*z[3] + 
        2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]^2*chi[i, j]*z[2]^3*z[3] + 
        chi[1, 2]^2*chi[2, 3]^2*chi[3, i]^2*chi[i, j]*z[2]^3*z[3] + 
        2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[3, i]^2*chi[i, j]*z[2]^3*z[3] - 
        4*chi[1, 2]^3*chi[1, i]*chi[3, i]^2*chi[3, j]*z[1]^2*z[3]^2 - 
        4*chi[1, 2]^2*chi[1, 3]*chi[1, i]*chi[3, i]^2*chi[3, j]*z[1]^2*
         z[3]^2 - 8*chi[1, 2]^2*chi[1, i]*chi[2, 3]*chi[3, i]^2*chi[3, j]*
         z[1]^2*z[3]^2 - 4*chi[1, 2]*chi[1, 3]*chi[1, i]*chi[2, 3]*
         chi[3, i]^2*chi[3, j]*z[1]^2*z[3]^2 - 4*chi[1, 2]*chi[1, i]*
         chi[2, 3]^2*chi[3, i]^2*chi[3, j]*z[1]^2*z[3]^2 + 
        4*chi[1, 2]^3*chi[1, i]*chi[2, 3]*chi[3, i]*chi[i, j]*z[1]^2*z[3]^2 + 
        10*chi[1, 2]^2*chi[1, 3]*chi[1, i]*chi[2, 3]*chi[3, i]*chi[i, j]*
         z[1]^2*z[3]^2 + 6*chi[1, 2]*chi[1, 3]^2*chi[1, i]*chi[2, 3]*
         chi[3, i]*chi[i, j]*z[1]^2*z[3]^2 + 6*chi[1, 2]^2*chi[1, i]*
         chi[2, 3]^2*chi[3, i]*chi[i, j]*z[1]^2*z[3]^2 + 
        8*chi[1, 2]*chi[1, 3]*chi[1, i]*chi[2, 3]^2*chi[3, i]*chi[i, j]*
         z[1]^2*z[3]^2 + 2*chi[1, 2]*chi[1, i]*chi[2, 3]^3*chi[3, i]*
         chi[i, j]*z[1]^2*z[3]^2 + 2*chi[1, 2]^3*chi[2, 3]*chi[3, i]^2*
         chi[i, j]*z[1]^2*z[3]^2 + 6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
         chi[3, i]^2*chi[i, j]*z[1]^2*z[3]^2 + 4*chi[1, 2]*chi[1, 3]^2*
         chi[2, 3]*chi[3, i]^2*chi[i, j]*z[1]^2*z[3]^2 + 
        2*chi[1, 2]^2*chi[2, 3]^2*chi[3, i]^2*chi[i, j]*z[1]^2*z[3]^2 + 
        4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[3, i]^2*chi[i, j]*z[1]^2*
         z[3]^2 + 2*chi[1, 2]^2*chi[1, 3]*chi[1, i]^2*chi[2, j]*chi[3, i]*
         z[1]*z[2]*z[3]^2 + 2*chi[1, 2]*chi[1, 3]^2*chi[1, i]^2*chi[2, j]*
         chi[3, i]*z[1]*z[2]*z[3]^2 - 6*chi[1, 2]^2*chi[1, i]^2*chi[2, 3]*
         chi[2, j]*chi[3, i]*z[1]*z[2]*z[3]^2 - 12*chi[1, 2]*chi[1, 3]*
         chi[1, i]^2*chi[2, 3]*chi[2, j]*chi[3, i]*z[1]*z[2]*z[3]^2 - 
        8*chi[1, 3]^2*chi[1, i]^2*chi[2, 3]*chi[2, j]*chi[3, i]*z[1]*z[2]*
         z[3]^2 - 6*chi[1, 2]*chi[1, i]^2*chi[2, 3]^2*chi[2, j]*chi[3, i]*
         z[1]*z[2]*z[3]^2 - 8*chi[1, 3]*chi[1, i]^2*chi[2, 3]^2*chi[2, j]*
         chi[3, i]*z[1]*z[2]*z[3]^2 + 2*chi[1, 2]^2*chi[1, 3]*chi[1, i]*
         chi[2, j]*chi[3, i]^2*z[1]*z[2]*z[3]^2 + 2*chi[1, 2]*chi[1, 3]^2*
         chi[1, i]*chi[2, j]*chi[3, i]^2*z[1]*z[2]*z[3]^2 - 
        6*chi[1, 2]^2*chi[1, i]*chi[2, 3]*chi[2, j]*chi[3, i]^2*z[1]*z[2]*
         z[3]^2 - 12*chi[1, 2]*chi[1, 3]*chi[1, i]*chi[2, 3]*chi[2, j]*
         chi[3, i]^2*z[1]*z[2]*z[3]^2 - 8*chi[1, 3]^2*chi[1, i]*chi[2, 3]*
         chi[2, j]*chi[3, i]^2*z[1]*z[2]*z[3]^2 - 6*chi[1, 2]*chi[1, i]*
         chi[2, 3]^2*chi[2, j]*chi[3, i]^2*z[1]*z[2]*z[3]^2 - 
        8*chi[1, 3]*chi[1, i]*chi[2, 3]^2*chi[2, j]*chi[3, i]^2*z[1]*z[2]*
         z[3]^2 - 8*chi[1, 2]^3*chi[1, i]^2*chi[3, i]*chi[3, j]*z[1]*z[2]*
         z[3]^2 - 12*chi[1, 2]^2*chi[1, 3]*chi[1, i]^2*chi[3, i]*chi[3, j]*
         z[1]*z[2]*z[3]^2 - 4*chi[1, 2]*chi[1, 3]^2*chi[1, i]^2*chi[3, i]*
         chi[3, j]*z[1]*z[2]*z[3]^2 - 12*chi[1, 2]^2*chi[1, i]^2*chi[2, 3]*
         chi[3, i]*chi[3, j]*z[1]*z[2]*z[3]^2 - 8*chi[1, 2]*chi[1, 3]*
         chi[1, i]^2*chi[2, 3]*chi[3, i]*chi[3, j]*z[1]*z[2]*z[3]^2 - 
        4*chi[1, 2]*chi[1, i]^2*chi[2, 3]^2*chi[3, i]*chi[3, j]*z[1]*z[2]*
         z[3]^2 - 12*chi[1, 2]^3*chi[1, i]*chi[3, i]^2*chi[3, j]*z[1]*z[2]*
         z[3]^2 - 14*chi[1, 2]^2*chi[1, 3]*chi[1, i]*chi[3, i]^2*chi[3, j]*
         z[1]*z[2]*z[3]^2 - 2*chi[1, 2]*chi[1, 3]^2*chi[1, i]*chi[3, i]^2*
         chi[3, j]*z[1]*z[2]*z[3]^2 - 22*chi[1, 2]^2*chi[1, i]*chi[2, 3]*
         chi[3, i]^2*chi[3, j]*z[1]*z[2]*z[3]^2 - 12*chi[1, 2]*chi[1, 3]*
         chi[1, i]*chi[2, 3]*chi[3, i]^2*chi[3, j]*z[1]*z[2]*z[3]^2 - 
        10*chi[1, 2]*chi[1, i]*chi[2, 3]^2*chi[3, i]^2*chi[3, j]*z[1]*z[2]*
         z[3]^2 + 8*chi[1, 2]^3*chi[1, i]*chi[2, 3]*chi[3, i]*chi[i, j]*z[1]*
         z[2]*z[3]^2 + 20*chi[1, 2]^2*chi[1, 3]*chi[1, i]*chi[2, 3]*chi[3, i]*
         chi[i, j]*z[1]*z[2]*z[3]^2 + 12*chi[1, 2]*chi[1, 3]^2*chi[1, i]*
         chi[2, 3]*chi[3, i]*chi[i, j]*z[1]*z[2]*z[3]^2 + 
        12*chi[1, 2]^2*chi[1, i]*chi[2, 3]^2*chi[3, i]*chi[i, j]*z[1]*z[2]*
         z[3]^2 + 16*chi[1, 2]*chi[1, 3]*chi[1, i]*chi[2, 3]^2*chi[3, i]*
         chi[i, j]*z[1]*z[2]*z[3]^2 + 4*chi[1, 2]*chi[1, i]*chi[2, 3]^3*
         chi[3, i]*chi[i, j]*z[1]*z[2]*z[3]^2 + 4*chi[1, 2]^3*chi[2, 3]*
         chi[3, i]^2*chi[i, j]*z[1]*z[2]*z[3]^2 + 12*chi[1, 2]^2*chi[1, 3]*
         chi[2, 3]*chi[3, i]^2*chi[i, j]*z[1]*z[2]*z[3]^2 + 
        8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]^2*chi[i, j]*z[1]*z[2]*
         z[3]^2 + 4*chi[1, 2]^2*chi[2, 3]^2*chi[3, i]^2*chi[i, j]*z[1]*z[2]*
         z[3]^2 + 8*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[3, i]^2*chi[i, j]*
         z[1]*z[2]*z[3]^2 + 4*chi[1, 2]^2*chi[1, 3]*chi[1, i]^2*chi[2, j]*
         chi[3, i]*z[2]^2*z[3]^2 + 4*chi[1, 2]*chi[1, 3]^2*chi[1, i]^2*
         chi[2, j]*chi[3, i]*z[2]^2*z[3]^2 - 2*chi[1, 2]^2*chi[1, i]^2*
         chi[2, 3]*chi[2, j]*chi[3, i]*z[2]^2*z[3]^2 + 6*chi[1, 2]*chi[1, 3]*
         chi[1, i]^2*chi[2, 3]*chi[2, j]*chi[3, i]*z[2]^2*z[3]^2 + 
        4*chi[1, 3]^2*chi[1, i]^2*chi[2, 3]*chi[2, j]*chi[3, i]*z[2]^2*
         z[3]^2 - 2*chi[1, 2]*chi[1, i]^2*chi[2, 3]^2*chi[2, j]*chi[3, i]*
         z[2]^2*z[3]^2 + 4*chi[1, 3]*chi[1, i]^2*chi[2, 3]^2*chi[2, j]*
         chi[3, i]*z[2]^2*z[3]^2 + 4*chi[1, 2]^2*chi[1, 3]*chi[1, i]*
         chi[2, j]*chi[3, i]^2*z[2]^2*z[3]^2 + 4*chi[1, 2]*chi[1, 3]^2*
         chi[1, i]*chi[2, j]*chi[3, i]^2*z[2]^2*z[3]^2 - 
        2*chi[1, 2]^2*chi[1, i]*chi[2, 3]*chi[2, j]*chi[3, i]^2*z[2]^2*
         z[3]^2 + 6*chi[1, 2]*chi[1, 3]*chi[1, i]*chi[2, 3]*chi[2, j]*
         chi[3, i]^2*z[2]^2*z[3]^2 + 4*chi[1, 3]^2*chi[1, i]*chi[2, 3]*
         chi[2, j]*chi[3, i]^2*z[2]^2*z[3]^2 - 2*chi[1, 2]*chi[1, i]*
         chi[2, 3]^2*chi[2, j]*chi[3, i]^2*z[2]^2*z[3]^2 + 
        4*chi[1, 3]*chi[1, i]*chi[2, 3]^2*chi[2, j]*chi[3, i]^2*z[2]^2*
         z[3]^2 + 2*chi[1, 2]^2*chi[1, i]^3*chi[2, 3]*chi[3, j]*z[2]^2*
         z[3]^2 + 6*chi[1, 2]*chi[1, 3]*chi[1, i]^3*chi[2, 3]*chi[3, j]*
         z[2]^2*z[3]^2 + 4*chi[1, 3]^2*chi[1, i]^3*chi[2, 3]*chi[3, j]*z[2]^2*
         z[3]^2 + 2*chi[1, 2]*chi[1, i]^3*chi[2, 3]^2*chi[3, j]*z[2]^2*
         z[3]^2 + 4*chi[1, 3]*chi[1, i]^3*chi[2, 3]^2*chi[3, j]*z[2]^2*
         z[3]^2 - 8*chi[1, 2]^3*chi[1, i]^2*chi[3, i]*chi[3, j]*z[2]^2*
         z[3]^2 - 16*chi[1, 2]^2*chi[1, 3]*chi[1, i]^2*chi[3, i]*chi[3, j]*
         z[2]^2*z[3]^2 - 8*chi[1, 2]*chi[1, 3]^2*chi[1, i]^2*chi[3, i]*
         chi[3, j]*z[2]^2*z[3]^2 - 8*chi[1, 2]^2*chi[1, i]^2*chi[2, 3]*
         chi[3, i]*chi[3, j]*z[2]^2*z[3]^2 - 8*chi[1, 2]*chi[1, 3]*
         chi[1, i]^2*chi[2, 3]*chi[3, i]*chi[3, j]*z[2]^2*z[3]^2 - 
        8*chi[1, 2]^3*chi[1, i]*chi[3, i]^2*chi[3, j]*z[2]^2*z[3]^2 - 
        12*chi[1, 2]^2*chi[1, 3]*chi[1, i]*chi[3, i]^2*chi[3, j]*z[2]^2*
         z[3]^2 - 4*chi[1, 2]*chi[1, 3]^2*chi[1, i]*chi[3, i]^2*chi[3, j]*
         z[2]^2*z[3]^2 - 12*chi[1, 2]^2*chi[1, i]*chi[2, 3]*chi[3, i]^2*
         chi[3, j]*z[2]^2*z[3]^2 - 8*chi[1, 2]*chi[1, 3]*chi[1, i]*chi[2, 3]*
         chi[3, i]^2*chi[3, j]*z[2]^2*z[3]^2 - 4*chi[1, 2]*chi[1, i]*
         chi[2, 3]^2*chi[3, i]^2*chi[3, j]*z[2]^2*z[3]^2 + 
        4*chi[1, 2]^3*chi[1, i]*chi[2, 3]*chi[3, i]*chi[i, j]*z[2]^2*z[3]^2 + 
        10*chi[1, 2]^2*chi[1, 3]*chi[1, i]*chi[2, 3]*chi[3, i]*chi[i, j]*
         z[2]^2*z[3]^2 + 6*chi[1, 2]*chi[1, 3]^2*chi[1, i]*chi[2, 3]*
         chi[3, i]*chi[i, j]*z[2]^2*z[3]^2 + 6*chi[1, 2]^2*chi[1, i]*
         chi[2, 3]^2*chi[3, i]*chi[i, j]*z[2]^2*z[3]^2 + 
        8*chi[1, 2]*chi[1, 3]*chi[1, i]*chi[2, 3]^2*chi[3, i]*chi[i, j]*
         z[2]^2*z[3]^2 + 2*chi[1, 2]*chi[1, i]*chi[2, 3]^3*chi[3, i]*
         chi[i, j]*z[2]^2*z[3]^2 + 2*chi[1, 2]^3*chi[2, 3]*chi[3, i]^2*
         chi[i, j]*z[2]^2*z[3]^2 + 6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
         chi[3, i]^2*chi[i, j]*z[2]^2*z[3]^2 + 4*chi[1, 2]*chi[1, 3]^2*
         chi[2, 3]*chi[3, i]^2*chi[i, j]*z[2]^2*z[3]^2 + 
        2*chi[1, 2]^2*chi[2, 3]^2*chi[3, i]^2*chi[i, j]*z[2]^2*z[3]^2 + 
        4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[3, i]^2*chi[i, j]*z[2]^2*
         z[3]^2 + 4*chi[1, 2]^3*chi[1, i]^2*chi[3, i]*chi[3, j]*z[1]*z[3]^3 + 
        4*chi[1, 2]^2*chi[1, 3]*chi[1, i]^2*chi[3, i]*chi[3, j]*z[1]*z[3]^3 + 
        8*chi[1, 2]^2*chi[1, i]^2*chi[2, 3]*chi[3, i]*chi[3, j]*z[1]*z[3]^3 + 
        4*chi[1, 2]*chi[1, 3]*chi[1, i]^2*chi[2, 3]*chi[3, i]*chi[3, j]*z[1]*
         z[3]^3 + 4*chi[1, 2]*chi[1, i]^2*chi[2, 3]^2*chi[3, i]*chi[3, j]*
         z[1]*z[3]^3 + 2*chi[1, 2]^3*chi[1, i]*chi[2, 3]*chi[3, i]*chi[i, j]*
         z[1]*z[3]^3 + 5*chi[1, 2]^2*chi[1, 3]*chi[1, i]*chi[2, 3]*chi[3, i]*
         chi[i, j]*z[1]*z[3]^3 + 3*chi[1, 2]*chi[1, 3]^2*chi[1, i]*chi[2, 3]*
         chi[3, i]*chi[i, j]*z[1]*z[3]^3 + 3*chi[1, 2]^2*chi[1, i]*
         chi[2, 3]^2*chi[3, i]*chi[i, j]*z[1]*z[3]^3 + 4*chi[1, 2]*chi[1, 3]*
         chi[1, i]*chi[2, 3]^2*chi[3, i]*chi[i, j]*z[1]*z[3]^3 + 
        chi[1, 2]*chi[1, i]*chi[2, 3]^3*chi[3, i]*chi[i, j]*z[1]*z[3]^3 + 
        chi[1, 2]^3*chi[2, 3]*chi[3, i]^2*chi[i, j]*z[1]*z[3]^3 + 
        3*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[3, i]^2*chi[i, j]*z[1]*z[3]^3 + 
        2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]^2*chi[i, j]*z[1]*z[3]^3 + 
        chi[1, 2]^2*chi[2, 3]^2*chi[3, i]^2*chi[i, j]*z[1]*z[3]^3 + 
        2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[3, i]^2*chi[i, j]*z[1]*z[3]^3 + 
        2*chi[1, 2]^2*chi[1, 3]*chi[1, i]^2*chi[2, j]*chi[3, i]*z[2]*z[3]^3 + 
        2*chi[1, 2]*chi[1, 3]^2*chi[1, i]^2*chi[2, j]*chi[3, i]*z[2]*z[3]^3 - 
        2*chi[1, 2]^2*chi[1, i]^2*chi[2, 3]*chi[2, j]*chi[3, i]*z[2]*z[3]^3 - 
        2*chi[1, 2]*chi[1, i]^2*chi[2, 3]^2*chi[2, j]*chi[3, i]*z[2]*z[3]^3 + 
        2*chi[1, 2]^2*chi[1, 3]*chi[1, i]*chi[2, j]*chi[3, i]^2*z[2]*z[3]^3 + 
        2*chi[1, 2]*chi[1, 3]^2*chi[1, i]*chi[2, j]*chi[3, i]^2*z[2]*z[3]^3 - 
        2*chi[1, 2]^2*chi[1, i]*chi[2, 3]*chi[2, j]*chi[3, i]^2*z[2]*z[3]^3 - 
        2*chi[1, 2]*chi[1, i]*chi[2, 3]^2*chi[2, j]*chi[3, i]^2*z[2]*z[3]^3 + 
        4*chi[1, 2]^3*chi[1, i]^2*chi[3, i]*chi[3, j]*z[2]*z[3]^3 + 
        4*chi[1, 2]^2*chi[1, 3]*chi[1, i]^2*chi[3, i]*chi[3, j]*z[2]*z[3]^3 + 
        8*chi[1, 2]^2*chi[1, i]^2*chi[2, 3]*chi[3, i]*chi[3, j]*z[2]*z[3]^3 + 
        4*chi[1, 2]*chi[1, 3]*chi[1, i]^2*chi[2, 3]*chi[3, i]*chi[3, j]*z[2]*
         z[3]^3 + 4*chi[1, 2]*chi[1, i]^2*chi[2, 3]^2*chi[3, i]*chi[3, j]*
         z[2]*z[3]^3 + 2*chi[1, 2]^3*chi[1, i]*chi[2, 3]*chi[3, i]*chi[i, j]*
         z[2]*z[3]^3 + 5*chi[1, 2]^2*chi[1, 3]*chi[1, i]*chi[2, 3]*chi[3, i]*
         chi[i, j]*z[2]*z[3]^3 + 3*chi[1, 2]*chi[1, 3]^2*chi[1, i]*chi[2, 3]*
         chi[3, i]*chi[i, j]*z[2]*z[3]^3 + 3*chi[1, 2]^2*chi[1, i]*
         chi[2, 3]^2*chi[3, i]*chi[i, j]*z[2]*z[3]^3 + 4*chi[1, 2]*chi[1, 3]*
         chi[1, i]*chi[2, 3]^2*chi[3, i]*chi[i, j]*z[2]*z[3]^3 + 
        chi[1, 2]*chi[1, i]*chi[2, 3]^3*chi[3, i]*chi[i, j]*z[2]*z[3]^3 + 
        chi[1, 2]^3*chi[2, 3]*chi[3, i]^2*chi[i, j]*z[2]*z[3]^3 + 
        3*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[3, i]^2*chi[i, j]*z[2]*z[3]^3 + 
        2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]^2*chi[i, j]*z[2]*z[3]^3 + 
        chi[1, 2]^2*chi[2, 3]^2*chi[3, i]^2*chi[i, j]*z[2]*z[3]^3 + 
        2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[3, i]^2*chi[i, j]*z[2]*z[3]^3 - 
        2*chi[1, 2]^3*chi[1, i]*chi[2, 3]*chi[3, i]*chi[3, j]*z[1]^3*z[i] - 
        5*chi[1, 2]^2*chi[1, 3]*chi[1, i]*chi[2, 3]*chi[3, i]*chi[3, j]*
         z[1]^3*z[i] - 3*chi[1, 2]*chi[1, 3]^2*chi[1, i]*chi[2, 3]*chi[3, i]*
         chi[3, j]*z[1]^3*z[i] - 3*chi[1, 2]^2*chi[1, i]*chi[2, 3]^2*
         chi[3, i]*chi[3, j]*z[1]^3*z[i] - 4*chi[1, 2]*chi[1, 3]*chi[1, i]*
         chi[2, 3]^2*chi[3, i]*chi[3, j]*z[1]^3*z[i] - chi[1, 2]*chi[1, i]*
         chi[2, 3]^3*chi[3, i]*chi[3, j]*z[1]^3*z[i] - chi[1, 2]^3*chi[2, 3]*
         chi[3, i]^2*chi[3, j]*z[1]^3*z[i] - 3*chi[1, 2]^2*chi[1, 3]*
         chi[2, 3]*chi[3, i]^2*chi[3, j]*z[1]^3*z[i] - 
        2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]^2*chi[3, j]*z[1]^3*z[i] - 
        chi[1, 2]^2*chi[2, 3]^2*chi[3, i]^2*chi[3, j]*z[1]^3*z[i] - 
        2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[3, i]^2*chi[3, j]*z[1]^3*z[i] - 
        2*chi[1, 2]^3*chi[1, 3]*chi[1, i]*chi[3, i]*chi[3, j]*z[1]^2*z[2]*
         z[i] - 3*chi[1, 2]^2*chi[1, 3]^2*chi[1, i]*chi[3, i]*chi[3, j]*
         z[1]^2*z[2]*z[i] - chi[1, 2]*chi[1, 3]^3*chi[1, i]*chi[3, i]*
         chi[3, j]*z[1]^2*z[2]*z[i] - 4*chi[1, 2]^3*chi[1, i]*chi[2, 3]*
         chi[3, i]*chi[3, j]*z[1]^2*z[2]*z[i] - 13*chi[1, 2]^2*chi[1, 3]*
         chi[1, i]*chi[2, 3]*chi[3, i]*chi[3, j]*z[1]^2*z[2]*z[i] - 
        8*chi[1, 2]*chi[1, 3]^2*chi[1, i]*chi[2, 3]*chi[3, i]*chi[3, j]*
         z[1]^2*z[2]*z[i] - 6*chi[1, 2]^2*chi[1, i]*chi[2, 3]^2*chi[3, i]*
         chi[3, j]*z[1]^2*z[2]*z[i] - 5*chi[1, 2]*chi[1, 3]*chi[1, i]*
         chi[2, 3]^2*chi[3, i]*chi[3, j]*z[1]^2*z[2]*z[i] + 
        4*chi[1, 3]^2*chi[1, i]*chi[2, 3]^2*chi[3, i]*chi[3, j]*z[1]^2*z[2]*
         z[i] - 2*chi[1, 2]*chi[1, i]*chi[2, 3]^3*chi[3, i]*chi[3, j]*z[1]^2*
         z[2]*z[i] + 4*chi[1, 3]*chi[1, i]*chi[2, 3]^3*chi[3, i]*chi[3, j]*
         z[1]^2*z[2]*z[i] - chi[1, 2]^3*chi[1, 3]*chi[3, i]^2*chi[3, j]*
         z[1]^2*z[2]*z[i] - chi[1, 2]^2*chi[1, 3]^2*chi[3, i]^2*chi[3, j]*
         z[1]^2*z[2]*z[i] - 2*chi[1, 2]^3*chi[2, 3]*chi[3, i]^2*chi[3, j]*
         z[1]^2*z[2]*z[i] - 9*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[3, i]^2*
         chi[3, j]*z[1]^2*z[2]*z[i] - 6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
         chi[3, i]^2*chi[3, j]*z[1]^2*z[2]*z[i] - 2*chi[1, 2]^2*chi[2, 3]^2*
         chi[3, i]^2*chi[3, j]*z[1]^2*z[2]*z[i] - 6*chi[1, 2]*chi[1, 3]*
         chi[2, 3]^2*chi[3, i]^2*chi[3, j]*z[1]^2*z[2]*z[i] - 
        4*chi[1, 2]^2*chi[1, 3]*chi[1, i]^2*chi[2, 3]*chi[3, j]*z[1]*z[2]^2*
         z[i] - 8*chi[1, 2]*chi[1, 3]^2*chi[1, i]^2*chi[2, 3]*chi[3, j]*z[1]*
         z[2]^2*z[i] - 4*chi[1, 3]^3*chi[1, i]^2*chi[2, 3]*chi[3, j]*z[1]*
         z[2]^2*z[i] - 8*chi[1, 2]*chi[1, 3]*chi[1, i]^2*chi[2, 3]^2*
         chi[3, j]*z[1]*z[2]^2*z[i] - 8*chi[1, 3]^2*chi[1, i]^2*chi[2, 3]^2*
         chi[3, j]*z[1]*z[2]^2*z[i] - 4*chi[1, 3]*chi[1, i]^2*chi[2, 3]^3*
         chi[3, j]*z[1]*z[2]^2*z[i] - 4*chi[1, 2]^3*chi[1, 3]*chi[1, i]*
         chi[3, i]*chi[3, j]*z[1]*z[2]^2*z[i] - 6*chi[1, 2]^2*chi[1, 3]^2*
         chi[1, i]*chi[3, i]*chi[3, j]*z[1]*z[2]^2*z[i] - 
        2*chi[1, 2]*chi[1, 3]^3*chi[1, i]*chi[3, i]*chi[3, j]*z[1]*z[2]^2*
         z[i] - 2*chi[1, 2]^3*chi[1, i]*chi[2, 3]*chi[3, i]*chi[3, j]*z[1]*
         z[2]^2*z[i] - 15*chi[1, 2]^2*chi[1, 3]*chi[1, i]*chi[2, 3]*chi[3, i]*
         chi[3, j]*z[1]*z[2]^2*z[i] - 15*chi[1, 2]*chi[1, 3]^2*chi[1, i]*
         chi[2, 3]*chi[3, i]*chi[3, j]*z[1]*z[2]^2*z[i] - 
        4*chi[1, 3]^3*chi[1, i]*chi[2, 3]*chi[3, i]*chi[3, j]*z[1]*z[2]^2*
         z[i] - 3*chi[1, 2]^2*chi[1, i]*chi[2, 3]^2*chi[3, i]*chi[3, j]*z[1]*
         z[2]^2*z[i] - 6*chi[1, 2]*chi[1, 3]*chi[1, i]*chi[2, 3]^2*chi[3, i]*
         chi[3, j]*z[1]*z[2]^2*z[i] - chi[1, 2]*chi[1, i]*chi[2, 3]^3*
         chi[3, i]*chi[3, j]*z[1]*z[2]^2*z[i] + 4*chi[1, 3]*chi[1, i]*
         chi[2, 3]^3*chi[3, i]*chi[3, j]*z[1]*z[2]^2*z[i] - 
        2*chi[1, 2]^3*chi[1, 3]*chi[3, i]^2*chi[3, j]*z[1]*z[2]^2*z[i] - 
        2*chi[1, 2]^2*chi[1, 3]^2*chi[3, i]^2*chi[3, j]*z[1]*z[2]^2*z[i] - 
        chi[1, 2]^3*chi[2, 3]*chi[3, i]^2*chi[3, j]*z[1]*z[2]^2*z[i] - 
        9*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[3, i]^2*chi[3, j]*z[1]*z[2]^2*
         z[i] - 6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]^2*chi[3, j]*z[1]*
         z[2]^2*z[i] - chi[1, 2]^2*chi[2, 3]^2*chi[3, i]^2*chi[3, j]*z[1]*
         z[2]^2*z[i] - 6*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[3, i]^2*
         chi[3, j]*z[1]*z[2]^2*z[i] - 4*chi[1, 2]^2*chi[1, 3]*chi[1, i]^2*
         chi[2, 3]*chi[3, j]*z[2]^3*z[i] - 8*chi[1, 2]*chi[1, 3]^2*
         chi[1, i]^2*chi[2, 3]*chi[3, j]*z[2]^3*z[i] - 
        4*chi[1, 3]^3*chi[1, i]^2*chi[2, 3]*chi[3, j]*z[2]^3*z[i] - 
        8*chi[1, 2]*chi[1, 3]*chi[1, i]^2*chi[2, 3]^2*chi[3, j]*z[2]^3*z[i] - 
        8*chi[1, 3]^2*chi[1, i]^2*chi[2, 3]^2*chi[3, j]*z[2]^3*z[i] - 
        4*chi[1, 3]*chi[1, i]^2*chi[2, 3]^3*chi[3, j]*z[2]^3*z[i] - 
        2*chi[1, 2]^3*chi[1, 3]*chi[1, i]*chi[3, i]*chi[3, j]*z[2]^3*z[i] - 
        3*chi[1, 2]^2*chi[1, 3]^2*chi[1, i]*chi[3, i]*chi[3, j]*z[2]^3*z[i] - 
        chi[1, 2]*chi[1, 3]^3*chi[1, i]*chi[3, i]*chi[3, j]*z[2]^3*z[i] - 
        7*chi[1, 2]^2*chi[1, 3]*chi[1, i]*chi[2, 3]*chi[3, i]*chi[3, j]*
         z[2]^3*z[i] - 10*chi[1, 2]*chi[1, 3]^2*chi[1, i]*chi[2, 3]*chi[3, i]*
         chi[3, j]*z[2]^3*z[i] - 4*chi[1, 3]^3*chi[1, i]*chi[2, 3]*chi[3, i]*
         chi[3, j]*z[2]^3*z[i] - 5*chi[1, 2]*chi[1, 3]*chi[1, i]*chi[2, 3]^2*
         chi[3, i]*chi[3, j]*z[2]^3*z[i] - 4*chi[1, 3]^2*chi[1, i]*
         chi[2, 3]^2*chi[3, i]*chi[3, j]*z[2]^3*z[i] - chi[1, 2]^3*chi[1, 3]*
         chi[3, i]^2*chi[3, j]*z[2]^3*z[i] - chi[1, 2]^2*chi[1, 3]^2*
         chi[3, i]^2*chi[3, j]*z[2]^3*z[i] - 3*chi[1, 2]^2*chi[1, 3]*
         chi[2, 3]*chi[3, i]^2*chi[3, j]*z[2]^3*z[i] - 
        2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]^2*chi[3, j]*z[2]^3*z[i] - 
        2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[3, i]^2*chi[3, j]*z[2]^3*z[i] - 
        2*chi[1, 2]^3*chi[1, i]^2*chi[2, 3]*chi[3, j]*z[1]^2*z[3]*z[i] - 
        5*chi[1, 2]^2*chi[1, 3]*chi[1, i]^2*chi[2, 3]*chi[3, j]*z[1]^2*z[3]*
         z[i] - 3*chi[1, 2]*chi[1, 3]^2*chi[1, i]^2*chi[2, 3]*chi[3, j]*
         z[1]^2*z[3]*z[i] - 3*chi[1, 2]^2*chi[1, i]^2*chi[2, 3]^2*chi[3, j]*
         z[1]^2*z[3]*z[i] - 4*chi[1, 2]*chi[1, 3]*chi[1, i]^2*chi[2, 3]^2*
         chi[3, j]*z[1]^2*z[3]*z[i] - chi[1, 2]*chi[1, i]^2*chi[2, 3]^3*
         chi[3, j]*z[1]^2*z[3]*z[i] + 4*chi[1, 2]^4*chi[1, i]*chi[3, i]*
         chi[3, j]*z[1]^2*z[3]*z[i] + 6*chi[1, 2]^3*chi[1, 3]*chi[1, i]*
         chi[3, i]*chi[3, j]*z[1]^2*z[3]*z[i] + 2*chi[1, 2]^2*chi[1, 3]^2*
         chi[1, i]*chi[3, i]*chi[3, j]*z[1]^2*z[3]*z[i] + 
        6*chi[1, 2]^3*chi[1, i]*chi[2, 3]*chi[3, i]*chi[3, j]*z[1]^2*z[3]*
         z[i] - chi[1, 2]^2*chi[1, 3]*chi[1, i]*chi[2, 3]*chi[3, i]*chi[3, j]*
         z[1]^2*z[3]*z[i] - chi[1, 2]*chi[1, 3]^2*chi[1, i]*chi[2, 3]*
         chi[3, i]*chi[3, j]*z[1]^2*z[3]*z[i] + 3*chi[1, 2]^2*chi[1, i]*
         chi[2, 3]^2*chi[3, i]*chi[3, j]*z[1]^2*z[3]*z[i] + 
        8*chi[1, 2]*chi[1, 3]*chi[1, i]*chi[2, 3]^2*chi[3, i]*chi[3, j]*
         z[1]^2*z[3]*z[i] + chi[1, 2]*chi[1, i]*chi[2, 3]^3*chi[3, i]*
         chi[3, j]*z[1]^2*z[3]*z[i] + 8*chi[1, 3]*chi[1, i]*chi[2, 3]^3*
         chi[3, i]*chi[3, j]*z[1]^2*z[3]*z[i] - chi[1, 2]^3*chi[1, 3]*
         chi[3, i]^2*chi[3, j]*z[1]^2*z[3]*z[i] - chi[1, 2]^2*chi[1, 3]^2*
         chi[3, i]^2*chi[3, j]*z[1]^2*z[3]*z[i] - 2*chi[1, 2]^3*chi[2, 3]*
         chi[3, i]^2*chi[3, j]*z[1]^2*z[3]*z[i] - 9*chi[1, 2]^2*chi[1, 3]*
         chi[2, 3]*chi[3, i]^2*chi[3, j]*z[1]^2*z[3]*z[i] - 
        6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]^2*chi[3, j]*z[1]^2*z[3]*
         z[i] - 2*chi[1, 2]^2*chi[2, 3]^2*chi[3, i]^2*chi[3, j]*z[1]^2*z[3]*
         z[i] - 6*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[3, i]^2*chi[3, j]*
         z[1]^2*z[3]*z[i] - 4*chi[1, 2]^3*chi[1, i]^2*chi[2, 3]*chi[3, j]*
         z[1]*z[2]*z[3]*z[i] - 12*chi[1, 2]^2*chi[1, 3]*chi[1, i]^2*chi[2, 3]*
         chi[3, j]*z[1]*z[2]*z[3]*z[i] - 8*chi[1, 2]*chi[1, 3]^2*chi[1, i]^2*
         chi[2, 3]*chi[3, j]*z[1]*z[2]*z[3]*z[i] - 6*chi[1, 2]^2*chi[1, i]^2*
         chi[2, 3]^2*chi[3, j]*z[1]*z[2]*z[3]*z[i] - 14*chi[1, 2]*chi[1, 3]*
         chi[1, i]^2*chi[2, 3]^2*chi[3, j]*z[1]*z[2]*z[3]*z[i] - 
        4*chi[1, 3]^2*chi[1, i]^2*chi[2, 3]^2*chi[3, j]*z[1]*z[2]*z[3]*z[i] - 
        2*chi[1, 2]*chi[1, i]^2*chi[2, 3]^3*chi[3, j]*z[1]*z[2]*z[3]*z[i] - 
        4*chi[1, 3]*chi[1, i]^2*chi[2, 3]^3*chi[3, j]*z[1]*z[2]*z[3]*z[i] + 
        8*chi[1, 2]^4*chi[1, i]*chi[3, i]*chi[3, j]*z[1]*z[2]*z[3]*z[i] + 
        11*chi[1, 2]^3*chi[1, 3]*chi[1, i]*chi[3, i]*chi[3, j]*z[1]*z[2]*z[3]*
         z[i] + 3*chi[1, 2]^2*chi[1, 3]^2*chi[1, i]*chi[3, i]*chi[3, j]*z[1]*
         z[2]*z[3]*z[i] + 13*chi[1, 2]^3*chi[1, i]*chi[2, 3]*chi[3, i]*
         chi[3, j]*z[1]*z[2]*z[3]*z[i] - 4*chi[1, 2]^2*chi[1, 3]*chi[1, i]*
         chi[2, 3]*chi[3, i]*chi[3, j]*z[1]*z[2]*z[3]*z[i] - 
        4*chi[1, 2]*chi[1, 3]^2*chi[1, i]*chi[2, 3]*chi[3, i]*chi[3, j]*z[1]*
         z[2]*z[3]*z[i] + 7*chi[1, 2]^2*chi[1, i]*chi[2, 3]^2*chi[3, i]*
         chi[3, j]*z[1]*z[2]*z[3]*z[i] + 10*chi[1, 2]*chi[1, 3]*chi[1, i]*
         chi[2, 3]^2*chi[3, i]*chi[3, j]*z[1]*z[2]*z[3]*z[i] - 
        4*chi[1, 3]^2*chi[1, i]*chi[2, 3]^2*chi[3, i]*chi[3, j]*z[1]*z[2]*
         z[3]*z[i] + 2*chi[1, 2]*chi[1, i]*chi[2, 3]^3*chi[3, i]*chi[3, j]*
         z[1]*z[2]*z[3]*z[i] + 12*chi[1, 3]*chi[1, i]*chi[2, 3]^3*chi[3, i]*
         chi[3, j]*z[1]*z[2]*z[3]*z[i] - 3*chi[1, 2]^3*chi[1, 3]*chi[3, i]^2*
         chi[3, j]*z[1]*z[2]*z[3]*z[i] - 3*chi[1, 2]^2*chi[1, 3]^2*
         chi[3, i]^2*chi[3, j]*z[1]*z[2]*z[3]*z[i] - 3*chi[1, 2]^3*chi[2, 3]*
         chi[3, i]^2*chi[3, j]*z[1]*z[2]*z[3]*z[i] - 18*chi[1, 2]^2*chi[1, 3]*
         chi[2, 3]*chi[3, i]^2*chi[3, j]*z[1]*z[2]*z[3]*z[i] - 
        12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]^2*chi[3, j]*z[1]*z[2]*
         z[3]*z[i] - 3*chi[1, 2]^2*chi[2, 3]^2*chi[3, i]^2*chi[3, j]*z[1]*
         z[2]*z[3]*z[i] - 12*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[3, i]^2*
         chi[3, j]*z[1]*z[2]*z[3]*z[i] - 2*chi[1, 2]^3*chi[1, i]^2*chi[2, 3]*
         chi[3, j]*z[2]^2*z[3]*z[i] - 11*chi[1, 2]^2*chi[1, 3]*chi[1, i]^2*
         chi[2, 3]*chi[3, j]*z[2]^2*z[3]*z[i] - 13*chi[1, 2]*chi[1, 3]^2*
         chi[1, i]^2*chi[2, 3]*chi[3, j]*z[2]^2*z[3]*z[i] - 
        4*chi[1, 3]^3*chi[1, i]^2*chi[2, 3]*chi[3, j]*z[2]^2*z[3]*z[i] - 
        3*chi[1, 2]^2*chi[1, i]^2*chi[2, 3]^2*chi[3, j]*z[2]^2*z[3]*z[i] - 
        18*chi[1, 2]*chi[1, 3]*chi[1, i]^2*chi[2, 3]^2*chi[3, j]*z[2]^2*z[3]*
         z[i] - 12*chi[1, 3]^2*chi[1, i]^2*chi[2, 3]^2*chi[3, j]*z[2]^2*z[3]*
         z[i] - chi[1, 2]*chi[1, i]^2*chi[2, 3]^3*chi[3, j]*z[2]^2*z[3]*
         z[i] - 8*chi[1, 3]*chi[1, i]^2*chi[2, 3]^3*chi[3, j]*z[2]^2*z[3]*
         z[i] + 4*chi[1, 2]^4*chi[1, i]*chi[3, i]*chi[3, j]*z[2]^2*z[3]*
         z[i] + 5*chi[1, 2]^3*chi[1, 3]*chi[1, i]*chi[3, i]*chi[3, j]*z[2]^2*
         z[3]*z[i] + chi[1, 2]^2*chi[1, 3]^2*chi[1, i]*chi[3, i]*chi[3, j]*
         z[2]^2*z[3]*z[i] + 7*chi[1, 2]^3*chi[1, i]*chi[2, 3]*chi[3, i]*
         chi[3, j]*z[2]^2*z[3]*z[i] - 7*chi[1, 2]^2*chi[1, 3]*chi[1, i]*
         chi[2, 3]*chi[3, i]*chi[3, j]*z[2]^2*z[3]*z[i] - 
        11*chi[1, 2]*chi[1, 3]^2*chi[1, i]*chi[2, 3]*chi[3, i]*chi[3, j]*
         z[2]^2*z[3]*z[i] - 4*chi[1, 3]^3*chi[1, i]*chi[2, 3]*chi[3, i]*
         chi[3, j]*z[2]^2*z[3]*z[i] + 4*chi[1, 2]^2*chi[1, i]*chi[2, 3]^2*
         chi[3, i]*chi[3, j]*z[2]^2*z[3]*z[i] - 6*chi[1, 2]*chi[1, 3]*
         chi[1, i]*chi[2, 3]^2*chi[3, i]*chi[3, j]*z[2]^2*z[3]*z[i] - 
        12*chi[1, 3]^2*chi[1, i]*chi[2, 3]^2*chi[3, i]*chi[3, j]*z[2]^2*z[3]*
         z[i] + chi[1, 2]*chi[1, i]*chi[2, 3]^3*chi[3, i]*chi[3, j]*z[2]^2*
         z[3]*z[i] - 2*chi[1, 2]^3*chi[1, 3]*chi[3, i]^2*chi[3, j]*z[2]^2*
         z[3]*z[i] - 2*chi[1, 2]^2*chi[1, 3]^2*chi[3, i]^2*chi[3, j]*z[2]^2*
         z[3]*z[i] - chi[1, 2]^3*chi[2, 3]*chi[3, i]^2*chi[3, j]*z[2]^2*z[3]*
         z[i] - 9*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[3, i]^2*chi[3, j]*
         z[2]^2*z[3]*z[i] - 6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]^2*
         chi[3, j]*z[2]^2*z[3]*z[i] - chi[1, 2]^2*chi[2, 3]^2*chi[3, i]^2*
         chi[3, j]*z[2]^2*z[3]*z[i] - 6*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
         chi[3, i]^2*chi[3, j]*z[2]^2*z[3]*z[i] - 3*chi[1, 2]^3*chi[1, i]^2*
         chi[2, 3]*chi[3, j]*z[1]*z[3]^2*z[i] - 8*chi[1, 2]^2*chi[1, 3]*
         chi[1, i]^2*chi[2, 3]*chi[3, j]*z[1]*z[3]^2*z[i] - 
        5*chi[1, 2]*chi[1, 3]^2*chi[1, i]^2*chi[2, 3]*chi[3, j]*z[1]*z[3]^2*
         z[i] - 4*chi[1, 2]^2*chi[1, i]^2*chi[2, 3]^2*chi[3, j]*z[1]*z[3]^2*
         z[i] - 6*chi[1, 2]*chi[1, 3]*chi[1, i]^2*chi[2, 3]^2*chi[3, j]*z[1]*
         z[3]^2*z[i] - chi[1, 2]*chi[1, i]^2*chi[2, 3]^3*chi[3, j]*z[1]*
         z[3]^2*z[i] + 4*chi[1, 2]^4*chi[1, i]*chi[3, i]*chi[3, j]*z[1]*
         z[3]^2*z[i] + 5*chi[1, 2]^3*chi[1, 3]*chi[1, i]*chi[3, i]*chi[3, j]*
         z[1]*z[3]^2*z[i] + chi[1, 2]^2*chi[1, 3]^2*chi[1, i]*chi[3, i]*
         chi[3, j]*z[1]*z[3]^2*z[i] + 7*chi[1, 2]^3*chi[1, i]*chi[2, 3]*
         chi[3, i]*chi[3, j]*z[1]*z[3]^2*z[i] - 2*chi[1, 2]^2*chi[1, 3]*
         chi[1, i]*chi[2, 3]*chi[3, i]*chi[3, j]*z[1]*z[3]^2*z[i] - 
        2*chi[1, 2]*chi[1, 3]^2*chi[1, i]*chi[2, 3]*chi[3, i]*chi[3, j]*z[1]*
         z[3]^2*z[i] + 5*chi[1, 2]^2*chi[1, i]*chi[2, 3]^2*chi[3, i]*
         chi[3, j]*z[1]*z[3]^2*z[i] + 8*chi[1, 2]*chi[1, 3]*chi[1, i]*
         chi[2, 3]^2*chi[3, i]*chi[3, j]*z[1]*z[3]^2*z[i] + 
        2*chi[1, 2]*chi[1, i]*chi[2, 3]^3*chi[3, i]*chi[3, j]*z[1]*z[3]^2*
         z[i] + 8*chi[1, 3]*chi[1, i]*chi[2, 3]^3*chi[3, i]*chi[3, j]*z[1]*
         z[3]^2*z[i] - chi[1, 2]^3*chi[1, 3]*chi[3, i]^2*chi[3, j]*z[1]*
         z[3]^2*z[i] - chi[1, 2]^2*chi[1, 3]^2*chi[3, i]^2*chi[3, j]*z[1]*
         z[3]^2*z[i] - chi[1, 2]^3*chi[2, 3]*chi[3, i]^2*chi[3, j]*z[1]*
         z[3]^2*z[i] - 6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[3, i]^2*
         chi[3, j]*z[1]*z[3]^2*z[i] - 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
         chi[3, i]^2*chi[3, j]*z[1]*z[3]^2*z[i] - chi[1, 2]^2*chi[2, 3]^2*
         chi[3, i]^2*chi[3, j]*z[1]*z[3]^2*z[i] - 4*chi[1, 2]*chi[1, 3]*
         chi[2, 3]^2*chi[3, i]^2*chi[3, j]*z[1]*z[3]^2*z[i] - 
        3*chi[1, 2]^3*chi[1, i]^2*chi[2, 3]*chi[3, j]*z[2]*z[3]^2*z[i] - 
        10*chi[1, 2]^2*chi[1, 3]*chi[1, i]^2*chi[2, 3]*chi[3, j]*z[2]*z[3]^2*
         z[i] - 7*chi[1, 2]*chi[1, 3]^2*chi[1, i]^2*chi[2, 3]*chi[3, j]*z[2]*
         z[3]^2*z[i] - 4*chi[1, 2]^2*chi[1, i]^2*chi[2, 3]^2*chi[3, j]*z[2]*
         z[3]^2*z[i] - 12*chi[1, 2]*chi[1, 3]*chi[1, i]^2*chi[2, 3]^2*
         chi[3, j]*z[2]*z[3]^2*z[i] - 4*chi[1, 3]^2*chi[1, i]^2*chi[2, 3]^2*
         chi[3, j]*z[2]*z[3]^2*z[i] - chi[1, 2]*chi[1, i]^2*chi[2, 3]^3*
         chi[3, j]*z[2]*z[3]^2*z[i] - 4*chi[1, 3]*chi[1, i]^2*chi[2, 3]^3*
         chi[3, j]*z[2]*z[3]^2*z[i] + 4*chi[1, 2]^4*chi[1, i]*chi[3, i]*
         chi[3, j]*z[2]*z[3]^2*z[i] + 6*chi[1, 2]^3*chi[1, 3]*chi[1, i]*
         chi[3, i]*chi[3, j]*z[2]*z[3]^2*z[i] + 3*chi[1, 2]^2*chi[1, 3]^2*
         chi[1, i]*chi[3, i]*chi[3, j]*z[2]*z[3]^2*z[i] + 
        chi[1, 2]*chi[1, 3]^3*chi[1, i]*chi[3, i]*chi[3, j]*z[2]*z[3]^2*
         z[i] + 6*chi[1, 2]^3*chi[1, i]*chi[2, 3]*chi[3, i]*chi[3, j]*z[2]*
         z[3]^2*z[i] - 6*chi[1, 2]^2*chi[1, 3]*chi[1, i]*chi[2, 3]*chi[3, i]*
         chi[3, j]*z[2]*z[3]^2*z[i] - 5*chi[1, 2]*chi[1, 3]^2*chi[1, i]*
         chi[2, 3]*chi[3, i]*chi[3, j]*z[2]*z[3]^2*z[i] + 
        3*chi[1, 2]^2*chi[1, i]*chi[2, 3]^2*chi[3, i]*chi[3, j]*z[2]*z[3]^2*
         z[i] - 5*chi[1, 2]*chi[1, 3]*chi[1, i]*chi[2, 3]^2*chi[3, i]*
         chi[3, j]*z[2]*z[3]^2*z[i] - 8*chi[1, 3]^2*chi[1, i]*chi[2, 3]^2*
         chi[3, i]*chi[3, j]*z[2]*z[3]^2*z[i] + chi[1, 2]*chi[1, i]*
         chi[2, 3]^3*chi[3, i]*chi[3, j]*z[2]*z[3]^2*z[i] - 
        chi[1, 2]^3*chi[1, 3]*chi[3, i]^2*chi[3, j]*z[2]*z[3]^2*z[i] - 
        chi[1, 2]^2*chi[1, 3]^2*chi[3, i]^2*chi[3, j]*z[2]*z[3]^2*z[i] - 
        chi[1, 2]^3*chi[2, 3]*chi[3, i]^2*chi[3, j]*z[2]*z[3]^2*z[i] - 
        6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[3, i]^2*chi[3, j]*z[2]*z[3]^2*
         z[i] - 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]^2*chi[3, j]*z[2]*
         z[3]^2*z[i] - chi[1, 2]^2*chi[2, 3]^2*chi[3, i]^2*chi[3, j]*z[2]*
         z[3]^2*z[i] - 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[3, i]^2*
         chi[3, j]*z[2]*z[3]^2*z[i] - chi[1, 2]^3*chi[1, i]^2*chi[2, 3]*
         chi[3, j]*z[3]^3*z[i] - 3*chi[1, 2]^2*chi[1, 3]*chi[1, i]^2*
         chi[2, 3]*chi[3, j]*z[3]^3*z[i] - 2*chi[1, 2]*chi[1, 3]^2*
         chi[1, i]^2*chi[2, 3]*chi[3, j]*z[3]^3*z[i] - 
        chi[1, 2]^2*chi[1, i]^2*chi[2, 3]^2*chi[3, j]*z[3]^3*z[i] - 
        2*chi[1, 2]*chi[1, 3]*chi[1, i]^2*chi[2, 3]^2*chi[3, j]*z[3]^3*z[i] - 
        chi[1, 2]^3*chi[1, 3]*chi[1, i]*chi[3, i]*chi[3, j]*z[3]^3*z[i] - 
        chi[1, 2]^2*chi[1, 3]^2*chi[1, i]*chi[3, i]*chi[3, j]*z[3]^3*z[i] - 
        chi[1, 2]^3*chi[1, i]*chi[2, 3]*chi[3, i]*chi[3, j]*z[3]^3*z[i] - 
        6*chi[1, 2]^2*chi[1, 3]*chi[1, i]*chi[2, 3]*chi[3, i]*chi[3, j]*
         z[3]^3*z[i] - 4*chi[1, 2]*chi[1, 3]^2*chi[1, i]*chi[2, 3]*chi[3, i]*
         chi[3, j]*z[3]^3*z[i] - chi[1, 2]^2*chi[1, i]*chi[2, 3]^2*chi[3, i]*
         chi[3, j]*z[3]^3*z[i] - 4*chi[1, 2]*chi[1, 3]*chi[1, i]*chi[2, 3]^2*
         chi[3, i]*chi[3, j]*z[3]^3*z[i] + 4*chi[1, 2]^3*chi[1, 3]*chi[1, i]*
         chi[2, 3]*chi[3, j]*z[1]^2*z[i]^2 + 8*chi[1, 2]^2*chi[1, 3]^2*
         chi[1, i]*chi[2, 3]*chi[3, j]*z[1]^2*z[i]^2 + 
        4*chi[1, 2]*chi[1, 3]^3*chi[1, i]*chi[2, 3]*chi[3, j]*z[1]^2*z[i]^2 + 
        8*chi[1, 2]^2*chi[1, 3]*chi[1, i]*chi[2, 3]^2*chi[3, j]*z[1]^2*
         z[i]^2 + 8*chi[1, 2]*chi[1, 3]^2*chi[1, i]*chi[2, 3]^2*chi[3, j]*
         z[1]^2*z[i]^2 + 4*chi[1, 2]*chi[1, 3]*chi[1, i]*chi[2, 3]^3*
         chi[3, j]*z[1]^2*z[i]^2 + 2*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*
         chi[3, i]*chi[3, j]*z[1]^2*z[i]^2 + 4*chi[1, 2]^2*chi[1, 3]^2*
         chi[2, 3]*chi[3, i]*chi[3, j]*z[1]^2*z[i]^2 + 
        2*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[3, i]*chi[3, j]*z[1]^2*z[i]^2 + 
        4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[3, i]*chi[3, j]*z[1]^2*
         z[i]^2 + 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[3, i]*chi[3, j]*
         z[1]^2*z[i]^2 + 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[3, i]*
         chi[3, j]*z[1]^2*z[i]^2 + 8*chi[1, 2]^3*chi[1, 3]*chi[1, i]*
         chi[2, 3]*chi[3, j]*z[1]*z[2]*z[i]^2 + 16*chi[1, 2]^2*chi[1, 3]^2*
         chi[1, i]*chi[2, 3]*chi[3, j]*z[1]*z[2]*z[i]^2 + 
        8*chi[1, 2]*chi[1, 3]^3*chi[1, i]*chi[2, 3]*chi[3, j]*z[1]*z[2]*
         z[i]^2 + 16*chi[1, 2]^2*chi[1, 3]*chi[1, i]*chi[2, 3]^2*chi[3, j]*
         z[1]*z[2]*z[i]^2 + 16*chi[1, 2]*chi[1, 3]^2*chi[1, i]*chi[2, 3]^2*
         chi[3, j]*z[1]*z[2]*z[i]^2 + 8*chi[1, 2]*chi[1, 3]*chi[1, i]*
         chi[2, 3]^3*chi[3, j]*z[1]*z[2]*z[i]^2 + 4*chi[1, 2]^3*chi[1, 3]*
         chi[2, 3]*chi[3, i]*chi[3, j]*z[1]*z[2]*z[i]^2 + 
        8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[3, i]*chi[3, j]*z[1]*z[2]*
         z[i]^2 + 4*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[3, i]*chi[3, j]*z[1]*
         z[2]*z[i]^2 + 8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[3, i]*
         chi[3, j]*z[1]*z[2]*z[i]^2 + 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*
         chi[3, i]*chi[3, j]*z[1]*z[2]*z[i]^2 + 4*chi[1, 2]*chi[1, 3]*
         chi[2, 3]^3*chi[3, i]*chi[3, j]*z[1]*z[2]*z[i]^2 + 
        4*chi[1, 2]^3*chi[1, 3]*chi[1, i]*chi[2, 3]*chi[3, j]*z[2]^2*z[i]^2 + 
        8*chi[1, 2]^2*chi[1, 3]^2*chi[1, i]*chi[2, 3]*chi[3, j]*z[2]^2*
         z[i]^2 + 4*chi[1, 2]*chi[1, 3]^3*chi[1, i]*chi[2, 3]*chi[3, j]*
         z[2]^2*z[i]^2 + 8*chi[1, 2]^2*chi[1, 3]*chi[1, i]*chi[2, 3]^2*
         chi[3, j]*z[2]^2*z[i]^2 + 8*chi[1, 2]*chi[1, 3]^2*chi[1, i]*
         chi[2, 3]^2*chi[3, j]*z[2]^2*z[i]^2 + 4*chi[1, 2]*chi[1, 3]*
         chi[1, i]*chi[2, 3]^3*chi[3, j]*z[2]^2*z[i]^2 + 
        2*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[3, i]*chi[3, j]*z[2]^2*z[i]^2 + 
        4*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[3, i]*chi[3, j]*z[2]^2*
         z[i]^2 + 2*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[3, i]*chi[3, j]*
         z[2]^2*z[i]^2 + 4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[3, i]*
         chi[3, j]*z[2]^2*z[i]^2 + 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*
         chi[3, i]*chi[3, j]*z[2]^2*z[i]^2 + 2*chi[1, 2]*chi[1, 3]*
         chi[2, 3]^3*chi[3, i]*chi[3, j]*z[2]^2*z[i]^2 + 
        6*chi[1, 2]^3*chi[1, 3]*chi[1, i]*chi[2, 3]*chi[3, j]*z[1]*z[3]*
         z[i]^2 + 12*chi[1, 2]^2*chi[1, 3]^2*chi[1, i]*chi[2, 3]*chi[3, j]*
         z[1]*z[3]*z[i]^2 + 6*chi[1, 2]*chi[1, 3]^3*chi[1, i]*chi[2, 3]*
         chi[3, j]*z[1]*z[3]*z[i]^2 + 12*chi[1, 2]^2*chi[1, 3]*chi[1, i]*
         chi[2, 3]^2*chi[3, j]*z[1]*z[3]*z[i]^2 + 12*chi[1, 2]*chi[1, 3]^2*
         chi[1, i]*chi[2, 3]^2*chi[3, j]*z[1]*z[3]*z[i]^2 + 
        6*chi[1, 2]*chi[1, 3]*chi[1, i]*chi[2, 3]^3*chi[3, j]*z[1]*z[3]*
         z[i]^2 + 6*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[3, i]*chi[3, j]*z[1]*
         z[3]*z[i]^2 + 12*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[3, i]*
         chi[3, j]*z[1]*z[3]*z[i]^2 + 6*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
         chi[3, i]*chi[3, j]*z[1]*z[3]*z[i]^2 + 12*chi[1, 2]^2*chi[1, 3]*
         chi[2, 3]^2*chi[3, i]*chi[3, j]*z[1]*z[3]*z[i]^2 + 
        12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[3, i]*chi[3, j]*z[1]*z[3]*
         z[i]^2 + 6*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[3, i]*chi[3, j]*z[1]*
         z[3]*z[i]^2 + 6*chi[1, 2]^3*chi[1, 3]*chi[1, i]*chi[2, 3]*chi[3, j]*
         z[2]*z[3]*z[i]^2 + 12*chi[1, 2]^2*chi[1, 3]^2*chi[1, i]*chi[2, 3]*
         chi[3, j]*z[2]*z[3]*z[i]^2 + 6*chi[1, 2]*chi[1, 3]^3*chi[1, i]*
         chi[2, 3]*chi[3, j]*z[2]*z[3]*z[i]^2 + 12*chi[1, 2]^2*chi[1, 3]*
         chi[1, i]*chi[2, 3]^2*chi[3, j]*z[2]*z[3]*z[i]^2 + 
        12*chi[1, 2]*chi[1, 3]^2*chi[1, i]*chi[2, 3]^2*chi[3, j]*z[2]*z[3]*
         z[i]^2 + 6*chi[1, 2]*chi[1, 3]*chi[1, i]*chi[2, 3]^3*chi[3, j]*z[2]*
         z[3]*z[i]^2 + 6*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[3, i]*chi[3, j]*
         z[2]*z[3]*z[i]^2 + 12*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[3, i]*
         chi[3, j]*z[2]*z[3]*z[i]^2 + 6*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
         chi[3, i]*chi[3, j]*z[2]*z[3]*z[i]^2 + 12*chi[1, 2]^2*chi[1, 3]*
         chi[2, 3]^2*chi[3, i]*chi[3, j]*z[2]*z[3]*z[i]^2 + 
        12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[3, i]*chi[3, j]*z[2]*z[3]*
         z[i]^2 + 6*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[3, i]*chi[3, j]*z[2]*
         z[3]*z[i]^2 + 2*chi[1, 2]^3*chi[1, 3]*chi[1, i]*chi[2, 3]*chi[3, j]*
         z[3]^2*z[i]^2 + 4*chi[1, 2]^2*chi[1, 3]^2*chi[1, i]*chi[2, 3]*
         chi[3, j]*z[3]^2*z[i]^2 + 2*chi[1, 2]*chi[1, 3]^3*chi[1, i]*
         chi[2, 3]*chi[3, j]*z[3]^2*z[i]^2 + 4*chi[1, 2]^2*chi[1, 3]*
         chi[1, i]*chi[2, 3]^2*chi[3, j]*z[3]^2*z[i]^2 + 
        4*chi[1, 2]*chi[1, 3]^2*chi[1, i]*chi[2, 3]^2*chi[3, j]*z[3]^2*
         z[i]^2 + 2*chi[1, 2]*chi[1, 3]*chi[1, i]*chi[2, 3]^3*chi[3, j]*
         z[3]^2*z[i]^2 + 4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[3, i]*
         chi[3, j]*z[3]^2*z[i]^2 + 8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*
         chi[3, i]*chi[3, j]*z[3]^2*z[i]^2 + 4*chi[1, 2]*chi[1, 3]^3*
         chi[2, 3]*chi[3, i]*chi[3, j]*z[3]^2*z[i]^2 + 
        8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[3, i]*chi[3, j]*z[3]^2*
         z[i]^2 + 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[3, i]*chi[3, j]*
         z[3]^2*z[i]^2 + 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[3, i]*
         chi[3, j]*z[3]^2*z[i]^2 - 4*chi[1, 2]^2*chi[1, 3]*chi[1, i]^2*
         chi[2, 3]*chi[3, i]*z[1]*z[2]^2*z[j] - 8*chi[1, 2]*chi[1, 3]^2*
         chi[1, i]^2*chi[2, 3]*chi[3, i]*z[1]*z[2]^2*z[j] - 
        4*chi[1, 3]^3*chi[1, i]^2*chi[2, 3]*chi[3, i]*z[1]*z[2]^2*z[j] - 
        8*chi[1, 2]*chi[1, 3]*chi[1, i]^2*chi[2, 3]^2*chi[3, i]*z[1]*z[2]^2*
         z[j] - 8*chi[1, 3]^2*chi[1, i]^2*chi[2, 3]^2*chi[3, i]*z[1]*z[2]^2*
         z[j] - 4*chi[1, 3]*chi[1, i]^2*chi[2, 3]^3*chi[3, i]*z[1]*z[2]^2*
         z[j] - 4*chi[1, 2]^2*chi[1, 3]*chi[1, i]*chi[2, 3]*chi[3, i]^2*z[1]*
         z[2]^2*z[j] - 8*chi[1, 2]*chi[1, 3]^2*chi[1, i]*chi[2, 3]*
         chi[3, i]^2*z[1]*z[2]^2*z[j] - 4*chi[1, 3]^3*chi[1, i]*chi[2, 3]*
         chi[3, i]^2*z[1]*z[2]^2*z[j] - 8*chi[1, 2]*chi[1, 3]*chi[1, i]*
         chi[2, 3]^2*chi[3, i]^2*z[1]*z[2]^2*z[j] - 8*chi[1, 3]^2*chi[1, i]*
         chi[2, 3]^2*chi[3, i]^2*z[1]*z[2]^2*z[j] - 4*chi[1, 3]*chi[1, i]*
         chi[2, 3]^3*chi[3, i]^2*z[1]*z[2]^2*z[j] - 4*chi[1, 2]^2*chi[1, 3]*
         chi[1, i]^2*chi[2, 3]*chi[3, i]*z[2]^3*z[j] - 
        8*chi[1, 2]*chi[1, 3]^2*chi[1, i]^2*chi[2, 3]*chi[3, i]*z[2]^3*z[j] - 
        4*chi[1, 3]^3*chi[1, i]^2*chi[2, 3]*chi[3, i]*z[2]^3*z[j] - 
        8*chi[1, 2]*chi[1, 3]*chi[1, i]^2*chi[2, 3]^2*chi[3, i]*z[2]^3*z[j] - 
        8*chi[1, 3]^2*chi[1, i]^2*chi[2, 3]^2*chi[3, i]*z[2]^3*z[j] - 
        4*chi[1, 3]*chi[1, i]^2*chi[2, 3]^3*chi[3, i]*z[2]^3*z[j] - 
        4*chi[1, 2]^2*chi[1, 3]*chi[1, i]*chi[2, 3]*chi[3, i]^2*z[2]^3*z[j] - 
        8*chi[1, 2]*chi[1, 3]^2*chi[1, i]*chi[2, 3]*chi[3, i]^2*z[2]^3*z[j] - 
        4*chi[1, 3]^3*chi[1, i]*chi[2, 3]*chi[3, i]^2*z[2]^3*z[j] - 
        8*chi[1, 2]*chi[1, 3]*chi[1, i]*chi[2, 3]^2*chi[3, i]^2*z[2]^3*z[j] - 
        8*chi[1, 3]^2*chi[1, i]*chi[2, 3]^2*chi[3, i]^2*z[2]^3*z[j] - 
        4*chi[1, 3]*chi[1, i]*chi[2, 3]^3*chi[3, i]^2*z[2]^3*z[j] - 
        2*chi[1, 2]^3*chi[1, i]^2*chi[2, 3]*chi[3, i]*z[1]^2*z[3]*z[j] - 
        5*chi[1, 2]^2*chi[1, 3]*chi[1, i]^2*chi[2, 3]*chi[3, i]*z[1]^2*z[3]*
         z[j] - 3*chi[1, 2]*chi[1, 3]^2*chi[1, i]^2*chi[2, 3]*chi[3, i]*
         z[1]^2*z[3]*z[j] - 3*chi[1, 2]^2*chi[1, i]^2*chi[2, 3]^2*chi[3, i]*
         z[1]^2*z[3]*z[j] - 4*chi[1, 2]*chi[1, 3]*chi[1, i]^2*chi[2, 3]^2*
         chi[3, i]*z[1]^2*z[3]*z[j] - chi[1, 2]*chi[1, i]^2*chi[2, 3]^3*
         chi[3, i]*z[1]^2*z[3]*z[j] - 2*chi[1, 2]^3*chi[1, i]*chi[2, 3]*
         chi[3, i]^2*z[1]^2*z[3]*z[j] - 5*chi[1, 2]^2*chi[1, 3]*chi[1, i]*
         chi[2, 3]*chi[3, i]^2*z[1]^2*z[3]*z[j] - 3*chi[1, 2]*chi[1, 3]^2*
         chi[1, i]*chi[2, 3]*chi[3, i]^2*z[1]^2*z[3]*z[j] - 
        3*chi[1, 2]^2*chi[1, i]*chi[2, 3]^2*chi[3, i]^2*z[1]^2*z[3]*z[j] - 
        4*chi[1, 2]*chi[1, 3]*chi[1, i]*chi[2, 3]^2*chi[3, i]^2*z[1]^2*z[3]*
         z[j] - chi[1, 2]*chi[1, i]*chi[2, 3]^3*chi[3, i]^2*z[1]^2*z[3]*
         z[j] - 4*chi[1, 2]^3*chi[1, i]^2*chi[2, 3]*chi[3, i]*z[1]*z[2]*z[3]*
         z[j] - 12*chi[1, 2]^2*chi[1, 3]*chi[1, i]^2*chi[2, 3]*chi[3, i]*z[1]*
         z[2]*z[3]*z[j] - 8*chi[1, 2]*chi[1, 3]^2*chi[1, i]^2*chi[2, 3]*
         chi[3, i]*z[1]*z[2]*z[3]*z[j] - 6*chi[1, 2]^2*chi[1, i]^2*
         chi[2, 3]^2*chi[3, i]*z[1]*z[2]*z[3]*z[j] - 14*chi[1, 2]*chi[1, 3]*
         chi[1, i]^2*chi[2, 3]^2*chi[3, i]*z[1]*z[2]*z[3]*z[j] - 
        4*chi[1, 3]^2*chi[1, i]^2*chi[2, 3]^2*chi[3, i]*z[1]*z[2]*z[3]*z[j] - 
        2*chi[1, 2]*chi[1, i]^2*chi[2, 3]^3*chi[3, i]*z[1]*z[2]*z[3]*z[j] - 
        4*chi[1, 3]*chi[1, i]^2*chi[2, 3]^3*chi[3, i]*z[1]*z[2]*z[3]*z[j] - 
        4*chi[1, 2]^3*chi[1, i]*chi[2, 3]*chi[3, i]^2*z[1]*z[2]*z[3]*z[j] - 
        12*chi[1, 2]^2*chi[1, 3]*chi[1, i]*chi[2, 3]*chi[3, i]^2*z[1]*z[2]*
         z[3]*z[j] - 8*chi[1, 2]*chi[1, 3]^2*chi[1, i]*chi[2, 3]*chi[3, i]^2*
         z[1]*z[2]*z[3]*z[j] - 6*chi[1, 2]^2*chi[1, i]*chi[2, 3]^2*
         chi[3, i]^2*z[1]*z[2]*z[3]*z[j] - 14*chi[1, 2]*chi[1, 3]*chi[1, i]*
         chi[2, 3]^2*chi[3, i]^2*z[1]*z[2]*z[3]*z[j] - 
        4*chi[1, 3]^2*chi[1, i]*chi[2, 3]^2*chi[3, i]^2*z[1]*z[2]*z[3]*z[j] - 
        2*chi[1, 2]*chi[1, i]*chi[2, 3]^3*chi[3, i]^2*z[1]*z[2]*z[3]*z[j] - 
        4*chi[1, 3]*chi[1, i]*chi[2, 3]^3*chi[3, i]^2*z[1]*z[2]*z[3]*z[j] - 
        2*chi[1, 2]^3*chi[1, i]^2*chi[2, 3]*chi[3, i]*z[2]^2*z[3]*z[j] - 
        11*chi[1, 2]^2*chi[1, 3]*chi[1, i]^2*chi[2, 3]*chi[3, i]*z[2]^2*z[3]*
         z[j] - 13*chi[1, 2]*chi[1, 3]^2*chi[1, i]^2*chi[2, 3]*chi[3, i]*
         z[2]^2*z[3]*z[j] - 4*chi[1, 3]^3*chi[1, i]^2*chi[2, 3]*chi[3, i]*
         z[2]^2*z[3]*z[j] - 3*chi[1, 2]^2*chi[1, i]^2*chi[2, 3]^2*chi[3, i]*
         z[2]^2*z[3]*z[j] - 18*chi[1, 2]*chi[1, 3]*chi[1, i]^2*chi[2, 3]^2*
         chi[3, i]*z[2]^2*z[3]*z[j] - 12*chi[1, 3]^2*chi[1, i]^2*chi[2, 3]^2*
         chi[3, i]*z[2]^2*z[3]*z[j] - chi[1, 2]*chi[1, i]^2*chi[2, 3]^3*
         chi[3, i]*z[2]^2*z[3]*z[j] - 8*chi[1, 3]*chi[1, i]^2*chi[2, 3]^3*
         chi[3, i]*z[2]^2*z[3]*z[j] - 2*chi[1, 2]^3*chi[1, i]*chi[2, 3]*
         chi[3, i]^2*z[2]^2*z[3]*z[j] - 11*chi[1, 2]^2*chi[1, 3]*chi[1, i]*
         chi[2, 3]*chi[3, i]^2*z[2]^2*z[3]*z[j] - 13*chi[1, 2]*chi[1, 3]^2*
         chi[1, i]*chi[2, 3]*chi[3, i]^2*z[2]^2*z[3]*z[j] - 
        4*chi[1, 3]^3*chi[1, i]*chi[2, 3]*chi[3, i]^2*z[2]^2*z[3]*z[j] - 
        3*chi[1, 2]^2*chi[1, i]*chi[2, 3]^2*chi[3, i]^2*z[2]^2*z[3]*z[j] - 
        18*chi[1, 2]*chi[1, 3]*chi[1, i]*chi[2, 3]^2*chi[3, i]^2*z[2]^2*z[3]*
         z[j] - 12*chi[1, 3]^2*chi[1, i]*chi[2, 3]^2*chi[3, i]^2*z[2]^2*z[3]*
         z[j] - chi[1, 2]*chi[1, i]*chi[2, 3]^3*chi[3, i]^2*z[2]^2*z[3]*
         z[j] - 8*chi[1, 3]*chi[1, i]*chi[2, 3]^3*chi[3, i]^2*z[2]^2*z[3]*
         z[j] - 3*chi[1, 2]^3*chi[1, i]^2*chi[2, 3]*chi[3, i]*z[1]*z[3]^2*
         z[j] - 8*chi[1, 2]^2*chi[1, 3]*chi[1, i]^2*chi[2, 3]*chi[3, i]*z[1]*
         z[3]^2*z[j] - 5*chi[1, 2]*chi[1, 3]^2*chi[1, i]^2*chi[2, 3]*
         chi[3, i]*z[1]*z[3]^2*z[j] - 4*chi[1, 2]^2*chi[1, i]^2*chi[2, 3]^2*
         chi[3, i]*z[1]*z[3]^2*z[j] - 6*chi[1, 2]*chi[1, 3]*chi[1, i]^2*
         chi[2, 3]^2*chi[3, i]*z[1]*z[3]^2*z[j] - chi[1, 2]*chi[1, i]^2*
         chi[2, 3]^3*chi[3, i]*z[1]*z[3]^2*z[j] - 3*chi[1, 2]^3*chi[1, i]*
         chi[2, 3]*chi[3, i]^2*z[1]*z[3]^2*z[j] - 8*chi[1, 2]^2*chi[1, 3]*
         chi[1, i]*chi[2, 3]*chi[3, i]^2*z[1]*z[3]^2*z[j] - 
        5*chi[1, 2]*chi[1, 3]^2*chi[1, i]*chi[2, 3]*chi[3, i]^2*z[1]*z[3]^2*
         z[j] - 4*chi[1, 2]^2*chi[1, i]*chi[2, 3]^2*chi[3, i]^2*z[1]*z[3]^2*
         z[j] - 6*chi[1, 2]*chi[1, 3]*chi[1, i]*chi[2, 3]^2*chi[3, i]^2*z[1]*
         z[3]^2*z[j] - chi[1, 2]*chi[1, i]*chi[2, 3]^3*chi[3, i]^2*z[1]*
         z[3]^2*z[j] - 3*chi[1, 2]^3*chi[1, i]^2*chi[2, 3]*chi[3, i]*z[2]*
         z[3]^2*z[j] - 10*chi[1, 2]^2*chi[1, 3]*chi[1, i]^2*chi[2, 3]*
         chi[3, i]*z[2]*z[3]^2*z[j] - 7*chi[1, 2]*chi[1, 3]^2*chi[1, i]^2*
         chi[2, 3]*chi[3, i]*z[2]*z[3]^2*z[j] - 4*chi[1, 2]^2*chi[1, i]^2*
         chi[2, 3]^2*chi[3, i]*z[2]*z[3]^2*z[j] - 12*chi[1, 2]*chi[1, 3]*
         chi[1, i]^2*chi[2, 3]^2*chi[3, i]*z[2]*z[3]^2*z[j] - 
        4*chi[1, 3]^2*chi[1, i]^2*chi[2, 3]^2*chi[3, i]*z[2]*z[3]^2*z[j] - 
        chi[1, 2]*chi[1, i]^2*chi[2, 3]^3*chi[3, i]*z[2]*z[3]^2*z[j] - 
        4*chi[1, 3]*chi[1, i]^2*chi[2, 3]^3*chi[3, i]*z[2]*z[3]^2*z[j] - 
        3*chi[1, 2]^3*chi[1, i]*chi[2, 3]*chi[3, i]^2*z[2]*z[3]^2*z[j] - 
        10*chi[1, 2]^2*chi[1, 3]*chi[1, i]*chi[2, 3]*chi[3, i]^2*z[2]*z[3]^2*
         z[j] - 7*chi[1, 2]*chi[1, 3]^2*chi[1, i]*chi[2, 3]*chi[3, i]^2*z[2]*
         z[3]^2*z[j] - 4*chi[1, 2]^2*chi[1, i]*chi[2, 3]^2*chi[3, i]^2*z[2]*
         z[3]^2*z[j] - 12*chi[1, 2]*chi[1, 3]*chi[1, i]*chi[2, 3]^2*
         chi[3, i]^2*z[2]*z[3]^2*z[j] - 4*chi[1, 3]^2*chi[1, i]*chi[2, 3]^2*
         chi[3, i]^2*z[2]*z[3]^2*z[j] - chi[1, 2]*chi[1, i]*chi[2, 3]^3*
         chi[3, i]^2*z[2]*z[3]^2*z[j] - 4*chi[1, 3]*chi[1, i]*chi[2, 3]^3*
         chi[3, i]^2*z[2]*z[3]^2*z[j] - chi[1, 2]^3*chi[1, i]^2*chi[2, 3]*
         chi[3, i]*z[3]^3*z[j] - 3*chi[1, 2]^2*chi[1, 3]*chi[1, i]^2*
         chi[2, 3]*chi[3, i]*z[3]^3*z[j] - 2*chi[1, 2]*chi[1, 3]^2*
         chi[1, i]^2*chi[2, 3]*chi[3, i]*z[3]^3*z[j] - 
        chi[1, 2]^2*chi[1, i]^2*chi[2, 3]^2*chi[3, i]*z[3]^3*z[j] - 
        2*chi[1, 2]*chi[1, 3]*chi[1, i]^2*chi[2, 3]^2*chi[3, i]*z[3]^3*z[j] - 
        chi[1, 2]^3*chi[1, i]*chi[2, 3]*chi[3, i]^2*z[3]^3*z[j] - 
        3*chi[1, 2]^2*chi[1, 3]*chi[1, i]*chi[2, 3]*chi[3, i]^2*z[3]^3*z[j] - 
        2*chi[1, 2]*chi[1, 3]^2*chi[1, i]*chi[2, 3]*chi[3, i]^2*z[3]^3*z[j] - 
        chi[1, 2]^2*chi[1, i]*chi[2, 3]^2*chi[3, i]^2*z[3]^3*z[j] - 
        2*chi[1, 2]*chi[1, 3]*chi[1, i]*chi[2, 3]^2*chi[3, i]^2*z[3]^3*z[j] - 
        2*chi[1, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*
         (chi[1, 2] + 2*chi[2, 3])*chi[2, i]^3*chi[3, j]*z[3]*
         (z[1]^2*(2*z[2] + z[3]) + z[1]*(3*z[2]^2 + 4*z[2]*z[3] + z[3]^2) + 
          z[2]*z[2, 3]^2) - (chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[2, i]^2*
         (z[1, 2, 3]*(chi[3, j]*(chi[1, 3]*z[i]*(chi[1, 2]^2*z[3]*
                 (2*z[1] + 2*z[2] + z[3]) + chi[1, 2]*(chi[2, 3]*(4*z[1]^2 + 
                    5*z[1]*z[3] + 3*z[2]*z[3] + 2*z[3]^2) + chi[1, 3]*z[3]*
                   z[1, 2]) + 4*chi[2, 3]*z[1]*(chi[2, 3]*z[1] + chi[1, 3]*
                   z[1, 3])) + 2*chi[1, i]*z[3]*(2*chi[1, 3]*chi[2, 3]*
                 (z[1]*(4*z[2] + z[3]) + z[2]*z[2, 3]) + chi[1, 2]*
                 (chi[1, 3]*z[1]*(2*z[2] + z[3]) + chi[2, 3]*z[2]*(2*z[1] + 
                    z[2, 3])))) - 4*chi[1, 3]*chi[2, 3]*(chi[1, 2] + 
              chi[1, 3] + chi[2, 3])*chi[i, j]*z[3]*z[1, 2]*z[1, 2, 3]) + 
          chi[3, i]*((2*chi[2, j]*z[3]*(2*chi[1, 3]*chi[2, 3]*(z[1]^2 + 
                  z[2]*z[3] + z[1]*(4*z[2] + z[3])) + chi[1, 2]*
                 (chi[2, 3]*z[2]*(2*z[1] + z[3]) + chi[1, 3]*z[1]*(2*z[2] + 
                    z[1, 3]))) + chi[2, 3]*z[j]*(chi[1, 2]^2*z[3]*
                 (2*z[1] + 2*z[2] + z[3]) + chi[1, 2]*(chi[1, 3]*(4*z[2]^2 + 
                    3*z[1]*z[3] + 5*z[2]*z[3] + 2*z[3]^2) + chi[2, 3]*z[3]*
                   z[1, 2]) + 4*chi[1, 3]*z[2]*(chi[1, 3]*z[2] + chi[2, 3]*
                   z[2, 3])))*z[1, 2, 3] - 2*chi[3, j]*
             (2*chi[1, 2]^2*z[3]*(z[1]^2*(2*z[2] + z[3]) + z[2]*z[3]*
                 (z[2] + 2*z[3]) + 2*z[1]*(z[2]^2 + z[2]*z[3] + z[3]^2)) + 
              chi[1, 2]*(chi[1, 3]*(z[1]^3*z[2] + z[2]^4 + z[2]^3*z[3] + 
                  2*z[2]*z[3]^3 + z[1]^2*(z[2]^2 + z[2]*z[3] + 2*z[3]^2) + 
                  z[1]*(z[2]^3 + 4*z[2]^2*z[3] + 2*z[2]*z[3]^2 + 2*z[3]^3)) + 
                chi[2, 3]*(z[1]^4 + z[1]^2*z[2]*(z[2] + 4*z[3]) + 
                  z[1]*(z[2]^3 + z[2]^2*z[3] + 2*z[2]*z[3]^2 + 2*z[3]^3) + 
                  z[1]^3*z[2, 3] + 2*z[2]*z[3]^2*z[2, 3])) + 2*chi[1, 3]*chi[
                2, 3]*(z[1]^3 + z[1]^2*z[2] + z[1]*z[2]^2 + z[2]^3)*z[1, 2, 
                3]))) + chi[2, i]*(2*chi[1, 2]*chi[1, 3]*chi[2, 3]*
           (chi[1, 2] + chi[1, 3] + chi[2, 3])^2*chi[3, j]*
           (2*z[1]^2 + 2*z[2]^2 + 3*z[2]*z[3] + z[3]^2 + 
            z[1]*(4*z[2] + 3*z[3]))*z[i]^2 - 2*chi[1, i]^2*
           (chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, j]*z[2]*z[3]*
           (2*chi[1, 3]*chi[2, 3]*(2*z[1] - z[2]) + chi[1, 2]*
             (chi[2, 3]*(2*z[1] + z[3]) - chi[1, 3]*z[2, 3]))*z[1, 2, 3] + 
          chi[3, i]*z[1, 2, 3]*(chi[3, j]*z[i]*(4*chi[1, 3]*chi[2, 3]*(
                -(chi[2, 3]*z[1]) + chi[1, 3]*z[2])*(chi[2, 3]*z[1] + 
                chi[1, 3]*(z[1] + 2*z[3])) - chi[1, 2]^3*(chi[1, 3]*
                 (2*z[2]^2 + z[1]*(2*z[2] - 7*z[3]) - 8*z[2]*z[3] + z[3]^2) + 
                chi[2, 3]*(2*z[1]^2 + z[1]*(2*z[2] - 7*z[3]) + 
                  z[3]*(-6*z[2] + z[3]))) - chi[1, 2]^2*(chi[1, 3]^2*
                 (3*z[2]^2 + z[1]*(3*z[2] - 4*z[3]) - 6*z[2]*z[3] + z[3]^2) + 
                chi[1, 3]*chi[2, 3]*(7*z[1]^2 + 8*z[1]*z[2] + 5*z[2]^2 - 
                  4*z[2]*z[3] + 6*z[3]^2) + chi[2, 3]^2*(3*z[1]^2 + 
                  z[1]*(3*z[2] - 4*z[3]) + z[3]*(-2*z[2] + z[3]))) + 
              4*chi[1, 2]^4*z[3]*z[1, 2] - chi[1, 2]*(chi[1, 3]^3*
                 (z[2]*(z[2] - 2*z[3]) + z[1]*(z[2] - z[3])) + chi[1, 3]*
                 chi[2, 3]^2*(10*z[1]^2 + 3*z[2]^2 - 2*z[2]*z[3] + 4*z[3]^2 + 
                  z[1]*(5*z[2] + z[3])) + chi[2, 3]^3*z[1]*(-z[3] + 
                  z[1, 2]) + chi[1, 3]^2*chi[2, 3]*(5*z[1]^2 + 
                  4*(z[2]^2 - 3*z[2]*z[3] + z[3]^2) + z[1]*z[2, 3]))) + 
            chi[2, 3]*(2*chi[1, 2]^3 + chi[1, 2]^2*(7*chi[1, 3] + 
                3*chi[2, 3]) + chi[1, 2]*(5*chi[1, 3]^2 + 10*chi[1, 3]*
                 chi[2, 3] + chi[2, 3]^2) + 4*chi[1, 3]*chi[2, 3]*chi[3, 
                {1, 2}])*chi[i, j]*z[3]*z[1, 2]*z[1, 2, 3]) - 
          (chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, i]^2*
           ((2*chi[2, j]*z[3]*(2*chi[1, 3]*chi[2, 3]*(2*z[1] - z[2])*z[2] + 
                chi[1, 2]*(-(chi[2, 3]*(z[1]^2 + z[2]^2 + z[1]*z[3])) + 
                  chi[1, 3]*z[1]*(2*z[2] + z[1, 3]))) + chi[2, 3]*z[j]*(
                chi[1, 2]^2*z[3]*(2*z[1] + 2*z[2] + z[3]) + chi[1, 2]*
                 (chi[1, 3]*(4*z[2]^2 + 3*z[1]*z[3] + 5*z[2]*z[3] + 
                    2*z[3]^2) + chi[2, 3]*z[3]*z[1, 2]) + 4*chi[1, 3]*z[2]*
                 (chi[1, 3]*z[2] + chi[2, 3]*z[2, 3])))*z[1, 2, 3] - 
            2*chi[3, j]*(2*chi[1, 2]^2*z[3]*(z[1]*(z[2] - z[3]) - 
                z[2]*(z[2] + 2*z[3]))*z[1, 2] + chi[1, 2]*(chi[1, 3]*z[2]*
                 (z[1]^3 + z[1]^2*(z[2] + 2*z[3]) + z[2]*(z[2]^2 + 
                    z[2]*z[3] - 2*z[3]^2) + z[1]*(z[2]^2 + 5*z[2]*z[3] - 
                    z[3]^2)) - chi[2, 3]*(z[1]^3*z[2] + 2*z[1]^2*z[3]^2 + 
                  z[1]*z[2]*(-z[2]^2 + 4*z[2]*z[3] + 5*z[3]^2) + 2*z[2]^2*
                   z[3]*z[2, 3])) + 2*chi[1, 3]*chi[2, 3]*z[2]^2*z[1, 2]*z[1, 
                2, 3])) - chi[1, i]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*
           (chi[3, j]*z[i]*(chi[1, 2]^2*chi[3, {1, 2}]*z[3]*(2*z[1] + 
                2*z[2] + z[3]) - 4*chi[1, 3]*chi[2, 3]*(chi[1, 3]*z[2]*
                 (2*z[1] + z[3]) + chi[2, 3]*z[1]*(2*z[2] + z[3])) + 
              chi[1, 2]*(chi[1, 3]^2*z[3]*z[1, 2] + chi[2, 3]^2*z[3]*
                 z[1, 2] + 4*chi[1, 3]*chi[2, 3]*(z[1]*(-2*z[2] + z[3]) + 
                  z[3]*z[2, 3])))*z[1, 2, 3] + 2*chi[3, i]*
             ((chi[2, 3]*z[j]*(chi[1, 2]^2*z[3]*(2*z[1] + 2*z[2] + z[3]) + 
                  chi[1, 2]*(chi[1, 3]*(4*z[2]^2 + 3*z[1]*z[3] + 5*z[2]*
                       z[3] + 2*z[3]^2) + chi[2, 3]*z[3]*z[1, 2]) + 
                  4*chi[1, 3]*z[2]*(chi[1, 3]*z[2] + chi[2, 3]*z[2, 3])) - 
                2*chi[2, j]*z[3]*(2*chi[1, 3]*chi[2, 3]*(z[1]^2 + z[1]*z[3] + 
                    z[2]*(2*z[2] + z[3])) + chi[1, 2]*(chi[2, 3]*(z[1]^2 + 
                      z[2]^2 + z[1]*z[3]) + chi[1, 3]*z[2]*z[2, 3])))*z[1, 2, 
                3] - chi[3, j]*(2*chi[1, 2]^2*z[3]*(3*z[1]*z[3]^2 + 
                  z[1]^2*(2*z[2] + z[3]) - z[2]*(2*z[2]^2 + z[2]*z[3] - 
                    3*z[3]^2)) + chi[1, 2]*(chi[1, 3]*(z[1]*z[3]^2*(-4*z[2] + 
                      z[3]) + z[1]^2*(-2*z[2]^2 - 2*z[2]*z[3] + z[3]^2) + 
                    z[2]*(2*z[2]^3 - 2*z[2]^2*z[3] - 7*z[2]*z[3]^2 + 
                      z[3]^3)) + chi[2, 3]*(-2*z[1]^3*z[2] + z[1]^2*z[3]*
                     (4*z[2] + z[3]) + z[1]*(2*z[2]^3 + 4*z[2]*z[3]^2 + 
                      5*z[3]^3) + 5*z[2]*z[3]^2*z[2, 3])) + 4*chi[1, 3]*
                 chi[2, 3]*z[2]*(-z[1]^2 + z[2]^2)*z[1, 2, 3]))))) + 
      chi[1, i]*(2*chi[1, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*
         (chi[1, 2] + 2*chi[2, 3])*chi[2, j]^3*chi[3, i]^2*z[1]^2*z[3]*
         z[1, 2, 3] + 2*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[2, i]^2*
         chi[2, j]*chi[3, j]*chi[j, {2, 3}]*z[1]*z[3]*
         (2*chi[1, 3]*chi[2, 3]*(z[1] - 2*z[2]) + chi[1, 2]*
           (-(chi[1, 3]*(2*z[2] + z[3])) + chi[2, 3]*z[1, 3]))*z[1, 2, 3] - 
        chi[1, 2]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, j]*z[1, 2, 3]*
         (chi[3, i]^2*z[j]*(-2*chi[1, 3]*chi[2, 3]*(chi[1, 2] + chi[1, 3] + 
              chi[2, 3])*z[j]*(2*z[3] + z[1, 2]) + chi[3, j]*z[1, 2]*
             (2*chi[1, 3]*chi[2, 3]*(2*z[3] + z[1, 2]) + chi[1, 2]*(
                chi[2, 3]*z[1, 3] + chi[1, 3]*z[2, 3]))) - 
          chi[3, i]*chi[3, j]*(4*chi[1, 3]*chi[2, 3] + chi[1, 2]*
             chi[3, {1, 2}])*chi[i, j]*z[3]*z[1, 2]*z[1, 2, 3] + 
          2*chi[1, 3]*chi[2, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*
           chi[i, j]^2*z[3]*z[1, 2]*z[1, 2, 3]) + 
        chi[2, j]*(-(chi[3, i]*chi[3, j]*z[1, 2, 3]*
            (chi[3, j]*z[i]*(4*chi[1, 3]*chi[2, 3]*(-(chi[2, 3]*z[1]) + 
                 chi[1, 3]*z[2])*(chi[1, 3]*z[2] + chi[2, 3]*(z[2] + 
                   2*z[3])) + chi[1, 2]^3*(chi[1, 3]*(2*z[2]^2 + 2*z[1]*
                    (z[2] - 3*z[3]) - 7*z[2]*z[3] + z[3]^2) + chi[2, 3]*
                  (2*z[1]^2 + 2*z[1]*(z[2] - 4*z[3]) + z[3]*(-7*z[2] + 
                     z[3]))) + chi[1, 2]^2*(chi[1, 3]^2*(3*z[2]^2 + 
                   z[1]*(3*z[2] - 2*z[3]) - 4*z[2]*z[3] + z[3]^2) + 
                 chi[1, 3]*chi[2, 3]*(5*z[1]^2 + 7*z[2]^2 + z[1]*(8*z[2] - 
                     4*z[3]) + 6*z[3]^2) + chi[2, 3]^2*(3*z[1]^2 + 
                   3*z[1]*(z[2] - 2*z[3]) + z[3]*(-4*z[2] + z[3]))) - 4*
                chi[1, 2]^4*z[3]*z[1, 2] + chi[1, 2]*(chi[2, 3]^3*(z[1]^2 + 
                   z[1]*(z[2] - 2*z[3]) - z[2]*z[3]) + chi[1, 3]*chi[2, 3]^2*
                  (4*z[1]^2 + 5*z[2]^2 + z[1]*(z[2] - 12*z[3]) + z[2]*z[3] + 
                   4*z[3]^2) + chi[1, 3]^2*chi[2, 3]*(3*z[1]^2 + 10*z[2]^2 + 
                   z[1]*(5*z[2] - 2*z[3]) + z[2]*z[3] + 4*z[3]^2) + 
                 chi[1, 3]^3*z[2]*(-z[3] + z[1, 2]))) + 
             (4*chi[1, 2]^4 - 8*chi[1, 3]^2*chi[2, 3]^2 + 4*chi[1, 2]^2*
                (chi[1, 3]^2 + chi[2, 3]^2) + 7*chi[1, 2]^3*chi[3, {1, 2}] + 
               chi[1, 2]*(chi[1, 3] - chi[2, 3])^2*chi[3, {1, 2}])*chi[i, j]*
              z[3]*z[1, 2]*z[1, 2, 3])) - 2*chi[1, 2]*chi[1, 3]*chi[2, 3]*
           (chi[1, 2] + chi[1, 3] + chi[2, 3])^2*z[1, 2, 3]*
           (-(chi[3, j]^2*(2*z[1] + 2*z[2] + z[3])*z[i]^2) + 
            2*chi[i, j]^2*z[3]*z[1, 2]*z[1, 2, 3]) + chi[3, i]^2*
           (2*chi[1, 2]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, j]^2*
             (2*chi[1, 2]*(z[1]^3 + 5*z[1]^2*z[2] + 5*z[1]*z[2]^2 + z[2]^3)*z[
                3] + chi[1, 3]*z[2]*(z[1]^3 - z[1]*z[2]*(z[2] - 7*z[3]) + 
                3*z[1]^2*z[3] + 2*z[2]^2*z[3]) + chi[2, 3]*z[1]*(
                -(z[1]^2*(z[2] - 2*z[3])) + 7*z[1]*z[2]*z[3] + 
                z[2]^2*(z[2] + 3*z[3]))) + 2*chi[1, 2]*chi[1, 3]*chi[2, 3]*
             (chi[1, 2] + chi[1, 3] + chi[2, 3])^2*(2*z[1]^2 + 2*z[2]^2 + 
              3*z[2]*z[3] + z[3]^2 + z[1]*(4*z[2] + 3*z[3]))*z[j]^2 - 
            chi[3, j]*z[j]*(4*chi[1, 3]*chi[2, 3]*(chi[2, 3]*z[1] - 
                chi[1, 3]*z[2])*(chi[2, 3]*z[1] + chi[1, 3]*(z[1] + 
                  2*z[3])) + chi[1, 2]^3*(chi[1, 3]*(2*z[2]^2 + 
                  z[1]*(2*z[2] - 7*z[3]) - 8*z[2]*z[3] + z[3]^2) + 
                chi[2, 3]*(2*z[1]^2 + z[1]*(2*z[2] - 7*z[3]) + 
                  z[3]*(-6*z[2] + z[3]))) + chi[1, 2]^2*(chi[1, 3]^2*
                 (3*z[2]^2 + z[1]*(3*z[2] - 4*z[3]) - 6*z[2]*z[3] + z[3]^2) + 
                chi[1, 3]*chi[2, 3]*(7*z[1]^2 + 8*z[1]*z[2] + 5*z[2]^2 - 
                  4*z[2]*z[3] + 6*z[3]^2) + chi[2, 3]^2*(3*z[1]^2 + 
                  z[1]*(3*z[2] - 4*z[3]) + z[3]*(-2*z[2] + z[3]))) - 
              4*chi[1, 2]^4*z[3]*z[1, 2] + chi[1, 2]*(chi[1, 3]^3*
                 (z[2]*(z[2] - 2*z[3]) + z[1]*(z[2] - z[3])) + chi[1, 3]*
                 chi[2, 3]^2*(10*z[1]^2 + 3*z[2]^2 - 2*z[2]*z[3] + 4*z[3]^2 + 
                  z[1]*(5*z[2] + z[3])) + chi[2, 3]^3*z[1]*(-z[3] + 
                  z[1, 2]) + chi[1, 3]^2*chi[2, 3]*(5*z[1]^2 + 
                  4*(z[2]^2 - 3*z[2]*z[3] + z[3]^2) + z[1]*z[2, 3])))*
             z[1, 2, 3])) + chi[2, j]^2*(2*chi[1, 2]*chi[1, 3]*chi[2, 3]*
           (chi[1, 2] + chi[1, 3] + chi[2, 3])^2*chi[3, j]*
           (2*z[1]^2 + 2*z[2]^2 + 3*z[2]*z[3] + z[3]^2 + 
            z[1]*(4*z[2] + 3*z[3]))*z[i]^2 + chi[3, i]*z[1, 2, 3]*
           (chi[3, j]*z[i]*(4*chi[1, 3]*chi[2, 3]*(chi[2, 3]*z[1] - 
                chi[1, 3]*z[2])*(chi[1, 3]*z[2] + chi[2, 3]*(z[2] + 
                  2*z[3])) - chi[1, 2]^3*(chi[1, 3]*(2*z[2]^2 + 2*z[1]*
                   (z[2] - 3*z[3]) - 7*z[2]*z[3] + z[3]^2) + chi[2, 3]*
                 (2*z[1]^2 + 2*z[1]*(z[2] - 4*z[3]) + z[3]*(-7*z[2] + 
                    z[3]))) - chi[1, 2]^2*(chi[1, 3]^2*(3*z[2]^2 + 
                  z[1]*(3*z[2] - 2*z[3]) - 4*z[2]*z[3] + z[3]^2) + 
                chi[1, 3]*chi[2, 3]*(5*z[1]^2 + 7*z[2]^2 + z[1]*(8*z[2] - 
                    4*z[3]) + 6*z[3]^2) + chi[2, 3]^2*(3*z[1]^2 + 
                  3*z[1]*(z[2] - 2*z[3]) + z[3]*(-4*z[2] + z[3]))) + 
              4*chi[1, 2]^4*z[3]*z[1, 2] - chi[1, 2]*(chi[2, 3]^3*
                 (z[1]^2 + z[1]*(z[2] - 2*z[3]) - z[2]*z[3]) + chi[1, 3]*
                 chi[2, 3]^2*(4*z[1]^2 + 5*z[2]^2 + z[1]*(z[2] - 12*z[3]) + 
                  z[2]*z[3] + 4*z[3]^2) + chi[1, 3]^2*chi[2, 3]*(3*z[1]^2 + 
                  10*z[2]^2 + z[1]*(5*z[2] - 2*z[3]) + z[2]*z[3] + 
                  4*z[3]^2) + chi[1, 3]^3*z[2]*(-z[3] + z[1, 2]))) + 
            chi[1, 3]*(2*chi[1, 2]^3 + chi[1, 2]^2*(3*chi[1, 3] + 
                7*chi[2, 3]) + chi[1, 2]*(chi[1, 3]^2 + 10*chi[1, 3]*
                 chi[2, 3] + 5*chi[2, 3]^2) + 4*chi[1, 3]*chi[2, 3]*chi[3, 
                {1, 2}])*chi[i, j]*z[3]*z[1, 2]*z[1, 2, 3]) - 
          (chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, i]^2*
           (chi[1, 3]*z[j]*(chi[1, 2]^2*z[3]*(2*z[1] + 2*z[2] + z[3]) + 
              chi[1, 2]*(chi[2, 3]*(4*z[1]^2 + 5*z[1]*z[3] + 3*z[2]*z[3] + 
                  2*z[3]^2) + chi[1, 3]*z[3]*z[1, 2]) + 4*chi[2, 3]*z[1]*(
                chi[2, 3]*z[1] + chi[1, 3]*z[1, 3]))*z[1, 2, 3] + 
            2*chi[3, j]*(2*chi[1, 2]^2*z[3]*(z[1]^2 - z[1]*(z[2] - 2*z[3]) + 
                z[2]*z[3])*z[1, 2] - chi[1, 2]*(chi[1, 3]*
                 (z[1]^3*(z[2] - 2*z[3]) - 2*z[2]^2*z[3]^2 - 2*z[1]^2*z[3]*
                   (2*z[2] + z[3]) - z[1]*(z[2]^3 + 5*z[2]*z[3]^2)) + 
                chi[2, 3]*z[1]*(z[1]^3 + z[1]*(z[2]^2 + 5*z[2]*z[3] - 
                    2*z[3]^2) + z[2]*(z[2]^2 + 2*z[2]*z[3] - z[3]^2) + 
                  z[1]^2*z[2, 3])) - 2*chi[1, 3]*chi[2, 3]*z[1]^2*z[1, 2]*z[
                1, 2, 3]))) + chi[2, i]*(4*chi[1, 3]*(chi[1, 2] + chi[1, 3] + 
            chi[2, 3])*(chi[1, 2] + 2*chi[2, 3])*chi[2, j]^3*chi[3, i]*z[1]^2*
           z[3]*z[1, 2, 3] + chi[1, 2]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*
           chi[3, j]*z[1, 2, 3]*(4*chi[1, 3]*chi[2, 3]*(chi[1, 2] + 
              chi[1, 3] + chi[2, 3])*chi[3, i]*z[j]^2*(2*z[3] + z[1, 2]) + 
            chi[3, j]*z[1, 2]*(-2*chi[3, i]*z[j]*(2*chi[1, 3]*chi[2, 3]*
                 (2*z[3] + z[1, 2]) + chi[1, 2]*(chi[2, 3]*z[1, 3] + 
                  chi[1, 3]*z[2, 3])) + (4*chi[1, 3]*chi[2, 3] + 
                chi[1, 2]*chi[3, {1, 2}])*chi[i, j]*z[3]*z[1, 2, 3])) - 
          (chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[2, j]^2*
           (chi[3, j]*z[i]*(chi[1, 2]^2*chi[3, {1, 2}]*z[3]*(2*z[1] + 
                2*z[2] + z[3]) - 4*chi[1, 3]*chi[2, 3]*(chi[1, 3]*z[2]*
                 (2*z[1] + z[3]) + chi[2, 3]*z[1]*(2*z[2] + z[3])) + 
              chi[1, 2]*(chi[1, 3]^2*z[3]*z[1, 2] + chi[2, 3]^2*z[3]*
                 z[1, 2] + 4*chi[1, 3]*chi[2, 3]*(z[1]*(-2*z[2] + z[3]) + 
                  z[3]*z[2, 3])))*z[1, 2, 3] + 2*chi[3, i]*
             (chi[1, 3]*z[j]*(chi[1, 2]^2*z[3]*(2*z[1] + 2*z[2] + z[3]) + 
                chi[1, 2]*(chi[2, 3]*(4*z[1]^2 + 5*z[1]*z[3] + 3*z[2]*z[3] + 
                    2*z[3]^2) + chi[1, 3]*z[3]*z[1, 2]) + 4*chi[2, 3]*z[1]*
                 (chi[2, 3]*z[1] + chi[1, 3]*z[1, 3]))*z[1, 2, 3] + 
              chi[3, j]*(2*chi[1, 2]^2*z[3]*(2*z[1]^2 + z[1]*(-2*z[2] + 
                    z[3]) - z[3]*(z[2] + 3*z[3]))*z[1, 2] - chi[1, 2]*
                 (chi[1, 3]*(2*z[1]^3*z[2] + 5*z[1]^2*z[3]^2 + z[2]*z[3]^2*
                     (z[2] + 5*z[3]) + z[1]*(-2*z[2]^3 + 4*z[2]^2*z[3] + 
                      4*z[2]*z[3]^2 + 5*z[3]^3)) + chi[2, 3]*(2*z[1]^4 - 
                    2*z[1]^3*z[3] + z[1]*z[3]*(-2*z[2]^2 - 4*z[2]*z[3] + 
                      z[3]^2) - z[1]^2*(2*z[2]^2 + 7*z[3]^2) + z[2]*z[3]^2*
                     z[2, 3])) - 4*chi[1, 3]*chi[2, 3]*z[1]*(z[1]^2 - z[2]^2)*
                 z[1, 2, 3]))) + chi[2, j]*((chi[1, 2] + chi[1, 3] + 
              chi[2, 3])*chi[3, j]*z[1, 2, 3]*(-(chi[3, j]*z[i]*
                (chi[1, 2]^2*chi[3, {1, 2}]*z[3]*(2*z[1] + 2*z[2] + z[3]) - 
                 4*chi[1, 3]*chi[2, 3]*(chi[1, 3]*z[2]*(2*z[1] + z[3]) + 
                   chi[2, 3]*z[1]*(2*z[2] + z[3])) + chi[1, 2]*
                  (chi[1, 3]^2*z[3]*z[1, 2] + chi[2, 3]^2*z[3]*z[1, 2] + 
                   4*chi[1, 3]*chi[2, 3]*(z[1]*(-2*z[2] + z[3]) + 
                     z[3]*z[2, 3])))) + (-4*chi[1, 3]^2*chi[2, 3] + 
                chi[1, 2]*(chi[1, 3]^2 + 4*chi[1, 3]*chi[2, 3] + chi[2, 3]^
                   2) + 2*chi[1, 2]^2*chi[3, {1, 2}])*chi[i, j]*z[3]*z[1, 
                2]*z[1, 2, 3]) + 2*chi[3, i]*(2*chi[1, 2]*chi[1, 3]*chi[2, 
                3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])^2*(2*z[1]^2 + 
                2*z[2]^2 + 3*z[2]*z[3] + z[3]^2 + z[1]*(4*z[2] + 3*z[3]))*
               z[j]^2 - chi[3, j]*z[j]*(4*chi[1, 3]*chi[2, 3]*
                 (chi[2, 3]*z[1] - chi[1, 3]*z[2])*(chi[2, 3]*z[1] + 
                  chi[1, 3]*(z[1] + 2*z[3])) + chi[1, 2]^3*(chi[1, 3]*
                   (2*z[2]^2 + z[1]*(2*z[2] - 7*z[3]) - 8*z[2]*z[3] + 
                    z[3]^2) + chi[2, 3]*(2*z[1]^2 + z[1]*(2*z[2] - 7*z[3]) + 
                    z[3]*(-6*z[2] + z[3]))) + chi[1, 2]^2*(chi[1, 3]^2*
                   (3*z[2]^2 + z[1]*(3*z[2] - 4*z[3]) - 6*z[2]*z[3] + 
                    z[3]^2) + chi[1, 3]*chi[2, 3]*(7*z[1]^2 + 8*z[1]*z[2] + 
                    5*z[2]^2 - 4*z[2]*z[3] + 6*z[3]^2) + chi[2, 3]^2*
                   (3*z[1]^2 + z[1]*(3*z[2] - 4*z[3]) + z[3]*(-2*z[2] + 
                      z[3]))) - 4*chi[1, 2]^4*z[3]*z[1, 2] + chi[1, 2]*
                 (chi[1, 3]^3*(z[2]*(z[2] - 2*z[3]) + z[1]*(z[2] - z[3])) + 
                  chi[1, 3]*chi[2, 3]^2*(10*z[1]^2 + 3*z[2]^2 - 2*z[2]*z[3] + 
                    4*z[3]^2 + z[1]*(5*z[2] + z[3])) + chi[2, 3]^3*z[1]*
                   (-z[3] + z[1, 2]) + chi[1, 3]^2*chi[2, 3]*(5*z[1]^2 + 
                    4*(z[2]^2 - 3*z[2]*z[3] + z[3]^2) + z[1]*z[2, 3])))*z[1, 
                2, 3] - chi[3, j]^2*(chi[1, 2]^2*(chi[2, 3]*
                   (z[1]^3*(4*z[2] + 3*z[3]) + z[2]^2*z[3]*(3*z[2] + 
                      7*z[3]) + z[1]*z[2]*z[3]*(z[2] + 18*z[3]) + z[1]^2*
                     (4*z[2]^2 - 3*z[2]*z[3] + 11*z[3]^2)) + chi[1, 3]*
                   (z[1]^3*(-2*z[2] + 3*z[3]) + z[1]^2*z[3]*(-z[2] + 
                      7*z[3]) + z[2]^2*z[3]*(3*z[2] + 11*z[3]) + z[1]*z[2]*
                     (2*z[2]^2 - 5*z[2]*z[3] + 18*z[3]^2))) + 2*chi[1, 2]^3*
                 z[3]*(z[1]^2 + z[1]*(-2*z[2] + 3*z[3]) + z[2]*(z[2] + 
                    3*z[3]))*z[1, 2] + chi[1, 2]*(2*chi[1, 3]*chi[2, 3]*
                   (z[1]^2*(3*z[2] + z[3]) + z[2]*z[3]*(z[2] + 3*z[3]) + 
                    z[1]*(3*z[2]^2 + z[2]*z[3] + 3*z[3]^2))*z[1, 2] + 
                  chi[1, 3]^2*(z[1]^3*(-2*z[2] + z[3]) + z[2]^2*z[3]*
                     (z[2] + 5*z[3]) + z[1]*z[2]*(2*z[2]^2 - 3*z[2]*z[3] + 
                      6*z[3]^2) + z[1]^2*z[3]*z[2, 3]) + chi[2, 3]^2*
                   (z[1]^3*(4*z[2] + z[3]) + 3*z[1]*z[2]*z[3]*(z[2] + 
                      2*z[3]) + z[1]^2*(4*z[2]^2 - z[2]*z[3] + 5*z[3]^2) + 
                    z[2]^2*z[3]*z[2, 3])) + 4*chi[1, 3]*chi[2, 3]*
                 chi[3, {1, 2}]*z[1]*z[2]*z[1, 2]*z[1, 2, 3]))))) + 
      chi[1, j]*(2*chi[1, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*
         (chi[1, 2] + 2*chi[2, 3])*chi[2, i]^3*chi[3, j]*
         (2*chi[2, j] + chi[3, j])*z[1]^2*z[3]*z[1, 2, 3] + 
        2*(chi[1, 2] + 2*chi[1, 3])*chi[1, i]^3*chi[2, 3]*
         (chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, j]*
         (2*chi[2, j] + chi[3, j])*z[2]^2*z[3]*z[1, 2, 3] + 
        chi[1, 2]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, i]*z[1, 2, 3]*
         (chi[3, i]*chi[3, j]*z[1, 2]*(-(chi[3, j]*z[i]*(2*chi[1, 3]*
                chi[2, 3]*(2*z[3] + z[1, 2]) + chi[1, 2]*(chi[2, 3]*z[1, 3] + 
                 chi[1, 3]*z[2, 3]))) + (4*chi[1, 3]*chi[2, 3] + 
              chi[1, 2]*chi[3, {1, 2}])*chi[i, j]*z[3]*z[1, 2, 3]) - 
          2*chi[1, 3]*chi[2, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*
           (-(chi[3, j]^2*z[i]^2*(2*z[3] + z[1, 2])) + chi[i, j]^2*z[3]*
             z[1, 2]*z[1, 2, 3]) + chi[2, j]*(4*chi[1, 3]*chi[2, 3]*
             (chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, j]*z[i]^2*
             (2*z[3] + z[1, 2]) + chi[3, i]*z[1, 2]*(-2*chi[3, j]*z[i]*(
                2*chi[1, 3]*chi[2, 3]*(2*z[3] + z[1, 2]) + chi[1, 2]*
                 (chi[2, 3]*z[1, 3] + chi[1, 3]*z[2, 3])) + 
              (4*chi[1, 3]*chi[2, 3] + chi[1, 2]*chi[3, {1, 2}])*chi[i, j]*z[
                3]*z[1, 2, 3]))) + chi[2, i]^2*
         (2*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[2, j]^2*chi[3, i]*z[1]*
           z[3]*(2*chi[1, 3]*chi[2, 3]*(z[1] - 2*z[2]) + 
            chi[1, 2]*(-(chi[1, 3]*(2*z[2] + z[3])) + chi[2, 3]*z[1, 3]))*
           z[1, 2, 3] + chi[3, i]*(2*chi[1, 2]*chi[1, 3]*chi[2, 3]*
             (chi[1, 2] + chi[1, 3] + chi[2, 3])^2*(2*z[1]^2 + 2*z[2]^2 + 
              3*z[2]*z[3] + z[3]^2 + z[1]*(4*z[2] + 3*z[3]))*z[j]^2 - 
            chi[3, j]*z[j]*(4*chi[1, 3]*chi[2, 3]*(-(chi[2, 3]*z[1]) + 
                chi[1, 3]*z[2])*(chi[1, 3]*z[2] + chi[2, 3]*(z[2] + 
                  2*z[3])) + chi[1, 2]^3*(chi[1, 3]*(2*z[2]^2 + 2*z[1]*
                   (z[2] - 3*z[3]) - 7*z[2]*z[3] + z[3]^2) + chi[2, 3]*
                 (2*z[1]^2 + 2*z[1]*(z[2] - 4*z[3]) + z[3]*(-7*z[2] + 
                    z[3]))) + chi[1, 2]^2*(chi[1, 3]^2*(3*z[2]^2 + 
                  z[1]*(3*z[2] - 2*z[3]) - 4*z[2]*z[3] + z[3]^2) + 
                chi[1, 3]*chi[2, 3]*(5*z[1]^2 + 7*z[2]^2 + z[1]*(8*z[2] - 
                    4*z[3]) + 6*z[3]^2) + chi[2, 3]^2*(3*z[1]^2 + 
                  3*z[1]*(z[2] - 2*z[3]) + z[3]*(-4*z[2] + z[3]))) - 
              4*chi[1, 2]^4*z[3]*z[1, 2] + chi[1, 2]*(chi[2, 3]^3*
                 (z[1]^2 + z[1]*(z[2] - 2*z[3]) - z[2]*z[3]) + chi[1, 3]*
                 chi[2, 3]^2*(4*z[1]^2 + 5*z[2]^2 + z[1]*(z[2] - 12*z[3]) + 
                  z[2]*z[3] + 4*z[3]^2) + chi[1, 3]^2*chi[2, 3]*(3*z[1]^2 + 
                  10*z[2]^2 + z[1]*(5*z[2] - 2*z[3]) + z[2]*z[3] + 
                  4*z[3]^2) + chi[1, 3]^3*z[2]*(-z[3] + z[1, 2])))*
             z[1, 2, 3] - 2*chi[3, j]^2*(chi[1, 2]^2*(-(chi[2, 3]*(z[1]^4 + 
                   z[1]^3*(z[2] - z[3]) - 2*z[2]^2*z[3]^2 + z[1]*z[2]*
                    (z[2]^2 + 4*z[2]*z[3] - 7*z[3]^2) + z[1]^2*(z[2]^2 + 
                     5*z[2]*z[3] - 6*z[3]^2))) + chi[1, 3]*
                 (-(z[1]^3*(z[2] - 4*z[3])) + 4*z[2]^2*z[3]^2 + 2*z[1]^2*z[3]*
                   (2*z[2] + 3*z[3]) + z[1]*z[2]*(z[2]^2 - 2*z[2]*z[3] + 
                    11*z[3]^2))) + 2*chi[1, 2]^3*z[3]*(z[1]^2 - 
                z[1]*(z[2] - 2*z[3]) + z[2]*z[3])*z[1, 2] - chi[1, 2]*(
                chi[1, 3]*chi[2, 3]*(3*z[1]^4 + 2*z[1]*z[2]*(z[2] - 3*z[3])*
                   z[3] - 2*z[2]^2*z[3]^2 + z[1]^3*(6*z[2] + z[3]) + 
                  z[1]^2*(3*z[2]^2 + 3*z[2]*z[3] - 4*z[3]^2)) + chi[1, 3]^2*
                 (z[1]^3*(z[2] - 2*z[3]) - 2*z[2]^2*z[3]^2 - 2*z[1]^2*z[3]*
                   (2*z[2] + z[3]) - z[1]*(z[2]^3 + 5*z[2]*z[3]^2)) + 
                chi[2, 3]^2*z[1]*(z[1]^3 + z[1]*(z[2]^2 + 5*z[2]*z[3] - 
                    2*z[3]^2) + z[2]*(z[2]^2 + 2*z[2]*z[3] - z[3]^2) + 
                  z[1]^2*z[2, 3])) - 2*chi[1, 3]*chi[2, 3]*chi[3, {1, 2}]*
               z[1]^2*z[1, 2]*z[1, 2, 3])) + (chi[1, 2] + chi[1, 3] + 
            chi[2, 3])*chi[3, j]*z[1, 2, 3]*(2*chi[1, i]*chi[3, j]*z[3]*
             (2*chi[1, 3]*chi[2, 3]*z[1]*(z[1] - 2*z[2]) + chi[1, 2]*(
                -(chi[2, 3]*z[2]*(2*z[1] + z[2, 3])) + chi[1, 3]*(z[1]^2 + 
                  z[2]*z[2, 3]))) + chi[1, 3]*(-(chi[3, j]*z[i]*
                (chi[1, 2]^2*z[3]*(2*z[1] + 2*z[2] + z[3]) + chi[1, 2]*
                  (chi[2, 3]*(4*z[1]^2 + 5*z[1]*z[3] + 3*z[2]*z[3] + 
                     2*z[3]^2) + chi[1, 3]*z[3]*z[1, 2]) + 4*chi[2, 3]*z[1]*
                  (chi[2, 3]*z[1] + chi[1, 3]*z[1, 3]))) + (2*chi[1, 2]^2 + 
                4*chi[1, 3]*chi[2, 3] + chi[1, 2]*(chi[1, 3] + 5*chi[2, 3]))*
               chi[i, j]*z[3]*z[1, 2]*z[1, 2, 3])) - 
          (chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[2, j]*
           (2*chi[3, j]*(chi[1, 3]*z[i]*(chi[1, 2]^2*z[3]*(2*z[1] + 2*z[2] + 
                  z[3]) + chi[1, 2]*(chi[2, 3]*(4*z[1]^2 + 5*z[1]*z[3] + 
                    3*z[2]*z[3] + 2*z[3]^2) + chi[1, 3]*z[3]*z[1, 2]) + 
                4*chi[2, 3]*z[1]*(chi[2, 3]*z[1] + chi[1, 3]*z[1, 3])) - 
              2*chi[1, i]*z[3]*(2*chi[1, 3]*chi[2, 3]*(2*z[1]^2 + z[1]*z[3] + 
                  z[2]*z[2, 3]) + chi[1, 2]*(chi[2, 3]*z[1]*z[1, 3] + 
                  chi[1, 3]*(z[1]^2 + z[2]*z[2, 3]))))*z[1, 2, 3] + 
            chi[3, i]*(z[j]*(chi[1, 2]^2*chi[3, {1, 2}]*z[3]*(2*z[1] + 
                  2*z[2] + z[3]) - 4*chi[1, 3]*chi[2, 3]*(chi[1, 3]*z[2]*
                   (2*z[1] + z[3]) + chi[2, 3]*z[1]*(2*z[2] + z[3])) + 
                chi[1, 2]*(chi[1, 3]^2*z[3]*z[1, 2] + chi[2, 3]^2*z[3]*
                   z[1, 2] + 4*chi[1, 3]*chi[2, 3]*(z[1]*(-2*z[2] + z[3]) + 
                    z[3]*z[2, 3])))*z[1, 2, 3] + 2*chi[3, j]*(2*chi[1, 2]^2*
                 z[3]*(2*z[1]^2 + z[1]*(-2*z[2] + z[3]) - z[3]*(z[2] + 
                    3*z[3]))*z[1, 2] - chi[1, 2]*(chi[1, 3]*(2*z[1]^3*z[2] + 
                    5*z[1]^2*z[3]^2 + z[2]*z[3]^2*(z[2] + 5*z[3]) + 
                    z[1]*(-2*z[2]^3 + 4*z[2]^2*z[3] + 4*z[2]*z[3]^2 + 
                      5*z[3]^3)) + chi[2, 3]*(2*z[1]^4 - 2*z[1]^3*z[3] + 
                    z[1]*z[3]*(-2*z[2]^2 - 4*z[2]*z[3] + z[3]^2) - 
                    z[1]^2*(2*z[2]^2 + 7*z[3]^2) + z[2]*z[3]^2*z[2, 3])) - 
                4*chi[1, 3]*chi[2, 3]*z[1]*(z[1]^2 - z[2]^2)*z[1, 2, 3])))) + 
        chi[1, i]^2*(-2*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[2, j]^2*
           chi[3, i]*z[3]*(2*chi[1, 3]*chi[2, 3]*(z[1]*(4*z[2] + z[3]) + 
              z[2]*z[2, 3]) + chi[1, 2]*(chi[1, 3]*z[1]*(2*z[2] + z[3]) + 
              chi[2, 3]*z[2]*(2*z[1] + z[2, 3])))*z[1, 2, 3] + 
          chi[2, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, j]*z[1, 2, 3]*
           (-(chi[3, j]*z[i]*(chi[1, 2]^2*z[3]*(2*z[1] + 2*z[2] + z[3]) + 
               chi[1, 2]*(chi[1, 3]*(4*z[2]^2 + 3*z[1]*z[3] + 5*z[2]*z[3] + 
                   2*z[3]^2) + chi[2, 3]*z[3]*z[1, 2]) + 4*chi[1, 3]*z[2]*
                (chi[1, 3]*z[2] + chi[2, 3]*z[2, 3]))) + 
            chi[1, 2]*(2*chi[1, 2] + 3*chi[1, 3] + chi[2, 3])*chi[i, j]*z[3]*
             z[1, 2]*z[1, 2, 3]) + chi[3, i]*(2*chi[1, 2]*chi[1, 3]*chi[2, 3]*
             (chi[1, 2] + chi[1, 3] + chi[2, 3])^2*(2*z[1]^2 + 2*z[2]^2 + 
              3*z[2]*z[3] + z[3]^2 + z[1]*(4*z[2] + 3*z[3]))*z[j]^2 - 
            chi[3, j]*z[j]*(4*chi[1, 3]*chi[2, 3]*(-(chi[2, 3]*z[1]) + 
                chi[1, 3]*z[2])*(chi[1, 3]*z[2] + chi[2, 3]*(z[2] + 
                  2*z[3])) + chi[1, 2]^3*(chi[1, 3]*(2*z[2]^2 + 2*z[1]*
                   (z[2] - 3*z[3]) - 7*z[2]*z[3] + z[3]^2) + chi[2, 3]*
                 (2*z[1]^2 + 2*z[1]*(z[2] - 4*z[3]) + z[3]*(-7*z[2] + 
                    z[3]))) + chi[1, 2]^2*(chi[1, 3]^2*(3*z[2]^2 + 
                  z[1]*(3*z[2] - 2*z[3]) - 4*z[2]*z[3] + z[3]^2) + 
                chi[1, 3]*chi[2, 3]*(5*z[1]^2 + 7*z[2]^2 + z[1]*(8*z[2] - 
                    4*z[3]) + 6*z[3]^2) + chi[2, 3]^2*(3*z[1]^2 + 
                  3*z[1]*(z[2] - 2*z[3]) + z[3]*(-4*z[2] + z[3]))) - 
              4*chi[1, 2]^4*z[3]*z[1, 2] + chi[1, 2]*(chi[2, 3]^3*
                 (z[1]^2 + z[1]*(z[2] - 2*z[3]) - z[2]*z[3]) + chi[1, 3]*
                 chi[2, 3]^2*(4*z[1]^2 + 5*z[2]^2 + z[1]*(z[2] - 12*z[3]) + 
                  z[2]*z[3] + 4*z[3]^2) + chi[1, 3]^2*chi[2, 3]*(3*z[1]^2 + 
                  10*z[2]^2 + z[1]*(5*z[2] - 2*z[3]) + z[2]*z[3] + 
                  4*z[3]^2) + chi[1, 3]^3*z[2]*(-z[3] + z[1, 2])))*
             z[1, 2, 3] + 2*chi[3, j]^2*(-(chi[1, 2]^2*(chi[1, 3]*
                  (z[1]*z[2]*z[3]*(-4*z[2] + 7*z[3]) + z[1]^2*(z[2]^2 - 
                     3*z[2]*z[3] + 2*z[3]^2) + z[2]^2*(-z[2]^2 + z[2]*z[3] + 
                     6*z[3]^2)) + chi[2, 3]*(2*z[2]^2*z[3]*(2*z[2] + 
                     3*z[3]) + z[1]^2*(-2*z[2]^2 - 3*z[2]*z[3] + 4*z[3]^2) + 
                   z[1]*z[2]*(-2*z[2]^2 + 3*z[2]*z[3] + 11*z[3]^2)))) + 
              2*chi[1, 2]^3*z[3]*(z[1]*(z[2] - z[3]) - z[2]*(z[2] + 2*z[3]))*
               z[1, 2] + chi[1, 2]*(chi[1, 3]^2*z[2]*(z[1]*(4*z[2] - z[3])*
                   z[3] + z[1]^2*(-z[2] + z[3]) + z[2]*(z[2]^2 + z[2]*z[3] - 
                    2*z[3]^2)) + chi[1, 3]*chi[2, 3]*(z[2]*(3*z[2]^2 + 
                    z[2]*z[3] - 4*z[3]^2) + z[1]*(3*z[2]^2 + 2*z[2]*z[3] - 
                    2*z[3]^2))*z[1, 2] + chi[2, 3]^2*(z[1]*z[2]*(2*z[2]^2 - 
                    3*z[2]*z[3] - 5*z[3]^2) + z[1]^2*(2*z[2]^2 + z[2]*z[3] - 
                    2*z[3]^2) - 2*z[2]^2*z[3]*z[2, 3])) + 2*chi[1, 3]*chi[2, 
                3]*chi[3, {1, 2}]*z[2]^2*z[1, 2]*z[1, 2, 3])) - 
          (chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[2, j]*
           (2*chi[2, 3]*chi[3, j]*z[i]*(chi[1, 2]^2*z[3]*(2*z[1] + 2*z[2] + 
                z[3]) + chi[1, 2]*(chi[1, 3]*(4*z[2]^2 + 3*z[1]*z[3] + 
                  5*z[2]*z[3] + 2*z[3]^2) + chi[2, 3]*z[3]*z[1, 2]) + 
              4*chi[1, 3]*z[2]*(chi[1, 3]*z[2] + chi[2, 3]*z[2, 3]))*
             z[1, 2, 3] + chi[3, i]*(z[j]*(chi[1, 2]^2*chi[3, {1, 2}]*z[3]*
                 (2*z[1] + 2*z[2] + z[3]) - 4*chi[1, 3]*chi[2, 3]*
                 (chi[1, 3]*z[2]*(2*z[1] + z[3]) + chi[2, 3]*z[1]*(2*z[2] + 
                    z[3])) + chi[1, 2]*(chi[1, 3]^2*z[3]*z[1, 2] + 
                  chi[2, 3]^2*z[3]*z[1, 2] + 4*chi[1, 3]*chi[2, 3]*
                   (z[1]*(-2*z[2] + z[3]) + z[3]*z[2, 3])))*z[1, 2, 3] - 
              2*chi[3, j]*(2*chi[1, 2]^2*z[3]*(3*z[1]*z[3]^2 + z[1]^2*
                   (2*z[2] + z[3]) - z[2]*(2*z[2]^2 + z[2]*z[3] - 
                    3*z[3]^2)) + chi[1, 2]*(chi[1, 3]*(z[1]*z[3]^2*(-4*z[2] + 
                      z[3]) + z[1]^2*(-2*z[2]^2 - 2*z[2]*z[3] + z[3]^2) + 
                    z[2]*(2*z[2]^3 - 2*z[2]^2*z[3] - 7*z[2]*z[3]^2 + 
                      z[3]^3)) + chi[2, 3]*(-2*z[1]^3*z[2] + z[1]^2*z[3]*
                     (4*z[2] + z[3]) + z[1]*(2*z[2]^3 + 4*z[2]*z[3]^2 + 
                      5*z[3]^3) + 5*z[2]*z[3]^2*z[2, 3])) + 4*chi[1, 3]*
                 chi[2, 3]*z[2]*(-z[1]^2 + z[2]^2)*z[1, 2, 3])))) + 
        chi[1, i]*(2*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[2, j]^2*
           chi[3, i]^2*z[3]*(2*chi[1, 3]*chi[2, 3]*z[1]*(z[1] - 2*z[2]) + 
            chi[1, 2]*(-(chi[2, 3]*z[2]*(2*z[1] + z[2, 3])) + 
              chi[1, 3]*(z[1]^2 + z[2]*z[2, 3])))*z[1, 2, 3] - 
          chi[3, i]*chi[3, j]*z[1, 2, 3]*(chi[3, j]*z[i]*
             (4*chi[1, 3]*chi[2, 3]*(-(chi[2, 3]*z[1]) + chi[1, 3]*z[2])*(
                chi[1, 3]*z[2] + chi[2, 3]*(z[2] + 2*z[3])) + 
              chi[1, 2]^3*(chi[1, 3]*(2*z[2]^2 + 2*z[1]*(z[2] - 3*z[3]) - 
                  7*z[2]*z[3] + z[3]^2) + chi[2, 3]*(2*z[1]^2 + 2*z[1]*
                   (z[2] - 4*z[3]) + z[3]*(-7*z[2] + z[3]))) + 
              chi[1, 2]^2*(chi[1, 3]^2*(3*z[2]^2 + z[1]*(3*z[2] - 2*z[3]) - 
                  4*z[2]*z[3] + z[3]^2) + chi[1, 3]*chi[2, 3]*(5*z[1]^2 + 
                  7*z[2]^2 + z[1]*(8*z[2] - 4*z[3]) + 6*z[3]^2) + 
                chi[2, 3]^2*(3*z[1]^2 + 3*z[1]*(z[2] - 2*z[3]) + 
                  z[3]*(-4*z[2] + z[3]))) - 4*chi[1, 2]^4*z[3]*z[1, 2] + 
              chi[1, 2]*(chi[2, 3]^3*(z[1]^2 + z[1]*(z[2] - 2*z[3]) - 
                  z[2]*z[3]) + chi[1, 3]*chi[2, 3]^2*(4*z[1]^2 + 5*z[2]^2 + 
                  z[1]*(z[2] - 12*z[3]) + z[2]*z[3] + 4*z[3]^2) + 
                chi[1, 3]^2*chi[2, 3]*(3*z[1]^2 + 10*z[2]^2 + 
                  z[1]*(5*z[2] - 2*z[3]) + z[2]*z[3] + 4*z[3]^2) + 
                chi[1, 3]^3*z[2]*(-z[3] + z[1, 2]))) + 
            2*(2*chi[1, 2]^4 + 4*chi[1, 3]*chi[2, 3]^3 + chi[1, 2]^3*(
                3*chi[1, 3] + 4*chi[2, 3]) + chi[1, 2]*chi[2, 3]*(
                chi[1, 3]^2 + 6*chi[1, 3]*chi[2, 3] + chi[2, 3]^2) + 
              chi[1, 2]^2*(chi[1, 3]^2 + 2*chi[1, 3]*chi[2, 3] + 
                3*chi[2, 3]^2))*chi[i, j]*z[3]*z[1, 2]*z[1, 2, 3]) - 
          2*chi[1, 2]*chi[1, 3]*chi[2, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])^
            2*z[1, 2, 3]*(-(chi[3, j]^2*(2*z[1] + 2*z[2] + z[3])*z[i]^2) + 
            2*chi[i, j]^2*z[3]*z[1, 2]*z[1, 2, 3]) + chi[3, i]^2*
           (4*chi[1, 2]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, j]^2*
             (chi[1, 2]*(z[1]^3 + 5*z[1]^2*z[2] + 5*z[1]*z[2]^2 + z[2]^3)*z[
                3] + chi[1, 3]*z[2]*(-(z[1]*z[2]*(z[2] - 3*z[3])) + 
                z[2]^2*z[3] + z[1]^2*(-z[2] + z[3])) + chi[2, 3]*z[1]*(
                z[1]^2*z[3] + z[2]^2*(z[2] + 2*z[3]) + z[1]*z[2]*
                 (z[2] + 4*z[3]))) + 2*chi[1, 2]*chi[1, 3]*chi[2, 3]*
             (chi[1, 2] + chi[1, 3] + chi[2, 3])^2*(2*z[1]^2 + 2*z[2]^2 + 
              3*z[2]*z[3] + z[3]^2 + z[1]*(4*z[2] + 3*z[3]))*z[j]^2 - 
            chi[3, j]*z[j]*(4*chi[1, 3]*chi[2, 3]*(-(chi[2, 3]*z[1]) + 
                chi[1, 3]*z[2])*(chi[1, 3]*z[2] + chi[2, 3]*(z[2] + 
                  2*z[3])) + chi[1, 2]^3*(chi[1, 3]*(2*z[2]^2 + 2*z[1]*
                   (z[2] - 3*z[3]) - 7*z[2]*z[3] + z[3]^2) + chi[2, 3]*
                 (2*z[1]^2 + 2*z[1]*(z[2] - 4*z[3]) + z[3]*(-7*z[2] + 
                    z[3]))) + chi[1, 2]^2*(chi[1, 3]^2*(3*z[2]^2 + 
                  z[1]*(3*z[2] - 2*z[3]) - 4*z[2]*z[3] + z[3]^2) + 
                chi[1, 3]*chi[2, 3]*(5*z[1]^2 + 7*z[2]^2 + z[1]*(8*z[2] - 
                    4*z[3]) + 6*z[3]^2) + chi[2, 3]^2*(3*z[1]^2 + 
                  3*z[1]*(z[2] - 2*z[3]) + z[3]*(-4*z[2] + z[3]))) - 
              4*chi[1, 2]^4*z[3]*z[1, 2] + chi[1, 2]*(chi[2, 3]^3*
                 (z[1]^2 + z[1]*(z[2] - 2*z[3]) - z[2]*z[3]) + chi[1, 3]*
                 chi[2, 3]^2*(4*z[1]^2 + 5*z[2]^2 + z[1]*(z[2] - 12*z[3]) + 
                  z[2]*z[3] + 4*z[3]^2) + chi[1, 3]^2*chi[2, 3]*(3*z[1]^2 + 
                  10*z[2]^2 + z[1]*(5*z[2] - 2*z[3]) + z[2]*z[3] + 
                  4*z[3]^2) + chi[1, 3]^3*z[2]*(-z[3] + z[1, 2])))*
             z[1, 2, 3]) + chi[2, j]*(4*chi[1, 2]*chi[1, 3]*chi[2, 3]*
             (chi[1, 2] + chi[1, 3] + chi[2, 3])^2*chi[3, j]*
             (2*z[1]^2 + 2*z[2]^2 + 3*z[2]*z[3] + z[3]^2 + z[1]*(4*z[2] + 
                3*z[3]))*z[i]^2 + chi[3, i]*z[1, 2, 3]*
             (2*chi[3, j]*z[i]*(4*chi[1, 3]*chi[2, 3]*(chi[2, 3]*z[1] - 
                  chi[1, 3]*z[2])*(chi[1, 3]*z[2] + chi[2, 3]*(z[2] + 
                    2*z[3])) - chi[1, 2]^3*(chi[1, 3]*(2*z[2]^2 + 2*z[1]*
                     (z[2] - 3*z[3]) - 7*z[2]*z[3] + z[3]^2) + chi[2, 3]*
                   (2*z[1]^2 + 2*z[1]*(z[2] - 4*z[3]) + z[3]*(-7*z[2] + 
                      z[3]))) - chi[1, 2]^2*(chi[1, 3]^2*(3*z[2]^2 + 
                    z[1]*(3*z[2] - 2*z[3]) - 4*z[2]*z[3] + z[3]^2) + 
                  chi[1, 3]*chi[2, 3]*(5*z[1]^2 + 7*z[2]^2 + z[1]*(8*z[2] - 
                      4*z[3]) + 6*z[3]^2) + chi[2, 3]^2*(3*z[1]^2 + 
                    3*z[1]*(z[2] - 2*z[3]) + z[3]*(-4*z[2] + z[3]))) + 
                4*chi[1, 2]^4*z[3]*z[1, 2] - chi[1, 2]*(chi[2, 3]^3*
                   (z[1]^2 + z[1]*(z[2] - 2*z[3]) - z[2]*z[3]) + chi[1, 3]*
                   chi[2, 3]^2*(4*z[1]^2 + 5*z[2]^2 + z[1]*(z[2] - 12*z[3]) + 
                    z[2]*z[3] + 4*z[3]^2) + chi[1, 3]^2*chi[2, 3]*(3*z[1]^2 + 
                    10*z[2]^2 + z[1]*(5*z[2] - 2*z[3]) + z[2]*z[3] + 
                    4*z[3]^2) + chi[1, 3]^3*z[2]*(-z[3] + z[1, 2]))) + 
              (chi[1, 2]^2*(3*chi[1, 3]^2 + 8*chi[1, 3]*chi[2, 3] + 
                  3*chi[2, 3]^2) + chi[1, 2]*(chi[1, 3]^3 + 5*chi[1, 3]^2*
                   chi[2, 3] + chi[1, 3]*chi[2, 3]^2 + chi[2, 3]^3) + 
                2*chi[1, 2]^3*chi[3, {1, 2}] - 4*chi[1, 3]*chi[2, 3]^2*
                 chi[3, {1, 2}])*chi[i, j]*z[3]*z[1, 2]*z[1, 2, 3]) - 
            (chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, i]^2*
             (z[j]*(chi[1, 2]^2*chi[3, {1, 2}]*z[3]*(2*z[1] + 2*z[2] + 
                  z[3]) - 4*chi[1, 3]*chi[2, 3]*(chi[1, 3]*z[2]*(2*z[1] + 
                    z[3]) + chi[2, 3]*z[1]*(2*z[2] + z[3])) + chi[1, 2]*
                 (chi[1, 3]^2*z[3]*z[1, 2] + chi[2, 3]^2*z[3]*z[1, 2] + 
                  4*chi[1, 3]*chi[2, 3]*(z[1]*(-2*z[2] + z[3]) + 
                    z[3]*z[2, 3])))*z[1, 2, 3] + 2*chi[3, j]*(2*chi[1, 2]^2*
                 z[3]*(z[1]^2 + z[1]*(-2*z[2] + 3*z[3]) + z[2]*(z[2] + 
                    3*z[3]))*z[1, 2] + chi[1, 2]*(chi[1, 3]*(z[1]^3*z[3] + 
                    z[2]^2*z[3]*(z[2] + 5*z[3]) + z[1]^2*(4*z[2]^2 + 
                      3*z[2]*z[3] + z[3]^2) + z[1]*z[2]*(4*z[2]^2 - 
                      z[2]*z[3] + 6*z[3]^2)) + chi[2, 3]*(z[1]^3*(2*z[2] + 
                      z[3]) + z[1]^2*z[3]*(-3*z[2] + 5*z[3]) + z[1]*z[2]*
                     (-2*z[2]^2 + z[2]*z[3] + 6*z[3]^2) + z[2]^2*z[3]*
                     z[2, 3])) + 4*chi[1, 3]*chi[2, 3]*z[1]*z[2]*z[1, 2]*
                 z[1, 2, 3])))) + chi[2, i]*(2*chi[1, 2]^2*chi[1, 3]*
           chi[3, i]^2*chi[3, j]^2*z[1]^3*z[2] + 2*chi[1, 2]*chi[1, 3]^2*
           chi[3, i]^2*chi[3, j]^2*z[1]^3*z[2] - 2*chi[1, 2]^2*chi[2, 3]*
           chi[3, i]^2*chi[3, j]^2*z[1]^3*z[2] - 2*chi[1, 2]*chi[2, 3]^2*
           chi[3, i]^2*chi[3, j]^2*z[1]^3*z[2] - 2*chi[1, 2]^2*chi[1, 3]*
           chi[3, i]^2*chi[3, j]^2*z[1]*z[2]^3 - 2*chi[1, 2]*chi[1, 3]^2*
           chi[3, i]^2*chi[3, j]^2*z[1]*z[2]^3 + 2*chi[1, 2]^2*chi[2, 3]*
           chi[3, i]^2*chi[3, j]^2*z[1]*z[2]^3 + 2*chi[1, 2]*chi[2, 3]^2*
           chi[3, i]^2*chi[3, j]^2*z[1]*z[2]^3 + 4*chi[1, 2]^3*chi[3, i]^2*
           chi[3, j]^2*z[1]^3*z[3] + 4*chi[1, 2]^2*chi[1, 3]*chi[3, i]^2*
           chi[3, j]^2*z[1]^3*z[3] + 8*chi[1, 2]^2*chi[2, 3]*chi[3, i]^2*
           chi[3, j]^2*z[1]^3*z[3] + 4*chi[1, 2]*chi[1, 3]*chi[2, 3]*
           chi[3, i]^2*chi[3, j]^2*z[1]^3*z[3] + 4*chi[1, 2]*chi[2, 3]^2*
           chi[3, i]^2*chi[3, j]^2*z[1]^3*z[3] - 4*chi[1, 2]^4*chi[3, i]*
           chi[3, j]*chi[i, j]*z[1]^3*z[3] - 7*chi[1, 2]^3*chi[1, 3]*
           chi[3, i]*chi[3, j]*chi[i, j]*z[1]^3*z[3] - 4*chi[1, 2]^2*
           chi[1, 3]^2*chi[3, i]*chi[3, j]*chi[i, j]*z[1]^3*z[3] - 
          chi[1, 2]*chi[1, 3]^3*chi[3, i]*chi[3, j]*chi[i, j]*z[1]^3*z[3] - 
          7*chi[1, 2]^3*chi[2, 3]*chi[3, i]*chi[3, j]*chi[i, j]*z[1]^3*z[3] + 
          chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]*chi[3, j]*chi[i, j]*
           z[1]^3*z[3] - 4*chi[1, 2]^2*chi[2, 3]^2*chi[3, i]*chi[3, j]*
           chi[i, j]*z[1]^3*z[3] + chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[3, i]*
           chi[3, j]*chi[i, j]*z[1]^3*z[3] + 8*chi[1, 3]^2*chi[2, 3]^2*
           chi[3, i]*chi[3, j]*chi[i, j]*z[1]^3*z[3] - chi[1, 2]*chi[2, 3]^3*
           chi[3, i]*chi[3, j]*chi[i, j]*z[1]^3*z[3] - 4*chi[1, 2]^3*
           chi[1, 3]*chi[2, 3]*chi[i, j]^2*z[1]^3*z[3] - 
          8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[i, j]^2*z[1]^3*z[3] - 
          4*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[i, j]^2*z[1]^3*z[3] - 
          8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[i, j]^2*z[1]^3*z[3] - 
          8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[i, j]^2*z[1]^3*z[3] - 
          4*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[i, j]^2*z[1]^3*z[3] + 
          20*chi[1, 2]^3*chi[3, i]^2*chi[3, j]^2*z[1]^2*z[2]*z[3] + 
          26*chi[1, 2]^2*chi[1, 3]*chi[3, i]^2*chi[3, j]^2*z[1]^2*z[2]*z[3] + 
          6*chi[1, 2]*chi[1, 3]^2*chi[3, i]^2*chi[3, j]^2*z[1]^2*z[2]*z[3] + 
          34*chi[1, 2]^2*chi[2, 3]*chi[3, i]^2*chi[3, j]^2*z[1]^2*z[2]*z[3] + 
          20*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[3, i]^2*chi[3, j]^2*z[1]^2*
           z[2]*z[3] + 14*chi[1, 2]*chi[2, 3]^2*chi[3, i]^2*chi[3, j]^2*
           z[1]^2*z[2]*z[3] - 12*chi[1, 2]^4*chi[3, i]*chi[3, j]*chi[i, j]*
           z[1]^2*z[2]*z[3] - 21*chi[1, 2]^3*chi[1, 3]*chi[3, i]*chi[3, j]*
           chi[i, j]*z[1]^2*z[2]*z[3] - 12*chi[1, 2]^2*chi[1, 3]^2*chi[3, i]*
           chi[3, j]*chi[i, j]*z[1]^2*z[2]*z[3] - 3*chi[1, 2]*chi[1, 3]^3*
           chi[3, i]*chi[3, j]*chi[i, j]*z[1]^2*z[2]*z[3] - 
          21*chi[1, 2]^3*chi[2, 3]*chi[3, i]*chi[3, j]*chi[i, j]*z[1]^2*z[2]*
           z[3] + 3*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]*chi[3, j]*
           chi[i, j]*z[1]^2*z[2]*z[3] - 12*chi[1, 2]^2*chi[2, 3]^2*chi[3, i]*
           chi[3, j]*chi[i, j]*z[1]^2*z[2]*z[3] + 3*chi[1, 2]*chi[1, 3]*
           chi[2, 3]^2*chi[3, i]*chi[3, j]*chi[i, j]*z[1]^2*z[2]*z[3] + 
          24*chi[1, 3]^2*chi[2, 3]^2*chi[3, i]*chi[3, j]*chi[i, j]*z[1]^2*
           z[2]*z[3] - 3*chi[1, 2]*chi[2, 3]^3*chi[3, i]*chi[3, j]*chi[i, j]*
           z[1]^2*z[2]*z[3] - 12*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[i, j]^2*
           z[1]^2*z[2]*z[3] - 24*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*
           chi[i, j]^2*z[1]^2*z[2]*z[3] - 12*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
           chi[i, j]^2*z[1]^2*z[2]*z[3] - 24*chi[1, 2]^2*chi[1, 3]*
           chi[2, 3]^2*chi[i, j]^2*z[1]^2*z[2]*z[3] - 24*chi[1, 2]*
           chi[1, 3]^2*chi[2, 3]^2*chi[i, j]^2*z[1]^2*z[2]*z[3] - 
          12*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[i, j]^2*z[1]^2*z[2]*z[3] + 
          20*chi[1, 2]^3*chi[3, i]^2*chi[3, j]^2*z[1]*z[2]^2*z[3] + 
          34*chi[1, 2]^2*chi[1, 3]*chi[3, i]^2*chi[3, j]^2*z[1]*z[2]^2*z[3] + 
          14*chi[1, 2]*chi[1, 3]^2*chi[3, i]^2*chi[3, j]^2*z[1]*z[2]^2*z[3] + 
          26*chi[1, 2]^2*chi[2, 3]*chi[3, i]^2*chi[3, j]^2*z[1]*z[2]^2*z[3] + 
          20*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[3, i]^2*chi[3, j]^2*z[1]*
           z[2]^2*z[3] + 6*chi[1, 2]*chi[2, 3]^2*chi[3, i]^2*chi[3, j]^2*z[1]*
           z[2]^2*z[3] - 12*chi[1, 2]^4*chi[3, i]*chi[3, j]*chi[i, j]*z[1]*
           z[2]^2*z[3] - 21*chi[1, 2]^3*chi[1, 3]*chi[3, i]*chi[3, j]*
           chi[i, j]*z[1]*z[2]^2*z[3] - 12*chi[1, 2]^2*chi[1, 3]^2*chi[3, i]*
           chi[3, j]*chi[i, j]*z[1]*z[2]^2*z[3] - 3*chi[1, 2]*chi[1, 3]^3*
           chi[3, i]*chi[3, j]*chi[i, j]*z[1]*z[2]^2*z[3] - 
          21*chi[1, 2]^3*chi[2, 3]*chi[3, i]*chi[3, j]*chi[i, j]*z[1]*z[2]^2*
           z[3] + 3*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]*chi[3, j]*
           chi[i, j]*z[1]*z[2]^2*z[3] - 12*chi[1, 2]^2*chi[2, 3]^2*chi[3, i]*
           chi[3, j]*chi[i, j]*z[1]*z[2]^2*z[3] + 3*chi[1, 2]*chi[1, 3]*
           chi[2, 3]^2*chi[3, i]*chi[3, j]*chi[i, j]*z[1]*z[2]^2*z[3] + 
          24*chi[1, 3]^2*chi[2, 3]^2*chi[3, i]*chi[3, j]*chi[i, j]*z[1]*
           z[2]^2*z[3] - 3*chi[1, 2]*chi[2, 3]^3*chi[3, i]*chi[3, j]*
           chi[i, j]*z[1]*z[2]^2*z[3] - 12*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*
           chi[i, j]^2*z[1]*z[2]^2*z[3] - 24*chi[1, 2]^2*chi[1, 3]^2*
           chi[2, 3]*chi[i, j]^2*z[1]*z[2]^2*z[3] - 12*chi[1, 2]*chi[1, 3]^3*
           chi[2, 3]*chi[i, j]^2*z[1]*z[2]^2*z[3] - 24*chi[1, 2]^2*chi[1, 3]*
           chi[2, 3]^2*chi[i, j]^2*z[1]*z[2]^2*z[3] - 24*chi[1, 2]*
           chi[1, 3]^2*chi[2, 3]^2*chi[i, j]^2*z[1]*z[2]^2*z[3] - 
          12*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[i, j]^2*z[1]*z[2]^2*z[3] + 
          4*chi[1, 2]^3*chi[3, i]^2*chi[3, j]^2*z[2]^3*z[3] + 
          8*chi[1, 2]^2*chi[1, 3]*chi[3, i]^2*chi[3, j]^2*z[2]^3*z[3] + 
          4*chi[1, 2]*chi[1, 3]^2*chi[3, i]^2*chi[3, j]^2*z[2]^3*z[3] + 
          4*chi[1, 2]^2*chi[2, 3]*chi[3, i]^2*chi[3, j]^2*z[2]^3*z[3] + 
          4*chi[1, 2]*chi[1, 3]*chi[2, 3]*chi[3, i]^2*chi[3, j]^2*z[2]^3*
           z[3] - 4*chi[1, 2]^4*chi[3, i]*chi[3, j]*chi[i, j]*z[2]^3*z[3] - 
          7*chi[1, 2]^3*chi[1, 3]*chi[3, i]*chi[3, j]*chi[i, j]*z[2]^3*z[3] - 
          4*chi[1, 2]^2*chi[1, 3]^2*chi[3, i]*chi[3, j]*chi[i, j]*z[2]^3*
           z[3] - chi[1, 2]*chi[1, 3]^3*chi[3, i]*chi[3, j]*chi[i, j]*z[2]^3*
           z[3] - 7*chi[1, 2]^3*chi[2, 3]*chi[3, i]*chi[3, j]*chi[i, j]*
           z[2]^3*z[3] + chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]*chi[3, j]*
           chi[i, j]*z[2]^3*z[3] - 4*chi[1, 2]^2*chi[2, 3]^2*chi[3, i]*
           chi[3, j]*chi[i, j]*z[2]^3*z[3] + chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
           chi[3, i]*chi[3, j]*chi[i, j]*z[2]^3*z[3] + 8*chi[1, 3]^2*
           chi[2, 3]^2*chi[3, i]*chi[3, j]*chi[i, j]*z[2]^3*z[3] - 
          chi[1, 2]*chi[2, 3]^3*chi[3, i]*chi[3, j]*chi[i, j]*z[2]^3*z[3] - 
          4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[i, j]^2*z[2]^3*z[3] - 
          8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[i, j]^2*z[2]^3*z[3] - 
          4*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[i, j]^2*z[2]^3*z[3] - 
          8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[i, j]^2*z[2]^3*z[3] - 
          8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[i, j]^2*z[2]^3*z[3] - 
          4*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[i, j]^2*z[2]^3*z[3] - 
          8*chi[1, 2]^4*chi[3, i]*chi[3, j]*chi[i, j]*z[1]^2*z[3]^2 - 
          14*chi[1, 2]^3*chi[1, 3]*chi[3, i]*chi[3, j]*chi[i, j]*z[1]^2*
           z[3]^2 - 8*chi[1, 2]^2*chi[1, 3]^2*chi[3, i]*chi[3, j]*chi[i, j]*
           z[1]^2*z[3]^2 - 2*chi[1, 2]*chi[1, 3]^3*chi[3, i]*chi[3, j]*
           chi[i, j]*z[1]^2*z[3]^2 - 14*chi[1, 2]^3*chi[2, 3]*chi[3, i]*
           chi[3, j]*chi[i, j]*z[1]^2*z[3]^2 + 2*chi[1, 2]*chi[1, 3]^2*
           chi[2, 3]*chi[3, i]*chi[3, j]*chi[i, j]*z[1]^2*z[3]^2 - 
          8*chi[1, 2]^2*chi[2, 3]^2*chi[3, i]*chi[3, j]*chi[i, j]*z[1]^2*
           z[3]^2 + 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[3, i]*chi[3, j]*
           chi[i, j]*z[1]^2*z[3]^2 + 16*chi[1, 3]^2*chi[2, 3]^2*chi[3, i]*
           chi[3, j]*chi[i, j]*z[1]^2*z[3]^2 - 2*chi[1, 2]*chi[2, 3]^3*
           chi[3, i]*chi[3, j]*chi[i, j]*z[1]^2*z[3]^2 - 
          8*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[i, j]^2*z[1]^2*z[3]^2 - 
          16*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[i, j]^2*z[1]^2*z[3]^2 - 
          8*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[i, j]^2*z[1]^2*z[3]^2 - 
          16*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[i, j]^2*z[1]^2*z[3]^2 - 
          16*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[i, j]^2*z[1]^2*z[3]^2 - 
          8*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[i, j]^2*z[1]^2*z[3]^2 - 
          16*chi[1, 2]^4*chi[3, i]*chi[3, j]*chi[i, j]*z[1]*z[2]*z[3]^2 - 
          28*chi[1, 2]^3*chi[1, 3]*chi[3, i]*chi[3, j]*chi[i, j]*z[1]*z[2]*
           z[3]^2 - 16*chi[1, 2]^2*chi[1, 3]^2*chi[3, i]*chi[3, j]*chi[i, j]*
           z[1]*z[2]*z[3]^2 - 4*chi[1, 2]*chi[1, 3]^3*chi[3, i]*chi[3, j]*
           chi[i, j]*z[1]*z[2]*z[3]^2 - 28*chi[1, 2]^3*chi[2, 3]*chi[3, i]*
           chi[3, j]*chi[i, j]*z[1]*z[2]*z[3]^2 + 4*chi[1, 2]*chi[1, 3]^2*
           chi[2, 3]*chi[3, i]*chi[3, j]*chi[i, j]*z[1]*z[2]*z[3]^2 - 
          16*chi[1, 2]^2*chi[2, 3]^2*chi[3, i]*chi[3, j]*chi[i, j]*z[1]*z[2]*
           z[3]^2 + 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[3, i]*chi[3, j]*
           chi[i, j]*z[1]*z[2]*z[3]^2 + 32*chi[1, 3]^2*chi[2, 3]^2*chi[3, i]*
           chi[3, j]*chi[i, j]*z[1]*z[2]*z[3]^2 - 4*chi[1, 2]*chi[2, 3]^3*
           chi[3, i]*chi[3, j]*chi[i, j]*z[1]*z[2]*z[3]^2 - 
          16*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[i, j]^2*z[1]*z[2]*z[3]^2 - 
          32*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[i, j]^2*z[1]*z[2]*z[3]^2 - 
          16*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[i, j]^2*z[1]*z[2]*z[3]^2 - 
          32*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[i, j]^2*z[1]*z[2]*z[3]^2 - 
          32*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[i, j]^2*z[1]*z[2]*z[3]^2 - 
          16*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[i, j]^2*z[1]*z[2]*z[3]^2 - 
          8*chi[1, 2]^4*chi[3, i]*chi[3, j]*chi[i, j]*z[2]^2*z[3]^2 - 
          14*chi[1, 2]^3*chi[1, 3]*chi[3, i]*chi[3, j]*chi[i, j]*z[2]^2*
           z[3]^2 - 8*chi[1, 2]^2*chi[1, 3]^2*chi[3, i]*chi[3, j]*chi[i, j]*
           z[2]^2*z[3]^2 - 2*chi[1, 2]*chi[1, 3]^3*chi[3, i]*chi[3, j]*
           chi[i, j]*z[2]^2*z[3]^2 - 14*chi[1, 2]^3*chi[2, 3]*chi[3, i]*
           chi[3, j]*chi[i, j]*z[2]^2*z[3]^2 + 2*chi[1, 2]*chi[1, 3]^2*
           chi[2, 3]*chi[3, i]*chi[3, j]*chi[i, j]*z[2]^2*z[3]^2 - 
          8*chi[1, 2]^2*chi[2, 3]^2*chi[3, i]*chi[3, j]*chi[i, j]*z[2]^2*
           z[3]^2 + 2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[3, i]*chi[3, j]*
           chi[i, j]*z[2]^2*z[3]^2 + 16*chi[1, 3]^2*chi[2, 3]^2*chi[3, i]*
           chi[3, j]*chi[i, j]*z[2]^2*z[3]^2 - 2*chi[1, 2]*chi[2, 3]^3*
           chi[3, i]*chi[3, j]*chi[i, j]*z[2]^2*z[3]^2 - 
          8*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[i, j]^2*z[2]^2*z[3]^2 - 
          16*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[i, j]^2*z[2]^2*z[3]^2 - 
          8*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[i, j]^2*z[2]^2*z[3]^2 - 
          16*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[i, j]^2*z[2]^2*z[3]^2 - 
          16*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[i, j]^2*z[2]^2*z[3]^2 - 
          8*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[i, j]^2*z[2]^2*z[3]^2 - 
          4*chi[1, 2]^4*chi[3, i]*chi[3, j]*chi[i, j]*z[1]*z[3]^3 - 
          7*chi[1, 2]^3*chi[1, 3]*chi[3, i]*chi[3, j]*chi[i, j]*z[1]*z[3]^3 - 
          4*chi[1, 2]^2*chi[1, 3]^2*chi[3, i]*chi[3, j]*chi[i, j]*z[1]*
           z[3]^3 - chi[1, 2]*chi[1, 3]^3*chi[3, i]*chi[3, j]*chi[i, j]*z[1]*
           z[3]^3 - 7*chi[1, 2]^3*chi[2, 3]*chi[3, i]*chi[3, j]*chi[i, j]*
           z[1]*z[3]^3 + chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]*chi[3, j]*
           chi[i, j]*z[1]*z[3]^3 - 4*chi[1, 2]^2*chi[2, 3]^2*chi[3, i]*
           chi[3, j]*chi[i, j]*z[1]*z[3]^3 + chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
           chi[3, i]*chi[3, j]*chi[i, j]*z[1]*z[3]^3 + 8*chi[1, 3]^2*
           chi[2, 3]^2*chi[3, i]*chi[3, j]*chi[i, j]*z[1]*z[3]^3 - 
          chi[1, 2]*chi[2, 3]^3*chi[3, i]*chi[3, j]*chi[i, j]*z[1]*z[3]^3 - 
          4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[i, j]^2*z[1]*z[3]^3 - 
          8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[i, j]^2*z[1]*z[3]^3 - 
          4*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[i, j]^2*z[1]*z[3]^3 - 
          8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[i, j]^2*z[1]*z[3]^3 - 
          8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[i, j]^2*z[1]*z[3]^3 - 
          4*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[i, j]^2*z[1]*z[3]^3 - 
          4*chi[1, 2]^4*chi[3, i]*chi[3, j]*chi[i, j]*z[2]*z[3]^3 - 
          7*chi[1, 2]^3*chi[1, 3]*chi[3, i]*chi[3, j]*chi[i, j]*z[2]*z[3]^3 - 
          4*chi[1, 2]^2*chi[1, 3]^2*chi[3, i]*chi[3, j]*chi[i, j]*z[2]*
           z[3]^3 - chi[1, 2]*chi[1, 3]^3*chi[3, i]*chi[3, j]*chi[i, j]*z[2]*
           z[3]^3 - 7*chi[1, 2]^3*chi[2, 3]*chi[3, i]*chi[3, j]*chi[i, j]*
           z[2]*z[3]^3 + chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]*chi[3, j]*
           chi[i, j]*z[2]*z[3]^3 - 4*chi[1, 2]^2*chi[2, 3]^2*chi[3, i]*
           chi[3, j]*chi[i, j]*z[2]*z[3]^3 + chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
           chi[3, i]*chi[3, j]*chi[i, j]*z[2]*z[3]^3 + 8*chi[1, 3]^2*
           chi[2, 3]^2*chi[3, i]*chi[3, j]*chi[i, j]*z[2]*z[3]^3 - 
          chi[1, 2]*chi[2, 3]^3*chi[3, i]*chi[3, j]*chi[i, j]*z[2]*z[3]^3 - 
          4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[i, j]^2*z[2]*z[3]^3 - 
          8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[i, j]^2*z[2]*z[3]^3 - 
          4*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[i, j]^2*z[2]*z[3]^3 - 
          8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[i, j]^2*z[2]*z[3]^3 - 
          8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[i, j]^2*z[2]*z[3]^3 - 
          4*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[i, j]^2*z[2]*z[3]^3 - 
          2*chi[1, 2]^3*chi[2, 3]*chi[3, i]*chi[3, j]^2*z[1]^3*z[i] - 
          7*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[3, i]*chi[3, j]^2*z[1]^3*
           z[i] - 5*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]*chi[3, j]^2*
           z[1]^3*z[i] - 3*chi[1, 2]^2*chi[2, 3]^2*chi[3, i]*chi[3, j]^2*
           z[1]^3*z[i] - 10*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[3, i]*
           chi[3, j]^2*z[1]^3*z[i] - 4*chi[1, 3]^2*chi[2, 3]^2*chi[3, i]*
           chi[3, j]^2*z[1]^3*z[i] - chi[1, 2]*chi[2, 3]^3*chi[3, i]*
           chi[3, j]^2*z[1]^3*z[i] - 4*chi[1, 3]*chi[2, 3]^3*chi[3, i]*
           chi[3, j]^2*z[1]^3*z[i] - 2*chi[1, 2]^3*chi[1, 3]*chi[3, i]*
           chi[3, j]^2*z[1]^2*z[2]*z[i] - 3*chi[1, 2]^2*chi[1, 3]^2*chi[3, i]*
           chi[3, j]^2*z[1]^2*z[2]*z[i] - chi[1, 2]*chi[1, 3]^3*chi[3, i]*
           chi[3, j]^2*z[1]^2*z[2]*z[i] - 4*chi[1, 2]^3*chi[2, 3]*chi[3, i]*
           chi[3, j]^2*z[1]^2*z[2]*z[i] - 15*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
           chi[3, i]*chi[3, j]^2*z[1]^2*z[2]*z[i] - 6*chi[1, 2]*chi[1, 3]^2*
           chi[2, 3]*chi[3, i]*chi[3, j]^2*z[1]^2*z[2]*z[i] + 
          4*chi[1, 3]^3*chi[2, 3]*chi[3, i]*chi[3, j]^2*z[1]^2*z[2]*z[i] - 
          6*chi[1, 2]^2*chi[2, 3]^2*chi[3, i]*chi[3, j]^2*z[1]^2*z[2]*z[i] - 
          15*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[3, i]*chi[3, j]^2*z[1]^2*
           z[2]*z[i] - 2*chi[1, 2]*chi[2, 3]^3*chi[3, i]*chi[3, j]^2*z[1]^2*
           z[2]*z[i] - 4*chi[1, 3]*chi[2, 3]^3*chi[3, i]*chi[3, j]^2*z[1]^2*
           z[2]*z[i] - 4*chi[1, 2]^3*chi[1, 3]*chi[3, i]*chi[3, j]^2*z[1]*
           z[2]^2*z[i] - 6*chi[1, 2]^2*chi[1, 3]^2*chi[3, i]*chi[3, j]^2*z[1]*
           z[2]^2*z[i] - 2*chi[1, 2]*chi[1, 3]^3*chi[3, i]*chi[3, j]^2*z[1]*
           z[2]^2*z[i] - 2*chi[1, 2]^3*chi[2, 3]*chi[3, i]*chi[3, j]^2*z[1]*
           z[2]^2*z[i] - 13*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[3, i]*
           chi[3, j]^2*z[1]*z[2]^2*z[i] - 5*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
           chi[3, i]*chi[3, j]^2*z[1]*z[2]^2*z[i] + 4*chi[1, 3]^3*chi[2, 3]*
           chi[3, i]*chi[3, j]^2*z[1]*z[2]^2*z[i] - 3*chi[1, 2]^2*chi[2, 3]^2*
           chi[3, i]*chi[3, j]^2*z[1]*z[2]^2*z[i] - 8*chi[1, 2]*chi[1, 3]*
           chi[2, 3]^2*chi[3, i]*chi[3, j]^2*z[1]*z[2]^2*z[i] + 
          4*chi[1, 3]^2*chi[2, 3]^2*chi[3, i]*chi[3, j]^2*z[1]*z[2]^2*z[i] - 
          chi[1, 2]*chi[2, 3]^3*chi[3, i]*chi[3, j]^2*z[1]*z[2]^2*z[i] - 
          2*chi[1, 2]^3*chi[1, 3]*chi[3, i]*chi[3, j]^2*z[2]^3*z[i] - 
          3*chi[1, 2]^2*chi[1, 3]^2*chi[3, i]*chi[3, j]^2*z[2]^3*z[i] - 
          chi[1, 2]*chi[1, 3]^3*chi[3, i]*chi[3, j]^2*z[2]^3*z[i] - 
          5*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[3, i]*chi[3, j]^2*z[2]^3*
           z[i] - 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]*chi[3, j]^2*
           z[2]^3*z[i] - 3*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[3, i]*
           chi[3, j]^2*z[2]^3*z[i] + 4*chi[1, 2]^4*chi[3, i]*chi[3, j]^2*
           z[1]^2*z[3]*z[i] + 7*chi[1, 2]^3*chi[1, 3]*chi[3, i]*chi[3, j]^2*
           z[1]^2*z[3]*z[i] + 4*chi[1, 2]^2*chi[1, 3]^2*chi[3, i]*chi[3, j]^2*
           z[1]^2*z[3]*z[i] + chi[1, 2]*chi[1, 3]^3*chi[3, i]*chi[3, j]^2*
           z[1]^2*z[3]*z[i] + 5*chi[1, 2]^3*chi[2, 3]*chi[3, i]*chi[3, j]^2*
           z[1]^2*z[3]*z[i] - 7*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[3, i]*
           chi[3, j]^2*z[1]^2*z[3]*z[i] - 6*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
           chi[3, i]*chi[3, j]^2*z[1]^2*z[3]*z[i] + chi[1, 2]^2*chi[2, 3]^2*
           chi[3, i]*chi[3, j]^2*z[1]^2*z[3]*z[i] - 11*chi[1, 2]*chi[1, 3]*
           chi[2, 3]^2*chi[3, i]*chi[3, j]^2*z[1]^2*z[3]*z[i] - 
          12*chi[1, 3]^2*chi[2, 3]^2*chi[3, i]*chi[3, j]^2*z[1]^2*z[3]*z[i] - 
          4*chi[1, 3]*chi[2, 3]^3*chi[3, i]*chi[3, j]^2*z[1]^2*z[3]*z[i] + 
          8*chi[1, 2]^4*chi[3, i]*chi[3, j]^2*z[1]*z[2]*z[3]*z[i] + 
          13*chi[1, 2]^3*chi[1, 3]*chi[3, i]*chi[3, j]^2*z[1]*z[2]*z[3]*
           z[i] + 7*chi[1, 2]^2*chi[1, 3]^2*chi[3, i]*chi[3, j]^2*z[1]*z[2]*
           z[3]*z[i] + 2*chi[1, 2]*chi[1, 3]^3*chi[3, i]*chi[3, j]^2*z[1]*
           z[2]*z[3]*z[i] + 11*chi[1, 2]^3*chi[2, 3]*chi[3, i]*chi[3, j]^2*
           z[1]*z[2]*z[3]*z[i] - 4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[3, i]*
           chi[3, j]^2*z[1]*z[2]*z[3]*z[i] + 10*chi[1, 2]*chi[1, 3]^2*
           chi[2, 3]*chi[3, i]*chi[3, j]^2*z[1]*z[2]*z[3]*z[i] + 
          12*chi[1, 3]^3*chi[2, 3]*chi[3, i]*chi[3, j]^2*z[1]*z[2]*z[3]*
           z[i] + 3*chi[1, 2]^2*chi[2, 3]^2*chi[3, i]*chi[3, j]^2*z[1]*z[2]*
           z[3]*z[i] - 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[3, i]*
           chi[3, j]^2*z[1]*z[2]*z[3]*z[i] - 4*chi[1, 3]^2*chi[2, 3]^2*
           chi[3, i]*chi[3, j]^2*z[1]*z[2]*z[3]*z[i] + 4*chi[1, 2]^4*
           chi[3, i]*chi[3, j]^2*z[2]^2*z[3]*z[i] + 6*chi[1, 2]^3*chi[1, 3]*
           chi[3, i]*chi[3, j]^2*z[2]^2*z[3]*z[i] + 3*chi[1, 2]^2*chi[1, 3]^2*
           chi[3, i]*chi[3, j]^2*z[2]^2*z[3]*z[i] + chi[1, 2]*chi[1, 3]^3*
           chi[3, i]*chi[3, j]^2*z[2]^2*z[3]*z[i] + 6*chi[1, 2]^3*chi[2, 3]*
           chi[3, i]*chi[3, j]^2*z[2]^2*z[3]*z[i] - chi[1, 2]^2*chi[1, 3]*
           chi[2, 3]*chi[3, i]*chi[3, j]^2*z[2]^2*z[3]*z[i] + 
          8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]*chi[3, j]^2*z[2]^2*z[3]*
           z[i] + 8*chi[1, 3]^3*chi[2, 3]*chi[3, i]*chi[3, j]^2*z[2]^2*z[3]*
           z[i] + 2*chi[1, 2]^2*chi[2, 3]^2*chi[3, i]*chi[3, j]^2*z[2]^2*z[3]*
           z[i] - chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[3, i]*chi[3, j]^2*
           z[2]^2*z[3]*z[i] + 4*chi[1, 2]^4*chi[3, i]*chi[3, j]^2*z[1]*z[3]^2*
           z[i] + 6*chi[1, 2]^3*chi[1, 3]*chi[3, i]*chi[3, j]^2*z[1]*z[3]^2*
           z[i] + 3*chi[1, 2]^2*chi[1, 3]^2*chi[3, i]*chi[3, j]^2*z[1]*z[3]^2*
           z[i] + chi[1, 2]*chi[1, 3]^3*chi[3, i]*chi[3, j]^2*z[1]*z[3]^2*
           z[i] + 6*chi[1, 2]^3*chi[2, 3]*chi[3, i]*chi[3, j]^2*z[1]*z[3]^2*
           z[i] - 6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[3, i]*chi[3, j]^2*
           z[1]*z[3]^2*z[i] - 5*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]*
           chi[3, j]^2*z[1]*z[3]^2*z[i] + 3*chi[1, 2]^2*chi[2, 3]^2*chi[3, i]*
           chi[3, j]^2*z[1]*z[3]^2*z[i] - 5*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
           chi[3, i]*chi[3, j]^2*z[1]*z[3]^2*z[i] - 8*chi[1, 3]^2*chi[2, 3]^2*
           chi[3, i]*chi[3, j]^2*z[1]*z[3]^2*z[i] + chi[1, 2]*chi[2, 3]^3*
           chi[3, i]*chi[3, j]^2*z[1]*z[3]^2*z[i] + 4*chi[1, 2]^4*chi[3, i]*
           chi[3, j]^2*z[2]*z[3]^2*z[i] + 7*chi[1, 2]^3*chi[1, 3]*chi[3, i]*
           chi[3, j]^2*z[2]*z[3]^2*z[i] + 5*chi[1, 2]^2*chi[1, 3]^2*chi[3, i]*
           chi[3, j]^2*z[2]*z[3]^2*z[i] + 2*chi[1, 2]*chi[1, 3]^3*chi[3, i]*
           chi[3, j]^2*z[2]*z[3]^2*z[i] + 5*chi[1, 2]^3*chi[2, 3]*chi[3, i]*
           chi[3, j]^2*z[2]*z[3]^2*z[i] - 2*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
           chi[3, i]*chi[3, j]^2*z[2]*z[3]^2*z[i] + 8*chi[1, 2]*chi[1, 3]^2*
           chi[2, 3]*chi[3, i]*chi[3, j]^2*z[2]*z[3]^2*z[i] + 
          8*chi[1, 3]^3*chi[2, 3]*chi[3, i]*chi[3, j]^2*z[2]*z[3]^2*z[i] + 
          chi[1, 2]^2*chi[2, 3]^2*chi[3, i]*chi[3, j]^2*z[2]*z[3]^2*z[i] - 
          2*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[3, i]*chi[3, j]^2*z[2]*z[3]^2*
           z[i] - chi[1, 2]^3*chi[1, 3]*chi[3, i]*chi[3, j]^2*z[3]^3*z[i] - 
          chi[1, 2]^2*chi[1, 3]^2*chi[3, i]*chi[3, j]^2*z[3]^3*z[i] - 
          chi[1, 2]^3*chi[2, 3]*chi[3, i]*chi[3, j]^2*z[3]^3*z[i] - 
          6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[3, i]*chi[3, j]^2*z[3]^3*
           z[i] - 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]*chi[3, j]^2*
           z[3]^3*z[i] - chi[1, 2]^2*chi[2, 3]^2*chi[3, i]*chi[3, j]^2*z[3]^3*
           z[i] - 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[3, i]*chi[3, j]^2*
           z[3]^3*z[i] + 4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[3, j]^2*z[1]^2*
           z[i]^2 + 8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[3, j]^2*z[1]^2*
           z[i]^2 + 4*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[3, j]^2*z[1]^2*
           z[i]^2 + 8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[3, j]^2*z[1]^2*
           z[i]^2 + 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[3, j]^2*z[1]^2*
           z[i]^2 + 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[3, j]^2*z[1]^2*
           z[i]^2 + 8*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[3, j]^2*z[1]*z[2]*
           z[i]^2 + 16*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[3, j]^2*z[1]*
           z[2]*z[i]^2 + 8*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[3, j]^2*z[1]*
           z[2]*z[i]^2 + 16*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[3, j]^2*
           z[1]*z[2]*z[i]^2 + 16*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*
           chi[3, j]^2*z[1]*z[2]*z[i]^2 + 8*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*
           chi[3, j]^2*z[1]*z[2]*z[i]^2 + 4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*
           chi[3, j]^2*z[2]^2*z[i]^2 + 8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*
           chi[3, j]^2*z[2]^2*z[i]^2 + 4*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
           chi[3, j]^2*z[2]^2*z[i]^2 + 8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*
           chi[3, j]^2*z[2]^2*z[i]^2 + 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*
           chi[3, j]^2*z[2]^2*z[i]^2 + 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*
           chi[3, j]^2*z[2]^2*z[i]^2 + 6*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*
           chi[3, j]^2*z[1]*z[3]*z[i]^2 + 12*chi[1, 2]^2*chi[1, 3]^2*
           chi[2, 3]*chi[3, j]^2*z[1]*z[3]*z[i]^2 + 6*chi[1, 2]*chi[1, 3]^3*
           chi[2, 3]*chi[3, j]^2*z[1]*z[3]*z[i]^2 + 12*chi[1, 2]^2*chi[1, 3]*
           chi[2, 3]^2*chi[3, j]^2*z[1]*z[3]*z[i]^2 + 12*chi[1, 2]*
           chi[1, 3]^2*chi[2, 3]^2*chi[3, j]^2*z[1]*z[3]*z[i]^2 + 
          6*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[3, j]^2*z[1]*z[3]*z[i]^2 + 
          6*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[3, j]^2*z[2]*z[3]*z[i]^2 + 
          12*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[3, j]^2*z[2]*z[3]*z[i]^2 + 
          6*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[3, j]^2*z[2]*z[3]*z[i]^2 + 
          12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[3, j]^2*z[2]*z[3]*z[i]^2 + 
          12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[3, j]^2*z[2]*z[3]*z[i]^2 + 
          6*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[3, j]^2*z[2]*z[3]*z[i]^2 + 
          2*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[3, j]^2*z[3]^2*z[i]^2 + 
          4*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[3, j]^2*z[3]^2*z[i]^2 + 
          2*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[3, j]^2*z[3]^2*z[i]^2 + 
          4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[3, j]^2*z[3]^2*z[i]^2 + 
          4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[3, j]^2*z[3]^2*z[i]^2 + 
          2*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[3, j]^2*z[3]^2*z[i]^2 - 
          2*chi[1, 2]^3*chi[2, 3]*chi[3, i]^2*chi[3, j]*z[1]^3*z[j] - 
          5*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[3, i]^2*chi[3, j]*z[1]^3*
           z[j] - 3*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]^2*chi[3, j]*
           z[1]^3*z[j] - 3*chi[1, 2]^2*chi[2, 3]^2*chi[3, i]^2*chi[3, j]*
           z[1]^3*z[j] - 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[3, i]^2*
           chi[3, j]*z[1]^3*z[j] - chi[1, 2]*chi[2, 3]^3*chi[3, i]^2*
           chi[3, j]*z[1]^3*z[j] - 2*chi[1, 2]^3*chi[1, 3]*chi[3, i]^2*
           chi[3, j]*z[1]^2*z[2]*z[j] - 3*chi[1, 2]^2*chi[1, 3]^2*chi[3, i]^2*
           chi[3, j]*z[1]^2*z[2]*z[j] - chi[1, 2]*chi[1, 3]^3*chi[3, i]^2*
           chi[3, j]*z[1]^2*z[2]*z[j] - 4*chi[1, 2]^3*chi[2, 3]*chi[3, i]^2*
           chi[3, j]*z[1]^2*z[2]*z[j] - 13*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*
           chi[3, i]^2*chi[3, j]*z[1]^2*z[2]*z[j] - 8*chi[1, 2]*chi[1, 3]^2*
           chi[2, 3]*chi[3, i]^2*chi[3, j]*z[1]^2*z[2]*z[j] - 
          6*chi[1, 2]^2*chi[2, 3]^2*chi[3, i]^2*chi[3, j]*z[1]^2*z[2]*z[j] - 
          5*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[3, i]^2*chi[3, j]*z[1]^2*z[2]*
           z[j] + 4*chi[1, 3]^2*chi[2, 3]^2*chi[3, i]^2*chi[3, j]*z[1]^2*z[2]*
           z[j] - 2*chi[1, 2]*chi[2, 3]^3*chi[3, i]^2*chi[3, j]*z[1]^2*z[2]*
           z[j] + 4*chi[1, 3]*chi[2, 3]^3*chi[3, i]^2*chi[3, j]*z[1]^2*z[2]*
           z[j] - 4*chi[1, 2]^3*chi[1, 3]*chi[3, i]^2*chi[3, j]*z[1]*z[2]^2*
           z[j] - 6*chi[1, 2]^2*chi[1, 3]^2*chi[3, i]^2*chi[3, j]*z[1]*z[2]^2*
           z[j] - 2*chi[1, 2]*chi[1, 3]^3*chi[3, i]^2*chi[3, j]*z[1]*z[2]^2*
           z[j] - 2*chi[1, 2]^3*chi[2, 3]*chi[3, i]^2*chi[3, j]*z[1]*z[2]^2*
           z[j] - 15*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[3, i]^2*chi[3, j]*
           z[1]*z[2]^2*z[j] - 15*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]^2*
           chi[3, j]*z[1]*z[2]^2*z[j] - 4*chi[1, 3]^3*chi[2, 3]*chi[3, i]^2*
           chi[3, j]*z[1]*z[2]^2*z[j] - 3*chi[1, 2]^2*chi[2, 3]^2*chi[3, i]^2*
           chi[3, j]*z[1]*z[2]^2*z[j] - 6*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
           chi[3, i]^2*chi[3, j]*z[1]*z[2]^2*z[j] - chi[1, 2]*chi[2, 3]^3*
           chi[3, i]^2*chi[3, j]*z[1]*z[2]^2*z[j] + 4*chi[1, 3]*chi[2, 3]^3*
           chi[3, i]^2*chi[3, j]*z[1]*z[2]^2*z[j] - 2*chi[1, 2]^3*chi[1, 3]*
           chi[3, i]^2*chi[3, j]*z[2]^3*z[j] - 3*chi[1, 2]^2*chi[1, 3]^2*
           chi[3, i]^2*chi[3, j]*z[2]^3*z[j] - chi[1, 2]*chi[1, 3]^3*
           chi[3, i]^2*chi[3, j]*z[2]^3*z[j] - 7*chi[1, 2]^2*chi[1, 3]*
           chi[2, 3]*chi[3, i]^2*chi[3, j]*z[2]^3*z[j] - 
          10*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]^2*chi[3, j]*z[2]^3*
           z[j] - 4*chi[1, 3]^3*chi[2, 3]*chi[3, i]^2*chi[3, j]*z[2]^3*z[j] - 
          5*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[3, i]^2*chi[3, j]*z[2]^3*
           z[j] - 4*chi[1, 3]^2*chi[2, 3]^2*chi[3, i]^2*chi[3, j]*z[2]^3*
           z[j] + 4*chi[1, 2]^4*chi[3, i]^2*chi[3, j]*z[1]^2*z[3]*z[j] + 
          6*chi[1, 2]^3*chi[1, 3]*chi[3, i]^2*chi[3, j]*z[1]^2*z[3]*z[j] + 
          2*chi[1, 2]^2*chi[1, 3]^2*chi[3, i]^2*chi[3, j]*z[1]^2*z[3]*z[j] + 
          6*chi[1, 2]^3*chi[2, 3]*chi[3, i]^2*chi[3, j]*z[1]^2*z[3]*z[j] - 
          chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[3, i]^2*chi[3, j]*z[1]^2*z[3]*
           z[j] - chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]^2*chi[3, j]*
           z[1]^2*z[3]*z[j] + 3*chi[1, 2]^2*chi[2, 3]^2*chi[3, i]^2*chi[3, j]*
           z[1]^2*z[3]*z[j] + 8*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[3, i]^2*
           chi[3, j]*z[1]^2*z[3]*z[j] + chi[1, 2]*chi[2, 3]^3*chi[3, i]^2*
           chi[3, j]*z[1]^2*z[3]*z[j] + 8*chi[1, 3]*chi[2, 3]^3*chi[3, i]^2*
           chi[3, j]*z[1]^2*z[3]*z[j] + 8*chi[1, 2]^4*chi[3, i]^2*chi[3, j]*
           z[1]*z[2]*z[3]*z[j] + 11*chi[1, 2]^3*chi[1, 3]*chi[3, i]^2*
           chi[3, j]*z[1]*z[2]*z[3]*z[j] + 3*chi[1, 2]^2*chi[1, 3]^2*
           chi[3, i]^2*chi[3, j]*z[1]*z[2]*z[3]*z[j] + 13*chi[1, 2]^3*
           chi[2, 3]*chi[3, i]^2*chi[3, j]*z[1]*z[2]*z[3]*z[j] - 
          4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[3, i]^2*chi[3, j]*z[1]*z[2]*
           z[3]*z[j] - 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]^2*
           chi[3, j]*z[1]*z[2]*z[3]*z[j] + 7*chi[1, 2]^2*chi[2, 3]^2*
           chi[3, i]^2*chi[3, j]*z[1]*z[2]*z[3]*z[j] + 10*chi[1, 2]*chi[1, 3]*
           chi[2, 3]^2*chi[3, i]^2*chi[3, j]*z[1]*z[2]*z[3]*z[j] - 
          4*chi[1, 3]^2*chi[2, 3]^2*chi[3, i]^2*chi[3, j]*z[1]*z[2]*z[3]*
           z[j] + 2*chi[1, 2]*chi[2, 3]^3*chi[3, i]^2*chi[3, j]*z[1]*z[2]*
           z[3]*z[j] + 12*chi[1, 3]*chi[2, 3]^3*chi[3, i]^2*chi[3, j]*z[1]*
           z[2]*z[3]*z[j] + 4*chi[1, 2]^4*chi[3, i]^2*chi[3, j]*z[2]^2*z[3]*
           z[j] + 5*chi[1, 2]^3*chi[1, 3]*chi[3, i]^2*chi[3, j]*z[2]^2*z[3]*
           z[j] + chi[1, 2]^2*chi[1, 3]^2*chi[3, i]^2*chi[3, j]*z[2]^2*z[3]*
           z[j] + 7*chi[1, 2]^3*chi[2, 3]*chi[3, i]^2*chi[3, j]*z[2]^2*z[3]*
           z[j] - 7*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[3, i]^2*chi[3, j]*
           z[2]^2*z[3]*z[j] - 11*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]^2*
           chi[3, j]*z[2]^2*z[3]*z[j] - 4*chi[1, 3]^3*chi[2, 3]*chi[3, i]^2*
           chi[3, j]*z[2]^2*z[3]*z[j] + 4*chi[1, 2]^2*chi[2, 3]^2*chi[3, i]^2*
           chi[3, j]*z[2]^2*z[3]*z[j] - 6*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*
           chi[3, i]^2*chi[3, j]*z[2]^2*z[3]*z[j] - 12*chi[1, 3]^2*
           chi[2, 3]^2*chi[3, i]^2*chi[3, j]*z[2]^2*z[3]*z[j] + 
          chi[1, 2]*chi[2, 3]^3*chi[3, i]^2*chi[3, j]*z[2]^2*z[3]*z[j] + 
          4*chi[1, 2]^4*chi[3, i]^2*chi[3, j]*z[1]*z[3]^2*z[j] + 
          5*chi[1, 2]^3*chi[1, 3]*chi[3, i]^2*chi[3, j]*z[1]*z[3]^2*z[j] + 
          chi[1, 2]^2*chi[1, 3]^2*chi[3, i]^2*chi[3, j]*z[1]*z[3]^2*z[j] + 
          7*chi[1, 2]^3*chi[2, 3]*chi[3, i]^2*chi[3, j]*z[1]*z[3]^2*z[j] - 
          2*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[3, i]^2*chi[3, j]*z[1]*z[3]^2*
           z[j] - 2*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]^2*chi[3, j]*
           z[1]*z[3]^2*z[j] + 5*chi[1, 2]^2*chi[2, 3]^2*chi[3, i]^2*chi[3, j]*
           z[1]*z[3]^2*z[j] + 8*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[3, i]^2*
           chi[3, j]*z[1]*z[3]^2*z[j] + 2*chi[1, 2]*chi[2, 3]^3*chi[3, i]^2*
           chi[3, j]*z[1]*z[3]^2*z[j] + 8*chi[1, 3]*chi[2, 3]^3*chi[3, i]^2*
           chi[3, j]*z[1]*z[3]^2*z[j] + 4*chi[1, 2]^4*chi[3, i]^2*chi[3, j]*
           z[2]*z[3]^2*z[j] + 6*chi[1, 2]^3*chi[1, 3]*chi[3, i]^2*chi[3, j]*
           z[2]*z[3]^2*z[j] + 3*chi[1, 2]^2*chi[1, 3]^2*chi[3, i]^2*chi[3, j]*
           z[2]*z[3]^2*z[j] + chi[1, 2]*chi[1, 3]^3*chi[3, i]^2*chi[3, j]*
           z[2]*z[3]^2*z[j] + 6*chi[1, 2]^3*chi[2, 3]*chi[3, i]^2*chi[3, j]*
           z[2]*z[3]^2*z[j] - 6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[3, i]^2*
           chi[3, j]*z[2]*z[3]^2*z[j] - 5*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*
           chi[3, i]^2*chi[3, j]*z[2]*z[3]^2*z[j] + 3*chi[1, 2]^2*chi[2, 3]^2*
           chi[3, i]^2*chi[3, j]*z[2]*z[3]^2*z[j] - 5*chi[1, 2]*chi[1, 3]*
           chi[2, 3]^2*chi[3, i]^2*chi[3, j]*z[2]*z[3]^2*z[j] - 
          8*chi[1, 3]^2*chi[2, 3]^2*chi[3, i]^2*chi[3, j]*z[2]*z[3]^2*z[j] + 
          chi[1, 2]*chi[2, 3]^3*chi[3, i]^2*chi[3, j]*z[2]*z[3]^2*z[j] - 
          chi[1, 2]^3*chi[1, 3]*chi[3, i]^2*chi[3, j]*z[3]^3*z[j] - 
          chi[1, 2]^2*chi[1, 3]^2*chi[3, i]^2*chi[3, j]*z[3]^3*z[j] - 
          chi[1, 2]^3*chi[2, 3]*chi[3, i]^2*chi[3, j]*z[3]^3*z[j] - 
          6*chi[1, 2]^2*chi[1, 3]*chi[2, 3]*chi[3, i]^2*chi[3, j]*z[3]^3*
           z[j] - 4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]*chi[3, i]^2*chi[3, j]*
           z[3]^3*z[j] - chi[1, 2]^2*chi[2, 3]^2*chi[3, i]^2*chi[3, j]*z[3]^3*
           z[j] - 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^2*chi[3, i]^2*chi[3, j]*
           z[3]^3*z[j] + 4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[3, i]^2*z[1]^2*
           z[j]^2 + 8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[3, i]^2*z[1]^2*
           z[j]^2 + 4*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[3, i]^2*z[1]^2*
           z[j]^2 + 8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[3, i]^2*z[1]^2*
           z[j]^2 + 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[3, i]^2*z[1]^2*
           z[j]^2 + 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[3, i]^2*z[1]^2*
           z[j]^2 + 8*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[3, i]^2*z[1]*z[2]*
           z[j]^2 + 16*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[3, i]^2*z[1]*
           z[2]*z[j]^2 + 8*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[3, i]^2*z[1]*
           z[2]*z[j]^2 + 16*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[3, i]^2*
           z[1]*z[2]*z[j]^2 + 16*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*
           chi[3, i]^2*z[1]*z[2]*z[j]^2 + 8*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*
           chi[3, i]^2*z[1]*z[2]*z[j]^2 + 4*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*
           chi[3, i]^2*z[2]^2*z[j]^2 + 8*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*
           chi[3, i]^2*z[2]^2*z[j]^2 + 4*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*
           chi[3, i]^2*z[2]^2*z[j]^2 + 8*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*
           chi[3, i]^2*z[2]^2*z[j]^2 + 8*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*
           chi[3, i]^2*z[2]^2*z[j]^2 + 4*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*
           chi[3, i]^2*z[2]^2*z[j]^2 + 6*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*
           chi[3, i]^2*z[1]*z[3]*z[j]^2 + 12*chi[1, 2]^2*chi[1, 3]^2*
           chi[2, 3]*chi[3, i]^2*z[1]*z[3]*z[j]^2 + 6*chi[1, 2]*chi[1, 3]^3*
           chi[2, 3]*chi[3, i]^2*z[1]*z[3]*z[j]^2 + 12*chi[1, 2]^2*chi[1, 3]*
           chi[2, 3]^2*chi[3, i]^2*z[1]*z[3]*z[j]^2 + 12*chi[1, 2]*
           chi[1, 3]^2*chi[2, 3]^2*chi[3, i]^2*z[1]*z[3]*z[j]^2 + 
          6*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[3, i]^2*z[1]*z[3]*z[j]^2 + 
          6*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[3, i]^2*z[2]*z[3]*z[j]^2 + 
          12*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[3, i]^2*z[2]*z[3]*z[j]^2 + 
          6*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[3, i]^2*z[2]*z[3]*z[j]^2 + 
          12*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[3, i]^2*z[2]*z[3]*z[j]^2 + 
          12*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[3, i]^2*z[2]*z[3]*z[j]^2 + 
          6*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[3, i]^2*z[2]*z[3]*z[j]^2 + 
          2*chi[1, 2]^3*chi[1, 3]*chi[2, 3]*chi[3, i]^2*z[3]^2*z[j]^2 + 
          4*chi[1, 2]^2*chi[1, 3]^2*chi[2, 3]*chi[3, i]^2*z[3]^2*z[j]^2 + 
          2*chi[1, 2]*chi[1, 3]^3*chi[2, 3]*chi[3, i]^2*z[3]^2*z[j]^2 + 
          4*chi[1, 2]^2*chi[1, 3]*chi[2, 3]^2*chi[3, i]^2*z[3]^2*z[j]^2 + 
          4*chi[1, 2]*chi[1, 3]^2*chi[2, 3]^2*chi[3, i]^2*z[3]^2*z[j]^2 + 
          2*chi[1, 2]*chi[1, 3]*chi[2, 3]^3*chi[3, i]^2*z[3]^2*z[j]^2 + 
          2*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[2, j]^2*chi[3, i]^2*z[1]*
           z[3]*(2*chi[1, 3]*chi[2, 3]*(z[1] - 2*z[2]) + 
            chi[1, 2]*(-(chi[1, 3]*(2*z[2] + z[3])) + chi[2, 3]*z[1, 3]))*
           z[1, 2, 3] + 2*chi[1, i]^2*(chi[1, 2] + chi[1, 3] + chi[2, 3])*
           chi[3, j]*z[3]*(chi[3, j]*z[2]*(2*chi[1, 3]*chi[2, 3]*(-2*z[1] + 
                z[2]) + chi[1, 2]*(-(chi[2, 3]*(2*z[1] + z[3])) + 
                chi[1, 3]*z[2, 3])) + 2*chi[2, j]*(2*chi[1, 3]*chi[2, 3]*(
                z[1]^2 + z[1]*z[3] + z[2]*(2*z[2] + z[3])) + 
              chi[1, 2]*(chi[2, 3]*(z[1]^2 + z[2]^2 + z[1]*z[3]) + 
                chi[1, 3]*z[2]*z[2, 3])))*z[1, 2, 3] + 
          chi[2, j]*(4*chi[1, 2]*chi[1, 3]*chi[2, 3]*(chi[1, 2] + chi[1, 3] + 
               chi[2, 3])^2*chi[3, j]*(2*z[1]^2 + 2*z[2]^2 + 3*z[2]*z[3] + 
              z[3]^2 + z[1]*(4*z[2] + 3*z[3]))*z[i]^2 + chi[3, i]*z[1, 2, 3]*
             (2*chi[3, j]*z[i]*(4*chi[1, 3]*chi[2, 3]*(-(chi[2, 3]*z[1]) + 
                  chi[1, 3]*z[2])*(chi[2, 3]*z[1] + chi[1, 3]*(z[1] + 
                    2*z[3])) - chi[1, 2]^3*(chi[1, 3]*(2*z[2]^2 + 
                    z[1]*(2*z[2] - 7*z[3]) - 8*z[2]*z[3] + z[3]^2) + 
                  chi[2, 3]*(2*z[1]^2 + z[1]*(2*z[2] - 7*z[3]) + 
                    z[3]*(-6*z[2] + z[3]))) - chi[1, 2]^2*(chi[1, 3]^2*
                   (3*z[2]^2 + z[1]*(3*z[2] - 4*z[3]) - 6*z[2]*z[3] + 
                    z[3]^2) + chi[1, 3]*chi[2, 3]*(7*z[1]^2 + 8*z[1]*z[2] + 
                    5*z[2]^2 - 4*z[2]*z[3] + 6*z[3]^2) + chi[2, 3]^2*
                   (3*z[1]^2 + z[1]*(3*z[2] - 4*z[3]) + z[3]*(-2*z[2] + 
                      z[3]))) + 4*chi[1, 2]^4*z[3]*z[1, 2] - chi[1, 2]*
                 (chi[1, 3]^3*(z[2]*(z[2] - 2*z[3]) + z[1]*(z[2] - z[3])) + 
                  chi[1, 3]*chi[2, 3]^2*(10*z[1]^2 + 3*z[2]^2 - 2*z[2]*z[3] + 
                    4*z[3]^2 + z[1]*(5*z[2] + z[3])) + chi[2, 3]^3*z[1]*
                   (-z[3] + z[1, 2]) + chi[1, 3]^2*chi[2, 3]*(5*z[1]^2 + 
                    4*(z[2]^2 - 3*z[2]*z[3] + z[3]^2) + z[1]*z[2, 3]))) + 
              (chi[1, 2]^2*(3*chi[1, 3]^2 + 8*chi[1, 3]*chi[2, 3] + 
                  3*chi[2, 3]^2) + chi[1, 2]*(chi[1, 3]^3 + chi[1, 3]^2*
                   chi[2, 3] + 5*chi[1, 3]*chi[2, 3]^2 + chi[2, 3]^3) + 
                2*chi[1, 2]^3*chi[3, {1, 2}] - 4*chi[1, 3]^2*chi[2, 3]*
                 chi[3, {1, 2}])*chi[i, j]*z[3]*z[1, 2]*z[1, 2, 3]) - 
            (chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, i]^2*
             (z[j]*(chi[1, 2]^2*chi[3, {1, 2}]*z[3]*(2*z[1] + 2*z[2] + 
                  z[3]) - 4*chi[1, 3]*chi[2, 3]*(chi[1, 3]*z[2]*(2*z[1] + 
                    z[3]) + chi[2, 3]*z[1]*(2*z[2] + z[3])) + chi[1, 2]*
                 (chi[1, 3]^2*z[3]*z[1, 2] + chi[2, 3]^2*z[3]*z[1, 2] + 
                  4*chi[1, 3]*chi[2, 3]*(z[1]*(-2*z[2] + z[3]) + 
                    z[3]*z[2, 3])))*z[1, 2, 3] + 2*chi[3, j]*(2*chi[1, 2]^2*
                 z[3]*(z[1]^2 + z[1]*(-2*z[2] + 3*z[3]) + z[2]*(z[2] + 
                    3*z[3]))*z[1, 2] + chi[1, 2]*(chi[1, 3]*
                   (z[1]^3*(-2*z[2] + z[3]) + z[2]^2*z[3]*(z[2] + 5*z[3]) + 
                    z[1]*z[2]*(2*z[2]^2 - 3*z[2]*z[3] + 6*z[3]^2) + 
                    z[1]^2*z[3]*z[2, 3]) + chi[2, 3]*(z[1]^3*(4*z[2] + 
                      z[3]) + 3*z[1]*z[2]*z[3]*(z[2] + 2*z[3]) + z[1]^2*
                     (4*z[2]^2 - z[2]*z[3] + 5*z[3]^2) + z[2]^2*z[3]*
                     z[2, 3])) + 4*chi[1, 3]*chi[2, 3]*z[1]*z[2]*z[1, 2]*
                 z[1, 2, 3]))) + chi[1, i]*(4*(chi[1, 2] + chi[1, 3] + 
              chi[2, 3])*chi[2, j]^2*chi[3, i]*z[3]*(2*chi[1, 3]*chi[2, 3]*(
                2*z[1]^2 + z[1]*z[3] + z[2]*z[2, 3]) + chi[1, 2]*(
                chi[2, 3]*z[1]*z[1, 3] + chi[1, 3]*(z[1]^2 + z[2]*z[2, 3])))*
             z[1, 2, 3] + (chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, j]*
             z[1, 2, 3]*(-(chi[3, j]*z[i]*(chi[1, 2]^2*chi[3, {1, 2}]*z[3]*
                  (2*z[1] + 2*z[2] + z[3]) - 4*chi[1, 3]*chi[2, 3]*
                  (chi[1, 3]*z[2]*(2*z[1] + z[3]) + chi[2, 3]*z[1]*(2*z[2] + 
                     z[3])) + chi[1, 2]*(chi[1, 3]^2*z[3]*z[1, 2] + 
                   chi[2, 3]^2*z[3]*z[1, 2] + 4*chi[1, 3]*chi[2, 3]*
                    (z[1]*(-2*z[2] + z[3]) + z[3]*z[2, 3])))) + 
              (-4*chi[1, 3]*chi[2, 3]^2 + chi[1, 2]*(chi[1, 3]^2 + 
                  4*chi[1, 3]*chi[2, 3] + chi[2, 3]^2) + 2*chi[1, 2]^2*
                 chi[3, {1, 2}])*chi[i, j]*z[3]*z[1, 2]*z[1, 2, 3]) + 
            2*chi[3, i]*(2*chi[1, 2]*chi[1, 3]*chi[2, 3]*(chi[1, 2] + 
                 chi[1, 3] + chi[2, 3])^2*(2*z[1]^2 + 2*z[2]^2 + 
                3*z[2]*z[3] + z[3]^2 + z[1]*(4*z[2] + 3*z[3]))*z[j]^2 - 
              chi[3, j]*z[j]*(4*chi[1, 3]*chi[2, 3]*(-(chi[2, 3]*z[1]) + 
                  chi[1, 3]*z[2])*(chi[1, 3]*z[2] + chi[2, 3]*(z[2] + 
                    2*z[3])) + chi[1, 2]^3*(chi[1, 3]*(2*z[2]^2 + 2*z[1]*
                     (z[2] - 3*z[3]) - 7*z[2]*z[3] + z[3]^2) + chi[2, 3]*
                   (2*z[1]^2 + 2*z[1]*(z[2] - 4*z[3]) + z[3]*(-7*z[2] + 
                      z[3]))) + chi[1, 2]^2*(chi[1, 3]^2*(3*z[2]^2 + 
                    z[1]*(3*z[2] - 2*z[3]) - 4*z[2]*z[3] + z[3]^2) + 
                  chi[1, 3]*chi[2, 3]*(5*z[1]^2 + 7*z[2]^2 + z[1]*(8*z[2] - 
                      4*z[3]) + 6*z[3]^2) + chi[2, 3]^2*(3*z[1]^2 + 
                    3*z[1]*(z[2] - 2*z[3]) + z[3]*(-4*z[2] + z[3]))) - 
                4*chi[1, 2]^4*z[3]*z[1, 2] + chi[1, 2]*(chi[2, 3]^3*
                   (z[1]^2 + z[1]*(z[2] - 2*z[3]) - z[2]*z[3]) + chi[1, 3]*
                   chi[2, 3]^2*(4*z[1]^2 + 5*z[2]^2 + z[1]*(z[2] - 12*z[3]) + 
                    z[2]*z[3] + 4*z[3]^2) + chi[1, 3]^2*chi[2, 3]*(3*z[1]^2 + 
                    10*z[2]^2 + z[1]*(5*z[2] - 2*z[3]) + z[2]*z[3] + 
                    4*z[3]^2) + chi[1, 3]^3*z[2]*(-z[3] + z[1, 2])))*z[1, 2, 
                3] - chi[3, j]^2*(chi[1, 2]^2*(chi[2, 3]*(z[1]^3*(2*z[2] + 
                      3*z[3]) + z[2]^2*z[3]*(3*z[2] + 7*z[3]) + z[1]^2*z[3]*
                     (-5*z[2] + 11*z[3]) - z[1]*z[2]*(2*z[2]^2 + z[2]*z[3] - 
                      18*z[3]^2)) + chi[1, 3]*(3*z[1]^3*z[3] + z[2]^2*z[3]*
                     (3*z[2] + 11*z[3]) + z[1]^2*(4*z[2]^2 + z[2]*z[3] + 
                      7*z[3]^2) + z[1]*z[2]*(4*z[2]^2 - 3*z[2]*z[3] + 
                      18*z[3]^2))) + 2*chi[1, 2]^3*z[3]*(z[1]^2 + 
                  z[1]*(-2*z[2] + 3*z[3]) + z[2]*(z[2] + 3*z[3]))*z[1, 2] + 
                chi[1, 2]*(chi[1, 3]^2*(z[1]^3*z[3] + z[2]^2*z[3]*(z[2] + 
                      5*z[3]) + z[1]^2*(4*z[2]^2 + 3*z[2]*z[3] + z[3]^2) + 
                    z[1]*z[2]*(4*z[2]^2 - z[2]*z[3] + 6*z[3]^2)) + 
                  2*chi[1, 3]*chi[2, 3]*(z[1]^2*(3*z[2] + z[3]) + z[2]*z[3]*
                     (z[2] + 3*z[3]) + z[1]*(3*z[2]^2 + z[2]*z[3] + 
                      3*z[3]^2))*z[1, 2] + chi[2, 3]^2*(z[1]^3*(2*z[2] + 
                      z[3]) + z[1]^2*z[3]*(-3*z[2] + 5*z[3]) + z[1]*z[2]*
                     (-2*z[2]^2 + z[2]*z[3] + 6*z[3]^2) + z[2]^2*z[3]*
                     z[2, 3])) + 4*chi[1, 3]*chi[2, 3]*chi[3, {1, 2}]*z[1]*
                 z[2]*z[1, 2]*z[1, 2, 3])) - 2*(chi[1, 2] + chi[1, 3] + 
              chi[2, 3])*chi[2, j]*(z[1, 2, 3]*(chi[3, j]*z[i]*
                 (chi[1, 2]^2*chi[3, {1, 2}]*z[3]*(2*z[1] + 2*z[2] + z[3]) - 
                  4*chi[1, 3]*chi[2, 3]*(chi[1, 3]*z[2]*(2*z[1] + z[3]) + 
                    chi[2, 3]*z[1]*(2*z[2] + z[3])) + chi[1, 2]*
                   (chi[1, 3]^2*z[3]*z[1, 2] + chi[2, 3]^2*z[3]*z[1, 2] + 
                    4*chi[1, 3]*chi[2, 3]*(z[1]*(-2*z[2] + z[3]) + 
                      z[3]*z[2, 3]))) + 4*chi[1, 3]*chi[2, 3]*(chi[1, 2] + 
                  chi[1, 3] + chi[2, 3])*chi[i, j]*z[3]*z[1, 2]*z[1, 2, 3]) + 
              chi[3, i]*(z[j]*(chi[1, 2]^2*chi[3, {1, 2}]*z[3]*(2*z[1] + 
                    2*z[2] + z[3]) - 4*chi[1, 3]*chi[2, 3]*(chi[1, 3]*z[2]*
                     (2*z[1] + z[3]) + chi[2, 3]*z[1]*(2*z[2] + z[3])) + 
                  chi[1, 2]*(chi[1, 3]^2*z[3]*z[1, 2] + chi[2, 3]^2*z[3]*
                     z[1, 2] + 4*chi[1, 3]*chi[2, 3]*(z[1]*(-2*z[2] + z[3]) + 
                      z[3]*z[2, 3])))*z[1, 2, 3] + 2*chi[3, j]*
                 (chi[1, 2]*(chi[2, 3]*(z[1]^3*(4*z[2] + 3*z[3]) + z[1]*z[3]*
                       (z[2]^2 - 3*z[3]^2) - z[2]*z[3]*(z[2]^2 + 4*z[2]*
                         z[3] + 3*z[3]^2) + z[1]^2*(4*z[2]^2 + z[2]*z[3] + 
                        4*z[3]^2)) + chi[1, 3]*(-(z[1]^3*z[3]) + z[1]^2*
                       (4*z[2]^2 + z[2]*z[3] - 4*z[3]^2) + z[2]*z[3]*
                       (3*z[2]^2 + 4*z[2]*z[3] - 3*z[3]^2) + z[1]*(4*z[2]^3 + 
                        z[2]^2*z[3] - 3*z[3]^3))) + 2*chi[1, 2]^2*z[3]*
                   (z[1]^2 - 2*z[1]*z[2] + z[2]^2 - 3*z[3]^2)*z[1, 2] + 
                  8*chi[1, 3]*chi[2, 3]*z[1]*z[2]*z[1, 2]*z[1, 2, 3]))))))))/
    (chi[1, 2]^2*chi[1, 3]*chi[2, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])^2*
     chi[3, i]*chi[3, j]*chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*
     chi[j, {1, 2, 3}]*z[3]*z[1, 2]*z[1, 2, 3]^2))


==> anc/U_quad.m <==
(* ::Package:: *)

(*Collinear limit Uijk of the tripole factor (1/2)*Qijk for the emission of a soft qq
pair in addition to a soft gluon, as presented in eq. 4.16. We use the notation
chi[i,{j,k}]=chi[i,j]+chi[i,k], chi[1,2,3]= chi[1,2]+chi[2,3]+chi[1,3] and 
z[i,..,k]=z[i]+...+z[k]. An overal factor (1/Cf)*[mu^(2*eps)gs^2]^3 is omitted*)
(4*TF*(-(chi[1, 2]*chi[i, k]*z[1]^2) - chi[2, k]*chi[i, {1, 2}]*z[1]^2 - 
   chi[2, i]*chi[k, {1, 2}]*z[1]^2 - 2*chi[1, 2]*chi[i, k]*z[1]*z[2] - 
   chi[2, k]*chi[i, {1, 2}]*z[1]*z[2] - chi[2, i]*chi[k, {1, 2}]*z[1]*z[2] + 
   2*chi[i, {1, 2}]*chi[k, {1, 2}]*z[1]*z[2] - chi[1, 2]*chi[i, k]*z[2]^2 + 
   chi[1, k]*(z[1] + z[2])*(-(chi[i, {1, 2}]*z[2]) + 
     chi[2, i]*(z[1] + z[2])) + chi[1, i]*(z[1] + z[2])*
    (-(chi[k, {1, 2}]*z[2]) + chi[2, k]*(z[1] + z[2])) + 
   chi[1, 2]*chi[k, {1, 2}]*z[1]*z[i] + chi[1, 2]*chi[k, {1, 2}]*z[2]*z[i] + 
   chi[1, 2]*chi[i, {1, 2}]*(z[1] + z[2])*z[k])*
  (-(chi[j, l]*z[3]) + chi[3, l]*z[j] + chi[3, j]*z[l]))/
 (chi[1, 2]^2*chi[3, j]*chi[3, l]*chi[i, {1, 2}]*chi[k, {1, 2}]*z[3]*
  z[1, 2]^2)


==> anc/U_trip.m <==
(* ::Package:: *)

(*Collinear limit Uijk of the tripole factor (1/2)*Qijk for the emission of a soft qq
pair in addition to a soft gluon, as presented in eq. 4.16. We use the notation
chi[i,{j,k}]=chi[i,j]+chi[i,k], chi[1,2,3]= chi[1,2]+chi[2,3]+chi[1,3] and 
z[i,..,k]=z[i]+...+z[k]. An overal factor (1/Cf)*[mu^(2*eps)gs^2]^3 is omitted*)
-((chi[1, i]^3*z[3]*(-2*chi[1, j]*chi[1, k]*chi[2, k]*chi[3, j]*z[2] + 
      chi[2, j]^2*chi[2, k]*(chi[3, k]*z[1] + chi[1, k]*z[3]) + 
      chi[2, j]*(-2*chi[1, j]*chi[1, k]*chi[3, k]*z[2] + 
        chi[2, k]^2*(chi[3, j]*z[1] + chi[1, j]*z[3]))) - 
    chi[1, j]*chi[1, k]*chi[2, i]^2*(chi[1, k]*chi[2, j] + 
      chi[1, j]*chi[2, k])*z[3]*(chi[2, i]*z[3] - chi[2, 3]*z[i]) + 
    chi[1, i]^2*(-(chi[2, i]*(-((chi[1, j] + chi[2, j])*chi[3, k]^2*
           (z[1] + z[2])*(-(chi[2, j]*z[1]) + chi[1, j]*z[2])) + 
         chi[1, j]*chi[2, k]*chi[3, k]*(chi[3, j]*(2*z[1] - 3*z[2])*z[2] - 
           2*chi[2, j]*z[1]*z[3]) + chi[2, k]^2*chi[3, j]*
          (chi[3, j]*z[1]*(z[1] + z[2]) + 3*chi[1, j]*z[2]*z[3]))) + 
      chi[1, k]^2*(chi[2, i]*chi[3, j]^2*z[2]*(z[1] + z[2]) + 
        chi[1, j]*chi[2, 3]*chi[2, j]*z[3]*z[i]) + 
      chi[1, k]*(chi[2, i]*(chi[2, j]*chi[3, k]*z[2]*
           (chi[3, j]*(-2*z[1] + 3*z[2]) - 3*chi[2, j]*z[3]) + 
          chi[2, k]*chi[3, j]*(chi[3, j]*(-z[1]^2 + z[2]^2) + 
            2*chi[2, j]*z[1]*z[3])) + chi[1, j]^2*chi[2, 3]*chi[2, k]*z[3]*
         z[i])) + chi[1, i]*chi[2, i]*
     (-(chi[2, i]*(-((chi[1, j] + chi[2, j])*chi[3, k]^2*(z[1] + z[2])*
           (-(chi[2, j]*z[1]) + chi[1, j]*z[2])) + chi[1, j]*chi[2, k]*
          chi[3, k]*(chi[3, j]*(2*z[1] - z[2])*z[2] - 2*chi[2, j]*z[1]*
            z[3]) + chi[2, k]^2*chi[3, j]*(chi[3, j]*z[1]*(z[1] + z[2]) + 
           chi[1, j]*z[2]*z[3]))) + chi[1, k]^2*
       (chi[2, i]*chi[3, j]^2*z[2]*(z[1] + z[2]) + 2*chi[1, j]*chi[2, 3]*
         chi[2, j]*z[3]*z[i]) + chi[1, k]*
       (chi[2, i]*(chi[2, j]*chi[3, k]*z[2]*(chi[3, j]*(-2*z[1] + z[2]) - 
            chi[2, j]*z[3]) + chi[2, k]*chi[3, j]*
           (chi[3, j]*(-z[1]^2 + z[2]^2) + 2*chi[2, j]*z[1]*z[3])) + 
        2*chi[1, j]^2*chi[2, 3]*chi[2, k]*z[3]*z[i])))/
   (chi[1, 2]*chi[1, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, i]*
    chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*
    chi[k, {1, 2}]*chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3])) + 
 (-(chi[1, i]^3*chi[2, j]*chi[2, k]*(chi[1, k]*chi[2, j] + 
      chi[1, j]*chi[2, k])*z[3]^2) + chi[2, i]^2*z[3]*
    (chi[1, j]*chi[1, k]^2*chi[2, i]*(chi[3, j]*z[2] + chi[2, j]*z[3]) + 
     chi[1, j]*chi[2, j]*chi[2, k]*(-2*chi[2, i]*chi[3, k]*z[1] + 
       chi[1, 3]*chi[2, k]*z[i]) + chi[1, k]*
      (chi[2, i]*(-2*chi[2, j]*chi[2, k]*chi[3, j]*z[1] + 
         chi[1, j]^2*(chi[3, k]*z[2] + chi[2, k]*z[3])) + 
       chi[1, 3]*chi[2, j]^2*chi[2, k]*z[i])) + 
   chi[1, i]^2*(-(chi[1, k]^2*chi[2, i]*chi[3, j]*
       (chi[3, j]*z[2]*(z[1] + z[2]) + chi[2, j]*z[1]*z[3])) + 
     chi[2, i]*(chi[2, k]^2*chi[3, j]^2*z[1]*(z[1] + z[2]) - 
       (chi[1, j] + chi[2, j])*chi[3, k]^2*(z[1] + z[2])*
        (-(chi[2, j]*z[1]) + chi[1, j]*z[2]) + chi[1, j]*chi[2, k]*chi[3, k]*
        z[1]*(chi[3, j]*(z[1] - 2*z[2]) - chi[1, j]*z[3])) + 
     chi[1, 3]*chi[1, j]*chi[2, j]*chi[2, k]^2*z[3]*z[i] + 
     chi[1, k]*(chi[2, i]*(chi[2, j]*chi[3, k]*
          (chi[3, j]*z[1]*(z[1] - 2*z[2]) + 2*chi[1, j]*z[2]*z[3]) + 
         chi[2, k]*chi[3, j]*(chi[3, j]*(z[1]^2 - z[2]^2) + 
           2*chi[1, j]*z[2]*z[3])) + chi[1, 3]*chi[2, j]^2*chi[2, k]*z[3]*
        z[i])) + chi[1, i]*chi[2, i]*
    (-(chi[1, k]^2*chi[2, i]*chi[3, j]*(chi[3, j]*z[2]*(z[1] + z[2]) + 
        3*chi[2, j]*z[1]*z[3])) + chi[2, i]*
      (chi[2, k]^2*chi[3, j]^2*z[1]*(z[1] + z[2]) - (chi[1, j] + chi[2, j])*
        chi[3, k]^2*(z[1] + z[2])*(-(chi[2, j]*z[1]) + chi[1, j]*z[2]) + 
       chi[1, j]*chi[2, k]*chi[3, k]*z[1]*(chi[3, j]*(3*z[1] - 2*z[2]) - 
         3*chi[1, j]*z[3])) + 2*chi[1, 3]*chi[1, j]*chi[2, j]*chi[2, k]^2*
      z[3]*z[i] + chi[1, k]*
      (chi[2, i]*(chi[2, j]*chi[3, k]*(chi[3, j]*z[1]*(3*z[1] - 2*z[2]) + 
           2*chi[1, j]*z[2]*z[3]) + chi[2, k]*chi[3, j]*
          (chi[3, j]*(z[1]^2 - z[2]^2) + 2*chi[1, j]*z[2]*z[3])) + 
       2*chi[1, 3]*chi[2, j]^2*chi[2, k]*z[3]*z[i])))/
  (chi[1, 2]*chi[2, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, i]*
   chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*
   chi[k, {1, 2}]*chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3]) + 
 ((chi[1, i] + chi[2, i])^2*
   (chi[1, j]^2*(chi[1, k]*z[2]*(chi[i, k]*z[3] - 4*chi[2, k]*z[i]) + 
      chi[2, k]*(chi[i, k]*z[2]*z[3] + chi[3, k]*z[1]*z[i])) + 
    chi[2, j]*(-(chi[2, k]^2*chi[i, j]*z[1]*z[3]) + 
      chi[1, k]*((-(chi[2, j]*chi[i, k]*z[1]) + chi[1, k]*chi[i, j]*z[2])*
         z[3] + chi[3, j]*z[1]*(-(chi[i, k]*z[1]) + chi[1, k]*z[i]) + 
        chi[3, k]*z[2]*(chi[i, j]*z[2] - chi[2, j]*z[i])) - 
      chi[2, k]*(chi[2, j]*z[1]*(chi[i, k]*z[3] - 4*chi[1, k]*z[i]) + 
        chi[3, k]*z[1]*(chi[i, j]*z[1] - 2*chi[3, j]*z[i]) + 
        chi[3, j]*(chi[i, k]*z[1]^2 + 2*chi[1, k]*z[2]*z[i]))) + 
    chi[1, j]*(-(chi[2, k]^2*(chi[i, j]*z[1]*z[3] + 
         (-4*chi[2, j]*z[1] + chi[3, j]*z[2])*z[i])) + 
      chi[2, k]*(chi[3, j]*(chi[i, k]*z[2]^2 + 2*chi[1, k]*z[1]*z[i]) - 
        chi[3, k]*(chi[i, j]*z[1]^2 + 2*chi[2, j]*z[2]*z[i])) + 
      chi[1, k]*(chi[3, k]*(chi[i, j]*z[2]^2 + 2*(chi[2, j]*z[1] - 
            chi[3, j]*z[2])*z[i]) + z[2]*(chi[3, j]*chi[i, k]*z[2] + 
          chi[1, k]*(chi[i, j]*z[3] - 4*chi[2, j]*z[i]))))))/
  (chi[1, 2]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, i]*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3]) - 
 (chi[1, j]^3*z[3]*(-2*chi[1, i]*chi[1, k]*chi[2, k]*chi[3, i]*z[2] + 
     chi[2, i]^2*chi[2, k]*(chi[3, k]*z[1] + chi[1, k]*z[3]) + 
     chi[2, i]*(-2*chi[1, i]*chi[1, k]*chi[3, k]*z[2] + 
       chi[2, k]^2*(chi[3, i]*z[1] + chi[1, i]*z[3]))) - 
   chi[1, i]*chi[1, k]*chi[2, j]^2*(chi[1, k]*chi[2, i] + 
     chi[1, i]*chi[2, k])*z[3]*(chi[2, j]*z[3] - chi[2, 3]*z[j]) + 
   chi[1, j]^2*(-(chi[2, j]*(-((chi[1, i] + chi[2, i])*chi[3, k]^2*
          (z[1] + z[2])*(-(chi[2, i]*z[1]) + chi[1, i]*z[2])) + 
        chi[1, i]*chi[2, k]*chi[3, k]*(chi[3, i]*(2*z[1] - 3*z[2])*z[2] - 
          2*chi[2, i]*z[1]*z[3]) + chi[2, k]^2*chi[3, i]*
         (chi[3, i]*z[1]*(z[1] + z[2]) + 3*chi[1, i]*z[2]*z[3]))) + 
     chi[1, k]^2*(chi[2, j]*chi[3, i]^2*z[2]*(z[1] + z[2]) + 
       chi[1, i]*chi[2, 3]*chi[2, i]*z[3]*z[j]) + 
     chi[1, k]*(chi[2, j]*(chi[2, i]*chi[3, k]*z[2]*
          (chi[3, i]*(-2*z[1] + 3*z[2]) - 3*chi[2, i]*z[3]) + 
         chi[2, k]*chi[3, i]*(chi[3, i]*(-z[1]^2 + z[2]^2) + 
           2*chi[2, i]*z[1]*z[3])) + chi[1, i]^2*chi[2, 3]*chi[2, k]*z[3]*
        z[j])) + chi[1, j]*chi[2, j]*
    (-(chi[2, j]*(-((chi[1, i] + chi[2, i])*chi[3, k]^2*(z[1] + z[2])*
          (-(chi[2, i]*z[1]) + chi[1, i]*z[2])) + chi[1, i]*chi[2, k]*
         chi[3, k]*(chi[3, i]*(2*z[1] - z[2])*z[2] - 2*chi[2, i]*z[1]*z[3]) + 
        chi[2, k]^2*chi[3, i]*(chi[3, i]*z[1]*(z[1] + z[2]) + 
          chi[1, i]*z[2]*z[3]))) + chi[1, k]^2*
      (chi[2, j]*chi[3, i]^2*z[2]*(z[1] + z[2]) + 2*chi[1, i]*chi[2, 3]*
        chi[2, i]*z[3]*z[j]) + chi[1, k]*
      (chi[2, j]*(chi[2, i]*chi[3, k]*z[2]*(chi[3, i]*(-2*z[1] + z[2]) - 
           chi[2, i]*z[3]) + chi[2, k]*chi[3, i]*
          (chi[3, i]*(-z[1]^2 + z[2]^2) + 2*chi[2, i]*z[1]*z[3])) + 
       2*chi[1, i]^2*chi[2, 3]*chi[2, k]*z[3]*z[j])))/
  (chi[1, 2]*chi[1, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, j]*
   chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*
   chi[k, {1, 2}]*chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3]) + 
 (-(chi[1, j]^3*chi[2, i]*chi[2, k]*(chi[1, k]*chi[2, i] + 
      chi[1, i]*chi[2, k])*z[3]^2) + chi[2, j]^2*z[3]*
    (chi[1, i]*chi[1, k]^2*chi[2, j]*(chi[3, i]*z[2] + chi[2, i]*z[3]) + 
     chi[1, i]*chi[2, i]*chi[2, k]*(-2*chi[2, j]*chi[3, k]*z[1] + 
       chi[1, 3]*chi[2, k]*z[j]) + chi[1, k]*
      (-2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*z[1] + 
       chi[1, i]^2*chi[2, j]*(chi[3, k]*z[2] + chi[2, k]*z[3]) + 
       chi[1, 3]*chi[2, i]^2*chi[2, k]*z[j])) + 
   chi[1, j]^2*(-(chi[1, k]^2*chi[2, j]*chi[3, i]*
       (chi[3, i]*z[2]*(z[1] + z[2]) + chi[2, i]*z[1]*z[3])) + 
     chi[2, j]*(chi[2, k]^2*chi[3, i]^2*z[1]*(z[1] + z[2]) - 
       (chi[1, i] + chi[2, i])*chi[3, k]^2*(z[1] + z[2])*
        (-(chi[2, i]*z[1]) + chi[1, i]*z[2]) + chi[1, i]*chi[2, k]*chi[3, k]*
        z[1]*(chi[3, i]*(z[1] - 2*z[2]) - chi[1, i]*z[3])) + 
     chi[1, 3]*chi[1, i]*chi[2, i]*chi[2, k]^2*z[3]*z[j] + 
     chi[1, k]*(chi[2, j]*(chi[2, i]*chi[3, k]*
          (chi[3, i]*z[1]*(z[1] - 2*z[2]) + 2*chi[1, i]*z[2]*z[3]) + 
         chi[2, k]*chi[3, i]*(chi[3, i]*(z[1]^2 - z[2]^2) + 
           2*chi[1, i]*z[2]*z[3])) + chi[1, 3]*chi[2, i]^2*chi[2, k]*z[3]*
        z[j])) + chi[1, j]*chi[2, j]*
    (-(chi[1, k]^2*chi[2, j]*chi[3, i]*(chi[3, i]*z[2]*(z[1] + z[2]) + 
        3*chi[2, i]*z[1]*z[3])) + chi[2, j]*
      (chi[2, k]^2*chi[3, i]^2*z[1]*(z[1] + z[2]) - (chi[1, i] + chi[2, i])*
        chi[3, k]^2*(z[1] + z[2])*(-(chi[2, i]*z[1]) + chi[1, i]*z[2]) + 
       chi[1, i]*chi[2, k]*chi[3, k]*z[1]*(chi[3, i]*(3*z[1] - 2*z[2]) - 
         3*chi[1, i]*z[3])) + 2*chi[1, 3]*chi[1, i]*chi[2, i]*chi[2, k]^2*
      z[3]*z[j] + chi[1, k]*
      (chi[2, j]*(chi[2, i]*chi[3, k]*(chi[3, i]*z[1]*(3*z[1] - 2*z[2]) + 
           2*chi[1, i]*z[2]*z[3]) + chi[2, k]*chi[3, i]*
          (chi[3, i]*(z[1]^2 - z[2]^2) + 2*chi[1, i]*z[2]*z[3])) + 
       2*chi[1, 3]*chi[2, i]^2*chi[2, k]*z[3]*z[j])))/
  (chi[1, 2]*chi[2, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, j]*
   chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*
   chi[k, {1, 2}]*chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3]) + 
 ((chi[1, j] + chi[2, j])^2*
   (chi[1, i]^2*(chi[1, k]*z[2]*(chi[j, k]*z[3] - 4*chi[2, k]*z[j]) + 
      chi[2, k]*(chi[j, k]*z[2]*z[3] + chi[3, k]*z[1]*z[j])) + 
    chi[2, i]*(-(chi[2, k]^2*chi[i, j]*z[1]*z[3]) + 
      chi[1, k]*((-(chi[2, i]*chi[j, k]*z[1]) + chi[1, k]*chi[i, j]*z[2])*
         z[3] + chi[3, i]*z[1]*(-(chi[j, k]*z[1]) + chi[1, k]*z[j]) + 
        chi[3, k]*z[2]*(chi[i, j]*z[2] - chi[2, i]*z[j])) - 
      chi[2, k]*(chi[2, i]*z[1]*(chi[j, k]*z[3] - 4*chi[1, k]*z[j]) + 
        chi[3, k]*z[1]*(chi[i, j]*z[1] - 2*chi[3, i]*z[j]) + 
        chi[3, i]*(chi[j, k]*z[1]^2 + 2*chi[1, k]*z[2]*z[j]))) + 
    chi[1, i]*(-(chi[2, k]^2*(chi[i, j]*z[1]*z[3] + 
         (-4*chi[2, i]*z[1] + chi[3, i]*z[2])*z[j])) + 
      chi[2, k]*(chi[3, i]*(chi[j, k]*z[2]^2 + 2*chi[1, k]*z[1]*z[j]) - 
        chi[3, k]*(chi[i, j]*z[1]^2 + 2*chi[2, i]*z[2]*z[j])) + 
      chi[1, k]*(chi[3, k]*(chi[i, j]*z[2]^2 + 2*(chi[2, i]*z[1] - 
            chi[3, i]*z[2])*z[j]) + z[2]*(chi[3, i]*chi[j, k]*z[2] + 
          chi[1, k]*(chi[i, j]*z[3] - 4*chi[2, i]*z[j]))))))/
  (chi[1, 2]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, j]*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3]) - 
 (z[1]^2*(chi[2, j]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[i] + 
    chi[2, j]^2*chi[2, k]*chi[3, i]*chi[3, k]*z[i] + 
    chi[1, i]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[j] + 
    chi[2, i]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[j] + 
    chi[1, i]^2*chi[2, k]*chi[3, j]*chi[3, k]*z[j] + 
    2*chi[1, i]*chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*z[j] + 
    chi[2, i]^2*chi[2, k]*chi[3, j]*chi[3, k]*z[j] + 
    chi[1, k]^2*chi[3, i]*chi[3, j]*(chi[2, j]*z[i] + 
      (chi[1, i] + chi[2, i])*z[j]) + 
    chi[1, k]*(2*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[i] + 
      chi[2, j]^2*chi[3, i]*chi[3, k]*z[i] + (chi[1, i] + chi[2, i])*
       chi[3, j]*(2*chi[2, k]*chi[3, i] + (chi[1, i] + chi[2, i])*chi[3, k])*
       z[j]) + chi[1, i]*chi[2, j]^2*chi[3, i]*chi[3, k]*z[k] + 
    chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, k]*z[k] + 
    chi[1, i]^2*chi[2, j]*chi[3, j]*chi[3, k]*z[k] + 
    2*chi[1, i]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[k] + 
    chi[2, i]^2*chi[2, j]*chi[3, j]*chi[3, k]*z[k] + 
    chi[1, j]^2*chi[3, i]*chi[3, k]*(chi[1, k]*z[i] + chi[2, k]*z[i] + 
      (chi[1, i] + chi[2, i])*z[k]) + 
    chi[1, j]*(chi[1, k]^2*chi[3, i]*chi[3, j]*z[i] + 
      chi[2, k]^2*chi[3, i]*chi[3, j]*z[i] + 2*chi[2, j]*chi[2, k]*chi[3, i]*
       chi[3, k]*z[i] + 2*chi[1, k]*chi[3, i]*(chi[2, k]*chi[3, j] + 
        chi[2, j]*chi[3, k])*z[i] + (chi[1, i] + chi[2, i])*
       (2*chi[2, j]*chi[3, i] + (chi[1, i] + chi[2, i])*chi[3, j])*chi[3, k]*
       z[k])))/(chi[1, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]*z[3]*z[1, 2]*z[1, 2, 3]) + 
 (z[2]^2*(chi[2, j]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[i] + 
    chi[2, j]^2*chi[2, k]*chi[3, i]*chi[3, k]*z[i] + 
    chi[1, i]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[j] + 
    chi[2, i]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[j] + 
    chi[1, i]^2*chi[2, k]*chi[3, j]*chi[3, k]*z[j] + 
    2*chi[1, i]*chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*z[j] + 
    chi[2, i]^2*chi[2, k]*chi[3, j]*chi[3, k]*z[j] + 
    chi[1, k]^2*chi[3, i]*chi[3, j]*(chi[2, j]*z[i] + 
      (chi[1, i] + chi[2, i])*z[j]) + 
    chi[1, k]*(2*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[i] + 
      chi[2, j]^2*chi[3, i]*chi[3, k]*z[i] + (chi[1, i] + chi[2, i])*
       chi[3, j]*(2*chi[2, k]*chi[3, i] + (chi[1, i] + chi[2, i])*chi[3, k])*
       z[j]) + chi[1, i]*chi[2, j]^2*chi[3, i]*chi[3, k]*z[k] + 
    chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, k]*z[k] + 
    chi[1, i]^2*chi[2, j]*chi[3, j]*chi[3, k]*z[k] + 
    2*chi[1, i]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[k] + 
    chi[2, i]^2*chi[2, j]*chi[3, j]*chi[3, k]*z[k] + 
    chi[1, j]^2*chi[3, i]*chi[3, k]*(chi[1, k]*z[i] + chi[2, k]*z[i] + 
      (chi[1, i] + chi[2, i])*z[k]) + 
    chi[1, j]*(chi[1, k]^2*chi[3, i]*chi[3, j]*z[i] + 
      chi[2, k]^2*chi[3, i]*chi[3, j]*z[i] + 2*chi[2, j]*chi[2, k]*chi[3, i]*
       chi[3, k]*z[i] + 2*chi[1, k]*chi[3, i]*(chi[2, k]*chi[3, j] + 
        chi[2, j]*chi[3, k])*z[i] + (chi[1, i] + chi[2, i])*
       (2*chi[2, j]*chi[3, i] + (chi[1, i] + chi[2, i])*chi[3, j])*chi[3, k]*
       z[k])))/(chi[2, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]*z[3]*z[1, 2]*z[1, 2, 3]) + 
 ((chi[1, k] + chi[2, k])^2*(-2*chi[1, k]*chi[2, i]*chi[2, j]*chi[i, j]*
     z[1]^2 + 2*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[1]^2 - 
    chi[1, k]*chi[2, j]*chi[3, i]*chi[i, j]*z[1]^2 + 
    chi[2, j]*chi[2, k]*chi[3, i]*chi[i, j]*z[1]^2 - 
    chi[1, k]*chi[2, i]*chi[3, j]*chi[i, j]*z[1]^2 + 
    chi[2, i]*chi[2, k]*chi[3, j]*chi[i, j]*z[1]^2 - 
    4*chi[2, i]*chi[2, j]^2*chi[i, k]*z[1]^2 - 2*chi[2, j]^2*chi[3, i]*
     chi[i, k]*z[1]^2 - chi[2, j]*chi[3, i]*chi[3, j]*chi[i, k]*z[1]^2 - 
    4*chi[2, i]^2*chi[2, j]*chi[j, k]*z[1]^2 - 2*chi[2, i]^2*chi[3, j]*
     chi[j, k]*z[1]^2 - chi[2, i]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]^2 - 
    4*chi[1, k]*chi[2, i]*chi[2, j]*chi[i, j]*z[1]*z[2] + 
    4*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[1]*z[2] - 
    2*chi[1, k]*chi[2, j]*chi[3, i]*chi[i, j]*z[1]*z[2] + 
    2*chi[2, j]*chi[2, k]*chi[3, i]*chi[i, j]*z[1]*z[2] - 
    2*chi[1, k]*chi[2, i]*chi[3, j]*chi[i, j]*z[1]*z[2] + 
    2*chi[2, i]*chi[2, k]*chi[3, j]*chi[i, j]*z[1]*z[2] - 
    4*chi[2, i]*chi[2, j]^2*chi[i, k]*z[1]*z[2] - 2*chi[2, j]^2*chi[3, i]*
     chi[i, k]*z[1]*z[2] - 2*chi[2, i]*chi[2, j]*chi[3, j]*chi[i, k]*z[1]*
     z[2] - 4*chi[2, i]^2*chi[2, j]*chi[j, k]*z[1]*z[2] - 
    2*chi[2, i]*chi[2, j]*chi[3, i]*chi[j, k]*z[1]*z[2] - 
    2*chi[2, i]^2*chi[3, j]*chi[j, k]*z[1]*z[2] - 
    2*chi[1, k]*chi[2, i]*chi[2, j]*chi[i, j]*z[2]^2 + 
    2*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[2]^2 - 
    chi[1, k]*chi[2, j]*chi[3, i]*chi[i, j]*z[2]^2 + 
    chi[2, j]*chi[2, k]*chi[3, i]*chi[i, j]*z[2]^2 - 
    chi[1, k]*chi[2, i]*chi[3, j]*chi[i, j]*z[2]^2 + 
    chi[2, i]*chi[2, k]*chi[3, j]*chi[i, j]*z[2]^2 + 
    chi[2, i]*chi[2, j]*chi[3, j]*chi[i, k]*z[2]^2 + 
    chi[2, j]*chi[3, i]*chi[3, j]*chi[i, k]*z[2]^2 + 
    chi[2, i]*chi[2, j]*chi[3, i]*chi[j, k]*z[2]^2 + 
    chi[2, i]*chi[3, i]*chi[3, j]*chi[j, k]*z[2]^2 - 
    2*chi[1, k]*chi[2, i]*chi[2, j]*chi[i, j]*z[1]*z[3] + 
    2*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[1]*z[3] - 
    chi[1, k]*chi[2, j]*chi[3, i]*chi[i, j]*z[1]*z[3] + 
    chi[2, j]*chi[2, k]*chi[3, i]*chi[i, j]*z[1]*z[3] - 
    chi[1, k]*chi[2, i]*chi[3, j]*chi[i, j]*z[1]*z[3] + 
    chi[2, i]*chi[2, k]*chi[3, j]*chi[i, j]*z[1]*z[3] - 
    chi[2, j]^2*chi[3, i]*chi[i, k]*z[1]*z[3] - 2*chi[2, i]*chi[2, j]*
     chi[3, j]*chi[i, k]*z[1]*z[3] - 2*chi[2, i]*chi[2, j]*chi[3, i]*
     chi[j, k]*z[1]*z[3] - chi[2, i]^2*chi[3, j]*chi[j, k]*z[1]*z[3] - 
    2*chi[1, k]*chi[2, i]*chi[2, j]*chi[i, j]*z[2]*z[3] + 
    2*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[2]*z[3] - 
    chi[1, k]*chi[2, j]*chi[3, i]*chi[i, j]*z[2]*z[3] + 
    chi[2, j]*chi[2, k]*chi[3, i]*chi[i, j]*z[2]*z[3] - 
    chi[1, k]*chi[2, i]*chi[3, j]*chi[i, j]*z[2]*z[3] + 
    chi[2, i]*chi[2, k]*chi[3, j]*chi[i, j]*z[2]*z[3] - 
    chi[2, i]*chi[2, j]^2*chi[i, k]*z[2]*z[3] - chi[2, j]^2*chi[3, i]*
     chi[i, k]*z[2]*z[3] - chi[2, i]^2*chi[2, j]*chi[j, k]*z[2]*z[3] - 
    chi[2, i]^2*chi[3, j]*chi[j, k]*z[2]*z[3] + 2*chi[1, k]*chi[2, i]*
     chi[2, j]^2*z[1]*z[i] - 2*chi[2, i]*chi[2, j]^2*chi[2, k]*z[1]*z[i] + 
    chi[1, k]*chi[2, j]^2*chi[3, i]*z[1]*z[i] - chi[2, j]^2*chi[2, k]*
     chi[3, i]*z[1]*z[i] + 2*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*z[1]*
     z[i] - 2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[i] + 
    chi[1, k]*chi[2, j]*chi[3, i]*chi[3, j]*z[1]*z[i] - 
    chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[1]*z[i] + 
    2*chi[1, k]*chi[2, i]*chi[2, j]^2*z[2]*z[i] - 2*chi[2, i]*chi[2, j]^2*
     chi[2, k]*z[2]*z[i] + chi[1, k]*chi[2, j]^2*chi[3, i]*z[2]*z[i] - 
    chi[2, j]^2*chi[2, k]*chi[3, i]*z[2]*z[i] + 2*chi[1, k]*chi[2, i]*
     chi[2, j]*chi[3, j]*z[2]*z[i] - 2*chi[2, i]*chi[2, j]*chi[2, k]*
     chi[3, j]*z[2]*z[i] + chi[1, k]*chi[2, j]*chi[3, i]*chi[3, j]*z[2]*
     z[i] - chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[2]*z[i] + 
    chi[1, k]*chi[2, i]*chi[2, j]^2*z[3]*z[i] - chi[2, i]*chi[2, j]^2*
     chi[2, k]*z[3]*z[i] + chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*z[3]*
     z[i] - chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[3]*z[i] + 
    2*chi[1, k]*chi[2, i]^2*chi[2, j]*z[1]*z[j] - 2*chi[2, i]^2*chi[2, j]*
     chi[2, k]*z[1]*z[j] + 2*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*z[1]*
     z[j] - 2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*z[1]*z[j] + 
    chi[1, k]*chi[2, i]^2*chi[3, j]*z[1]*z[j] - chi[2, i]^2*chi[2, k]*
     chi[3, j]*z[1]*z[j] + chi[1, k]*chi[2, i]*chi[3, i]*chi[3, j]*z[1]*
     z[j] - chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*z[1]*z[j] + 
    2*chi[1, k]*chi[2, i]^2*chi[2, j]*z[2]*z[j] - 2*chi[2, i]^2*chi[2, j]*
     chi[2, k]*z[2]*z[j] + 2*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*z[2]*
     z[j] - 2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*z[2]*z[j] + 
    chi[1, k]*chi[2, i]^2*chi[3, j]*z[2]*z[j] - chi[2, i]^2*chi[2, k]*
     chi[3, j]*z[2]*z[j] + chi[1, k]*chi[2, i]*chi[3, i]*chi[3, j]*z[2]*
     z[j] - chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*z[2]*z[j] + 
    chi[1, k]*chi[2, i]^2*chi[2, j]*z[3]*z[j] - chi[2, i]^2*chi[2, j]*
     chi[2, k]*z[3]*z[j] + chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*z[3]*
     z[j] - chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*z[3]*z[j] + 
    8*chi[2, i]^2*chi[2, j]^2*z[1]*z[k] + 7*chi[2, i]*chi[2, j]^2*chi[3, i]*
     z[1]*z[k] + 7*chi[2, i]^2*chi[2, j]*chi[3, j]*z[1]*z[k] - 
    chi[2, i]*chi[2, j]^2*chi[3, i]*z[2]*z[k] - chi[2, i]^2*chi[2, j]*
     chi[3, j]*z[2]*z[k] - 2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*z[2]*
     z[k] + 2*chi[2, i]^2*chi[2, j]^2*z[3]*z[k] + 
    chi[2, i]*chi[2, j]^2*chi[3, i]*z[3]*z[k] + chi[2, i]^2*chi[2, j]*
     chi[3, j]*z[3]*z[k] + chi[1, j]^2*(chi[3, i]*(z[1] + z[2])*
       (chi[i, k]*(2*z[2] + z[3]) + (chi[1, k] - chi[2, k])*z[i]) + 
      4*chi[2, i]^2*(z[1] - z[2])*z[k] + chi[2, i]*
       (chi[i, k]*(4*z[2]^2 + z[1]*(4*z[2] + z[3])) - 2*chi[2, k]*z[1]*z[i] - 
        2*chi[2, k]*z[2]*z[i] - chi[2, k]*z[3]*z[i] + 
        chi[1, k]*(2*z[1] + 2*z[2] + z[3])*z[i] - 5*chi[3, i]*z[2]*z[k] - 
        chi[3, i]*z[3]*z[k])) + chi[1, i]*
     (2*chi[2, j]*chi[2, k]*chi[i, j]*z[1]^2 + chi[2, k]*chi[3, j]*chi[i, j]*
       z[1]^2 - 4*chi[2, j]^2*chi[i, k]*z[1]^2 - 4*chi[2, i]*chi[2, j]*
       chi[j, k]*z[1]^2 - chi[2, j]*chi[3, i]*chi[j, k]*z[1]^2 - 
      2*chi[2, i]*chi[3, j]*chi[j, k]*z[1]^2 - chi[3, i]*chi[3, j]*chi[j, k]*
       z[1]^2 + 4*chi[2, j]*chi[2, k]*chi[i, j]*z[1]*z[2] + 
      2*chi[2, k]*chi[3, j]*chi[i, j]*z[1]*z[2] - 4*chi[2, j]^2*chi[i, k]*
       z[1]*z[2] - 2*chi[2, j]*chi[3, j]*chi[i, k]*z[1]*z[2] + 
      2*chi[2, j]*chi[3, i]*chi[j, k]*z[1]*z[2] + 2*chi[2, j]*chi[2, k]*
       chi[i, j]*z[2]^2 + chi[2, k]*chi[3, j]*chi[i, j]*z[2]^2 + 
      chi[2, j]*chi[3, j]*chi[i, k]*z[2]^2 + 4*chi[2, i]*chi[2, j]*chi[j, k]*
       z[2]^2 + 2*chi[2, i]*chi[3, j]*chi[j, k]*z[2]^2 + 
      chi[3, i]*chi[3, j]*chi[j, k]*z[2]^2 + 2*chi[2, j]*chi[2, k]*chi[i, j]*
       z[1]*z[3] + chi[2, k]*chi[3, j]*chi[i, j]*z[1]*z[3] - 
      2*chi[2, j]*chi[3, j]*chi[i, k]*z[1]*z[3] - 2*chi[2, i]*chi[2, j]*
       chi[j, k]*z[1]*z[3] + 2*chi[2, j]*chi[2, k]*chi[i, j]*z[2]*z[3] + 
      chi[2, k]*chi[3, j]*chi[i, j]*z[2]*z[3] - chi[2, j]^2*chi[i, k]*z[2]*
       z[3] + 2*chi[2, i]*chi[2, j]*chi[j, k]*z[2]*z[3] + 
      2*chi[2, j]*chi[3, i]*chi[j, k]*z[2]*z[3] - 2*chi[2, j]^2*chi[2, k]*
       z[1]*z[i] - 2*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[i] - 
      2*chi[2, j]^2*chi[2, k]*z[2]*z[i] - 2*chi[2, j]*chi[2, k]*chi[3, j]*
       z[2]*z[i] - chi[2, j]^2*chi[2, k]*z[3]*z[i] - 
      chi[2, j]*chi[2, k]*chi[3, j]*z[3]*z[i] - 4*chi[2, i]*chi[2, j]*
       chi[2, k]*z[1]*z[j] - 2*chi[2, j]*chi[2, k]*chi[3, i]*z[1]*z[j] - 
      2*chi[2, i]*chi[2, k]*chi[3, j]*z[1]*z[j] - chi[2, k]*chi[3, i]*
       chi[3, j]*z[1]*z[j] - 4*chi[2, i]*chi[2, j]*chi[2, k]*z[2]*z[j] - 
      2*chi[2, j]*chi[2, k]*chi[3, i]*z[2]*z[j] - 2*chi[2, i]*chi[2, k]*
       chi[3, j]*z[2]*z[j] - chi[2, k]*chi[3, i]*chi[3, j]*z[2]*z[j] - 
      2*chi[2, i]*chi[2, j]*chi[2, k]*z[3]*z[j] - chi[2, j]*chi[2, k]*
       chi[3, i]*z[3]*z[j] + chi[1, k]*(chi[2, j]^2*(2*z[1] + 2*z[2] + z[3])*
         z[i] - chi[3, j]*(z[1] + z[2])*(chi[i, j]*(z[1] + z[2] + z[3]) - 
          (2*chi[2, i] + chi[3, i])*z[j]) + chi[2, j]*
         (-2*chi[i, j]*(z[1] + z[2])*(z[1] + z[2] + z[3]) + 
          (2*z[1] + 2*z[2] + z[3])*(chi[3, j]*z[i] + 
            (2*chi[2, i] + chi[3, i])*z[j]))) + 5*chi[2, j]^2*chi[3, i]*z[1]*
       z[k] + 10*chi[2, i]*chi[2, j]*chi[3, j]*z[1]*z[k] + 
      4*chi[2, j]*chi[3, i]*chi[3, j]*z[1]*z[k] - 4*chi[2, i]*chi[2, j]^2*
       z[2]*z[k] - 4*chi[2, j]*chi[3, i]*chi[3, j]*z[2]*z[k] + 
      2*chi[2, i]*chi[2, j]^2*z[3]*z[k] + chi[2, j]^2*chi[3, i]*z[3]*z[k] + 
      chi[1, j]*(-4*chi[2, j]*chi[i, k]*z[1]^2 - chi[3, j]*chi[i, k]*z[1]^2 - 
        4*chi[2, i]*chi[j, k]*z[1]^2 - chi[3, i]*chi[j, k]*z[1]^2 + 
        2*chi[3, j]*chi[i, k]*z[1]*z[2] + 2*chi[3, i]*chi[j, k]*z[1]*z[2] + 
        4*chi[2, j]*chi[i, k]*z[2]^2 + 4*chi[2, i]*chi[j, k]*z[2]^2 - 
        2*chi[2, j]*chi[i, k]*z[1]*z[3] - 2*chi[2, i]*chi[j, k]*z[1]*z[3] + 
        2*chi[2, j]*chi[i, k]*z[2]*z[3] + 2*chi[3, j]*chi[i, k]*z[2]*z[3] + 
        2*chi[2, i]*chi[j, k]*z[2]*z[3] + 2*chi[3, i]*chi[j, k]*z[2]*z[3] + 
        chi[2, k]*(2*chi[i, j]*(z[1] + z[2])*(z[1] + z[2] + z[3]) - 
          (2*z[1] + 2*z[2] + z[3])*(2*chi[2, j]*z[i] + chi[3, j]*z[i] + 
            (2*chi[2, i] + chi[3, i])*z[j])) + chi[1, k]*
         (-2*chi[i, j]*(z[1] + z[2])*(z[1] + z[2] + z[3]) + 
          (2*z[1] + 2*z[2] + z[3])*(2*chi[2, j]*z[i] + chi[3, j]*z[i] + 
            (2*chi[2, i] + chi[3, i])*z[j])) + 16*chi[2, i]*chi[2, j]*z[1]*
         z[k] + 2*chi[3, i]*chi[3, j]*z[1]*z[k] - 16*chi[2, i]*chi[2, j]*z[2]*
         z[k] - 10*chi[2, j]*chi[3, i]*z[2]*z[k] - 10*chi[2, i]*chi[3, j]*
         z[2]*z[k]) + chi[1, j]^2*
       (chi[i, k]*(4*z[2]^2 + z[1]*(4*z[2] + z[3])) - 2*chi[2, k]*z[1]*z[i] - 
        2*chi[2, k]*z[2]*z[i] - chi[2, k]*z[3]*z[i] + 
        chi[1, k]*(2*z[1] + 2*z[2] + z[3])*z[i] + 4*chi[2, i]*z[1]*z[k] + 
        chi[3, i]*z[1]*z[k] - 7*chi[3, i]*z[2]*z[k] - 2*chi[2, i]*z[3]*z[k] - 
        chi[3, i]*z[3]*z[k])) + chi[1, i]^2*
     (chi[3, j]*(z[1] + z[2])*(chi[j, k]*(2*z[2] + z[3]) + 
        (chi[1, k] - chi[2, k])*z[j]) + 4*chi[2, j]^2*(z[1] - z[2])*z[k] - 
      2*chi[1, j]^2*(4*z[2] + z[3])*z[k] + 
      chi[2, j]*(chi[j, k]*(4*z[2]^2 + z[1]*(4*z[2] + z[3])) - 
        2*chi[2, k]*z[1]*z[j] - 2*chi[2, k]*z[2]*z[j] - chi[2, k]*z[3]*z[j] + 
        chi[1, k]*(2*z[1] + 2*z[2] + z[3])*z[j] - 5*chi[3, j]*z[2]*z[k] - 
        chi[3, j]*z[3]*z[k]) + chi[1, j]*
       (chi[j, k]*(4*z[2]^2 + z[1]*(4*z[2] + z[3])) - 2*chi[2, k]*z[1]*z[j] - 
        2*chi[2, k]*z[2]*z[j] - chi[2, k]*z[3]*z[j] + 
        chi[1, k]*(2*z[1] + 2*z[2] + z[3])*z[j] + 4*chi[2, j]*z[1]*z[k] + 
        chi[3, j]*z[1]*z[k] - 7*chi[3, j]*z[2]*z[k] - 2*chi[2, j]*z[3]*z[k] - 
        chi[3, j]*z[3]*z[k])) + chi[1, j]*
     (chi[3, i]*(z[1] + z[2])*(-((2*chi[2, j] + chi[3, j])*chi[i, k]*
          (z[1] - z[2])) + chi[2, k]*(chi[i, j]*(z[1] + z[2] + z[3]) - 
          (2*chi[2, j] + chi[3, j])*z[i])) + 
      chi[1, k]*(-(chi[3, i]*(z[1] + z[2])*(chi[i, j]*(z[1] + z[2] + z[3]) - 
           (2*chi[2, j] + chi[3, j])*z[i])) + chi[2, i]^2*
         (2*z[1] + 2*z[2] + z[3])*z[j] + chi[2, i]*
         (-2*chi[i, j]*(z[1] + z[2])*(z[1] + z[2] + z[3]) + 
          (2*z[1] + 2*z[2] + z[3])*(2*chi[2, j]*z[i] + chi[3, j]*z[i] + 
            chi[3, i]*z[j]))) - chi[2, i]^2*
       (chi[j, k]*(4*z[1]^2 + 4*z[1]*z[2] + z[2]*z[3]) + 
        chi[2, k]*(2*z[1] + 2*z[2] + z[3])*z[j] - 
        (chi[3, j]*(5*z[1] + z[3]) + 2*chi[2, j]*(-2*z[2] + z[3]))*z[k]) + 
      chi[2, i]*(-(chi[3, j]*chi[i, k]*z[1]^2) + 2*chi[3, j]*chi[i, k]*z[1]*
         z[2] - 2*chi[3, i]*chi[j, k]*z[1]*z[2] + chi[3, i]*chi[j, k]*
         z[2]^2 - 2*chi[3, i]*chi[j, k]*z[1]*z[3] + 2*chi[3, j]*chi[i, k]*
         z[2]*z[3] + chi[2, k]*(2*chi[i, j]*(z[1] + z[2])*
           (z[1] + z[2] + z[3]) - (2*z[1] + 2*z[2] + z[3])*
           (2*chi[2, j]*z[i] + chi[3, j]*z[i] + chi[3, i]*z[j])) + 
        4*chi[3, i]*chi[3, j]*z[1]*z[k] - 4*chi[3, i]*chi[3, j]*z[2]*z[k] + 
        2*chi[2, j]*(-(chi[i, k]*(z[1] - z[2])*(2*z[1] + 2*z[2] + z[3])) + 
          5*chi[3, i]*z[1]*z[k])))))/
  (3*chi[1, 2]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, k]*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3]) + 
 (chi[1, k]*(-(chi[1, k]^2*chi[2, i]*chi[2, j]*z[3]*
       (chi[2, i]*chi[3, j]*z[1] + chi[2, j]*(chi[3, i]*z[1] + 
          chi[1, i]*z[3]))) + chi[2, k]^2*
      (-((chi[1, i] + chi[2, i])*chi[3, j]^2*(z[1] + z[2])*
         (-(chi[2, i]*z[1]) + chi[1, i]*z[2])) + chi[1, i]*chi[2, j]*
        chi[3, j]*(chi[3, i]*(2*z[1] - z[2])*z[2] - 2*chi[2, i]*z[1]*z[3]) + 
       chi[2, j]^2*chi[3, i]*(chi[3, i]*z[1]*(z[1] + z[2]) + 
         chi[1, i]*z[2]*z[3])) + chi[1, k]*chi[2, k]*
      (-((chi[1, i] + chi[2, i])*chi[3, j]^2*(z[1] + z[2])*
         (-(chi[2, i]*z[1]) + chi[1, i]*z[2])) + chi[1, i]*chi[2, j]*
        chi[3, j]*(chi[3, i]*(2*z[1] - 3*z[2])*z[2] - 2*chi[2, i]*z[1]*
          z[3]) + chi[2, j]^2*chi[3, i]*(chi[3, i]*z[1]*(z[1] + z[2]) + 
         3*chi[1, i]*z[2]*z[3]))) - chi[1, j]^2*
    (chi[1, i]*chi[2, i]*chi[2, k]^2*z[3]*(-(chi[2, k]*z[3]) + 
       chi[2, 3]*z[k]) + chi[1, k]^2*(chi[2, k]*chi[3, i]^2*z[2]*
        (z[1] + z[2]) + chi[1, i]*chi[2, 3]*chi[2, i]*z[3]*z[k]) + 
     chi[1, k]*chi[2, k]*(chi[2, k]*chi[3, i]^2*z[2]*(z[1] + z[2]) + 
       2*chi[1, i]*chi[2, 3]*chi[2, i]*z[3]*z[k])) + 
   chi[1, j]*(chi[1, k]^3*z[3]*(2*chi[1, i]*(chi[2, j]*chi[3, i] + 
         chi[2, i]*chi[3, j])*z[2] - chi[2, i]^2*chi[2, j]*z[3]) + 
     chi[1, i]^2*chi[2, j]*chi[2, k]^2*z[3]*(chi[2, k]*z[3] - 
       chi[2, 3]*z[k]) + chi[1, k]*chi[2, k]*
      (chi[2, i]*chi[2, k]*chi[3, j]*z[2]*(chi[3, i]*(2*z[1] - z[2]) + 
         chi[2, i]*z[3]) + chi[2, j]*(chi[2, k]*chi[3, i]*
          (chi[3, i]*(z[1]^2 - z[2]^2) - 2*chi[2, i]*z[1]*z[3]) - 
         2*chi[1, i]^2*chi[2, 3]*z[3]*z[k])) + 
     chi[1, k]^2*(chi[2, i]*chi[2, k]*chi[3, j]*z[2]*
        (chi[3, i]*(2*z[1] - 3*z[2]) + 3*chi[2, i]*z[3]) + 
       chi[2, j]*(chi[2, k]*chi[3, i]*(chi[3, i]*(z[1]^2 - z[2]^2) - 
           2*chi[2, i]*z[1]*z[3]) - chi[1, i]^2*chi[2, 3]*z[3]*z[k]))))/
  (chi[1, 2]*chi[1, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, k]*
   chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*
   chi[k, {1, 2}]*chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3]) + 
 (-(chi[1, i]*chi[1, k]^3*chi[2, i]*chi[2, j]^2*z[3]^2) - 
   chi[1, j]^2*chi[2, k]*(-(chi[1, i]*chi[2, k]^2*z[3]*
       (chi[3, i]*z[2] + chi[2, i]*z[3])) + chi[1, k]^2*chi[3, i]*
      (chi[3, i]*z[2]*(z[1] + z[2]) + chi[2, i]*z[1]*z[3]) + 
     chi[1, k]*chi[2, k]*chi[3, i]*(chi[3, i]*z[2]*(z[1] + z[2]) + 
       3*chi[2, i]*z[1]*z[3])) + chi[1, i]*chi[2, i]*chi[2, j]*chi[2, k]^2*
    z[3]*(-2*chi[2, k]*chi[3, j]*z[1] + chi[1, 3]*chi[2, j]*z[k]) + 
   chi[1, k]^2*(-((chi[1, i] + chi[2, i])*chi[2, k]*chi[3, j]^2*(z[1] + z[2])*
       (-(chi[2, i]*z[1]) + chi[1, i]*z[2])) + chi[1, i]*chi[2, j]*chi[2, k]*
      chi[3, j]*z[1]*(chi[3, i]*(z[1] - 2*z[2]) - chi[1, i]*z[3]) + 
     chi[2, j]^2*(chi[2, k]*chi[3, i]^2*z[1]*(z[1] + z[2]) + 
       chi[1, 3]*chi[1, i]*chi[2, i]*z[3]*z[k])) + 
   chi[1, k]*chi[2, k]*(-((chi[1, i] + chi[2, i])*chi[2, k]*chi[3, j]^2*
       (z[1] + z[2])*(-(chi[2, i]*z[1]) + chi[1, i]*z[2])) + 
     chi[1, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*
      (chi[3, i]*(3*z[1] - 2*z[2]) - 3*chi[1, i]*z[3]) + 
     chi[2, j]^2*(chi[2, k]*chi[3, i]^2*z[1]*(z[1] + z[2]) + 
       2*chi[1, 3]*chi[1, i]*chi[2, i]*z[3]*z[k])) + 
   chi[1, j]*(-(chi[1, k]^3*chi[2, i]^2*chi[2, j]*z[3]^2) + 
     chi[2, k]^2*z[3]*(-2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*z[1] + 
       chi[1, i]^2*chi[2, k]*(chi[3, j]*z[2] + chi[2, j]*z[3]) + 
       chi[1, 3]*chi[2, i]^2*chi[2, j]*z[k]) + 
     chi[1, k]^2*(chi[2, i]*chi[2, k]*chi[3, j]*
        (chi[3, i]*z[1]*(z[1] - 2*z[2]) + 2*chi[1, i]*z[2]*z[3]) + 
       chi[2, j]*(chi[2, k]*chi[3, i]*(chi[3, i]*(z[1]^2 - z[2]^2) + 
           2*chi[1, i]*z[2]*z[3]) + chi[1, 3]*chi[2, i]^2*z[3]*z[k])) + 
     chi[1, k]*chi[2, k]*(chi[2, i]*chi[2, k]*chi[3, j]*
        (chi[3, i]*z[1]*(3*z[1] - 2*z[2]) + 2*chi[1, i]*z[2]*z[3]) + 
       chi[2, j]*(chi[2, k]*chi[3, i]*(chi[3, i]*(z[1]^2 - z[2]^2) + 
           2*chi[1, i]*z[2]*z[3]) + 2*chi[1, 3]*chi[2, i]^2*z[3]*z[k]))))/
  (chi[1, 2]*chi[2, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, k]*
   chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*
   chi[k, {1, 2}]*chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3]) + 
 ((chi[1, i] + chi[2, i])^2*(-4*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]^2 - 
    2*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]^2 - chi[2, k]*chi[3, j]*chi[3, k]*
     chi[i, j]*z[1]^2 - 4*chi[2, j]^2*chi[2, k]*chi[i, k]*z[1]^2 - 
    2*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]^2 - chi[2, j]*chi[3, j]*chi[3, k]*
     chi[i, k]*z[1]^2 - 2*chi[1, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]^2 + 
    2*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]^2 - 
    chi[1, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]^2 + 
    chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]^2 - 
    chi[1, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]^2 + 
    chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]^2 - 
    4*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]*z[2] - 2*chi[2, k]^2*chi[3, j]*
     chi[i, j]*z[1]*z[2] - 2*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]*
     z[2] - 4*chi[2, j]^2*chi[2, k]*chi[i, k]*z[1]*z[2] - 
    2*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]*z[2] - 
    2*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]*z[2] - 
    4*chi[1, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[2] + 
    4*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[2] - 
    2*chi[1, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]*z[2] + 
    2*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]*z[2] - 
    2*chi[1, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]*z[2] + 
    2*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]*z[2] + 
    chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[2]^2 + 
    chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[2]^2 + 
    chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[2]^2 + 
    chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[2]^2 - 
    2*chi[1, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[2]^2 + 
    2*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[2]^2 - 
    chi[1, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[2]^2 + 
    chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[2]^2 - 
    chi[1, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[2]^2 + 
    chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[2]^2 - 
    chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]*z[3] - 2*chi[2, j]*chi[2, k]*
     chi[3, k]*chi[i, j]*z[1]*z[3] - 2*chi[2, j]*chi[2, k]*chi[3, j]*
     chi[i, k]*z[1]*z[3] - chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]*z[3] - 
    2*chi[1, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[3] + 
    2*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[3] - 
    chi[1, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]*z[3] + 
    chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]*z[3] - 
    chi[1, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]*z[3] + 
    chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]*z[3] - 
    chi[2, j]*chi[2, k]^2*chi[i, j]*z[2]*z[3] - chi[2, k]^2*chi[3, j]*
     chi[i, j]*z[2]*z[3] - chi[2, j]^2*chi[2, k]*chi[i, k]*z[2]*z[3] - 
    chi[2, j]^2*chi[3, k]*chi[i, k]*z[2]*z[3] - 2*chi[1, i]*chi[2, j]*
     chi[2, k]*chi[j, k]*z[2]*z[3] + 2*chi[2, i]*chi[2, j]*chi[2, k]*
     chi[j, k]*z[2]*z[3] - chi[1, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[2]*
     z[3] + chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[2]*z[3] - 
    chi[1, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[2]*z[3] + 
    chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[2]*z[3] + 
    8*chi[2, j]^2*chi[2, k]^2*z[1]*z[i] + 7*chi[2, j]*chi[2, k]^2*chi[3, j]*
     z[1]*z[i] + 7*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]*z[i] - 
    chi[2, j]*chi[2, k]^2*chi[3, j]*z[2]*z[i] - chi[2, j]^2*chi[2, k]*
     chi[3, k]*z[2]*z[i] - 2*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[2]*
     z[i] + 2*chi[2, j]^2*chi[2, k]^2*z[3]*z[i] + 
    chi[2, j]*chi[2, k]^2*chi[3, j]*z[3]*z[i] + chi[2, j]^2*chi[2, k]*
     chi[3, k]*z[3]*z[i] + 2*chi[1, i]*chi[2, j]*chi[2, k]^2*z[1]*z[j] - 
    2*chi[2, i]*chi[2, j]*chi[2, k]^2*z[1]*z[j] + 
    chi[1, i]*chi[2, k]^2*chi[3, j]*z[1]*z[j] - chi[2, i]*chi[2, k]^2*
     chi[3, j]*z[1]*z[j] + 2*chi[1, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*
     z[j] - 2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*z[j] + 
    chi[1, i]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[j] - 
    chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[j] + 
    2*chi[1, i]*chi[2, j]*chi[2, k]^2*z[2]*z[j] - 
    2*chi[2, i]*chi[2, j]*chi[2, k]^2*z[2]*z[j] + 
    chi[1, i]*chi[2, k]^2*chi[3, j]*z[2]*z[j] - chi[2, i]*chi[2, k]^2*
     chi[3, j]*z[2]*z[j] + 2*chi[1, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[2]*
     z[j] - 2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[2]*z[j] + 
    chi[1, i]*chi[2, k]*chi[3, j]*chi[3, k]*z[2]*z[j] - 
    chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*z[2]*z[j] + 
    chi[1, i]*chi[2, j]*chi[2, k]^2*z[3]*z[j] - chi[2, i]*chi[2, j]*
     chi[2, k]^2*z[3]*z[j] + chi[1, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[3]*
     z[j] - chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[3]*z[j] + 
    chi[1, k]^2*(4*chi[2, j]^2*(z[1] - z[2])*z[i] + chi[3, j]*(z[1] + z[2])*
       (chi[i, j]*(2*z[2] + z[3]) + (chi[1, i] - chi[2, i])*z[j]) + 
      chi[2, j]*(chi[i, j]*(4*z[2]^2 + z[1]*(4*z[2] + z[3])) - 
        chi[3, j]*(5*z[2] + z[3])*z[i] + (chi[1, i] - chi[2, i])*
         (2*z[1] + 2*z[2] + z[3])*z[j])) + 2*chi[1, i]*chi[2, j]^2*chi[2, k]*
     z[1]*z[k] - 2*chi[2, i]*chi[2, j]^2*chi[2, k]*z[1]*z[k] + 
    2*chi[1, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[k] - 
    2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[k] + 
    chi[1, i]*chi[2, j]^2*chi[3, k]*z[1]*z[k] - chi[2, i]*chi[2, j]^2*
     chi[3, k]*z[1]*z[k] + chi[1, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[1]*
     z[k] - chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[1]*z[k] + 
    2*chi[1, i]*chi[2, j]^2*chi[2, k]*z[2]*z[k] - 2*chi[2, i]*chi[2, j]^2*
     chi[2, k]*z[2]*z[k] + 2*chi[1, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[2]*
     z[k] - 2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[2]*z[k] + 
    chi[1, i]*chi[2, j]^2*chi[3, k]*z[2]*z[k] - chi[2, i]*chi[2, j]^2*
     chi[3, k]*z[2]*z[k] + chi[1, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[2]*
     z[k] - chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[2]*z[k] + 
    chi[1, i]*chi[2, j]^2*chi[2, k]*z[3]*z[k] - chi[2, i]*chi[2, j]^2*
     chi[2, k]*z[3]*z[k] + chi[1, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[3]*
     z[k] - chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[3]*z[k] + 
    chi[1, k]*(-(chi[3, j]*(z[1] + z[2])*((chi[1, i] - chi[2, i])*chi[j, k]*
          (z[1] + z[2] + z[3]) + 2*chi[2, k]*(chi[i, j]*(z[1] - z[2]) + 
           (-chi[1, i] + chi[2, i])*z[j]) + chi[3, k]*
          (chi[i, j]*(z[1] - z[2]) + (-chi[1, i] + chi[2, i])*z[j]))) + 
      chi[2, j]^2*(-(chi[i, k]*(4*z[1]^2 + 4*z[1]*z[2] + z[2]*z[3])) - 
        4*chi[2, k]*z[2]*z[i] + 2*chi[2, k]*z[3]*z[i] + 
        chi[3, k]*(5*z[1] + z[3])*z[i] + 2*chi[1, i]*z[1]*z[k] - 
        2*chi[2, i]*z[1]*z[k] + 2*chi[1, i]*z[2]*z[k] - 
        2*chi[2, i]*z[2]*z[k] + chi[1, i]*z[3]*z[k] - chi[2, i]*z[3]*z[k]) + 
      chi[2, j]*(-2*chi[1, i]*chi[j, k]*z[1]^2 + 2*chi[2, i]*chi[j, k]*
         z[1]^2 - 2*chi[3, j]*chi[i, k]*z[1]*z[2] - 4*chi[1, i]*chi[j, k]*
         z[1]*z[2] + 4*chi[2, i]*chi[j, k]*z[1]*z[2] + chi[3, j]*chi[i, k]*
         z[2]^2 - 2*chi[1, i]*chi[j, k]*z[2]^2 + 2*chi[2, i]*chi[j, k]*
         z[2]^2 - 2*chi[3, j]*chi[i, k]*z[1]*z[3] - 2*chi[1, i]*chi[j, k]*
         z[1]*z[3] + 2*chi[2, i]*chi[j, k]*z[1]*z[3] - 2*chi[1, i]*chi[j, k]*
         z[2]*z[3] + 2*chi[2, i]*chi[j, k]*z[2]*z[3] - 
        2*chi[2, k]*(chi[i, j]*(z[1] - z[2])*(2*z[1] + 2*z[2] + z[3]) - 
          5*chi[3, j]*z[1]*z[i] - (chi[1, i] - chi[2, i])*(2*z[1] + 2*z[2] + 
            z[3])*z[j]) + chi[3, k]*(chi[i, j]*(-z[1]^2 + 2*z[1]*z[2] + 
            2*z[2]*z[3]) + 4*chi[3, j]*(z[1] - z[2])*z[i] + 
          (chi[1, i] - chi[2, i])*(2*z[1] + 2*z[2] + z[3])*z[j]) + 
        2*chi[1, i]*chi[3, j]*z[1]*z[k] - 2*chi[2, i]*chi[3, j]*z[1]*z[k] + 
        2*chi[1, i]*chi[3, j]*z[2]*z[k] - 2*chi[2, i]*chi[3, j]*z[2]*z[k] + 
        chi[1, i]*chi[3, j]*z[3]*z[k] - chi[2, i]*chi[3, j]*z[3]*z[k])) + 
    chi[1, j]^2*(4*chi[2, k]^2*(z[1] - z[2])*z[i] - 
      2*chi[1, k]^2*(4*z[2] + z[3])*z[i] + chi[3, k]*(z[1] + z[2])*
       (chi[i, k]*(2*z[2] + z[3]) + (chi[1, i] - chi[2, i])*z[k]) + 
      chi[1, k]*(chi[i, k]*(4*z[2]^2 + z[1]*(4*z[2] + z[3])) + 
        chi[3, k]*z[1]*z[i] - 7*chi[3, k]*z[2]*z[i] + 
        2*chi[2, k]*(2*z[1] - z[3])*z[i] - chi[3, k]*z[3]*z[i] + 
        2*chi[1, i]*z[1]*z[k] - 2*chi[2, i]*z[1]*z[k] + 
        2*chi[1, i]*z[2]*z[k] - 2*chi[2, i]*z[2]*z[k] + chi[1, i]*z[3]*z[k] - 
        chi[2, i]*z[3]*z[k]) + chi[2, k]*
       (chi[i, k]*(4*z[2]^2 + z[1]*(4*z[2] + z[3])) - 
        chi[3, k]*(5*z[2] + z[3])*z[i] + (chi[1, i] - chi[2, i])*
         (2*z[1] + 2*z[2] + z[3])*z[k])) + 
    chi[1, j]*(chi[1, k]^2*(chi[i, j]*(4*z[2]^2 + z[1]*(4*z[2] + z[3])) + 
        chi[3, j]*z[1]*z[i] - 7*chi[3, j]*z[2]*z[i] + 
        2*chi[2, j]*(2*z[1] - z[3])*z[i] - chi[3, j]*z[3]*z[i] + 
        2*chi[1, i]*z[1]*z[j] - 2*chi[2, i]*z[1]*z[j] + 
        2*chi[1, i]*z[2]*z[j] - 2*chi[2, i]*z[2]*z[j] + chi[1, i]*z[3]*z[j] - 
        chi[2, i]*z[3]*z[j]) + chi[2, k]^2*
       (-(chi[i, j]*(4*z[1]^2 + 4*z[1]*z[2] + z[2]*z[3])) - 
        4*chi[2, j]*z[2]*z[i] + 2*chi[2, j]*z[3]*z[i] + 
        chi[3, j]*(5*z[1] + z[3])*z[i] + 2*chi[1, i]*z[1]*z[j] - 
        2*chi[2, i]*z[1]*z[j] + 2*chi[1, i]*z[2]*z[j] - 
        2*chi[2, i]*z[2]*z[j] + chi[1, i]*z[3]*z[j] - chi[2, i]*z[3]*z[j]) + 
      chi[1, k]*(-4*chi[2, j]*chi[i, k]*z[1]^2 - chi[3, j]*chi[i, k]*z[1]^2 - 
        2*chi[1, i]*chi[j, k]*z[1]^2 + 2*chi[2, i]*chi[j, k]*z[1]^2 + 
        2*chi[3, j]*chi[i, k]*z[1]*z[2] - 4*chi[1, i]*chi[j, k]*z[1]*z[2] + 
        4*chi[2, i]*chi[j, k]*z[1]*z[2] + 4*chi[2, j]*chi[i, k]*z[2]^2 - 
        2*chi[1, i]*chi[j, k]*z[2]^2 + 2*chi[2, i]*chi[j, k]*z[2]^2 - 
        2*chi[2, j]*chi[i, k]*z[1]*z[3] - 2*chi[1, i]*chi[j, k]*z[1]*z[3] + 
        2*chi[2, i]*chi[j, k]*z[1]*z[3] + 2*chi[2, j]*chi[i, k]*z[2]*z[3] + 
        2*chi[3, j]*chi[i, k]*z[2]*z[3] - 2*chi[1, i]*chi[j, k]*z[2]*z[3] + 
        2*chi[2, i]*chi[j, k]*z[2]*z[3] + chi[3, k]*
         (chi[i, j]*(-z[1]^2 + 2*z[1]*z[2] + 2*z[2]*z[3]) + 
          2*chi[3, j]*z[1]*z[i] - 10*chi[2, j]*z[2]*z[i] + 
          2*chi[1, i]*z[1]*z[j] - 2*chi[2, i]*z[1]*z[j] + 
          2*chi[1, i]*z[2]*z[j] - 2*chi[2, i]*z[2]*z[j] + 
          chi[1, i]*z[3]*z[j] - chi[2, i]*z[3]*z[j]) - 
        2*chi[2, k]*(chi[i, j]*(z[1] - z[2])*(2*z[1] + 2*z[2] + z[3]) + 
          5*chi[3, j]*z[2]*z[i] + 8*chi[2, j]*(-z[1] + z[2])*z[i] - 
          2*chi[1, i]*z[1]*z[j] + 2*chi[2, i]*z[1]*z[j] - 
          2*chi[1, i]*z[2]*z[j] + 2*chi[2, i]*z[2]*z[j] - 
          chi[1, i]*z[3]*z[j] + chi[2, i]*z[3]*z[j]) + 4*chi[1, i]*chi[2, j]*
         z[1]*z[k] - 4*chi[2, i]*chi[2, j]*z[1]*z[k] + 2*chi[1, i]*chi[3, j]*
         z[1]*z[k] - 2*chi[2, i]*chi[3, j]*z[1]*z[k] + 4*chi[1, i]*chi[2, j]*
         z[2]*z[k] - 4*chi[2, i]*chi[2, j]*z[2]*z[k] + 2*chi[1, i]*chi[3, j]*
         z[2]*z[k] - 2*chi[2, i]*chi[3, j]*z[2]*z[k] + 2*chi[1, i]*chi[2, j]*
         z[3]*z[k] - 2*chi[2, i]*chi[2, j]*z[3]*z[k] + chi[1, i]*chi[3, j]*
         z[3]*z[k] - chi[2, i]*chi[3, j]*z[3]*z[k]) - 
      chi[3, k]*(z[1] + z[2])*((chi[1, i] - chi[2, i])*chi[j, k]*
         (z[1] + z[2] + z[3]) + 2*chi[2, j]*(chi[i, k]*(z[1] - z[2]) + 
          (-chi[1, i] + chi[2, i])*z[k]) + chi[3, j]*
         (chi[i, k]*(z[1] - z[2]) + (-chi[1, i] + chi[2, i])*z[k])) + 
      chi[2, k]*(-2*chi[1, i]*chi[j, k]*z[1]^2 + 2*chi[2, i]*chi[j, k]*
         z[1]^2 - 2*chi[3, k]*chi[i, j]*z[1]*z[2] - 4*chi[1, i]*chi[j, k]*
         z[1]*z[2] + 4*chi[2, i]*chi[j, k]*z[1]*z[2] + chi[3, k]*chi[i, j]*
         z[2]^2 - 2*chi[1, i]*chi[j, k]*z[2]^2 + 2*chi[2, i]*chi[j, k]*
         z[2]^2 - 2*chi[3, k]*chi[i, j]*z[1]*z[3] - 2*chi[1, i]*chi[j, k]*
         z[1]*z[3] + 2*chi[2, i]*chi[j, k]*z[1]*z[3] - 2*chi[1, i]*chi[j, k]*
         z[2]*z[3] + 2*chi[2, i]*chi[j, k]*z[2]*z[3] + 2*chi[1, i]*chi[3, k]*
         z[1]*z[j] - 2*chi[2, i]*chi[3, k]*z[1]*z[j] + 2*chi[1, i]*chi[3, k]*
         z[2]*z[j] - 2*chi[2, i]*chi[3, k]*z[2]*z[j] + chi[1, i]*chi[3, k]*
         z[3]*z[j] - chi[2, i]*chi[3, k]*z[3]*z[j] - 
        2*chi[2, j]*(chi[i, k]*(z[1] - z[2])*(2*z[1] + 2*z[2] + z[3]) - 
          5*chi[3, k]*z[1]*z[i] - (chi[1, i] - chi[2, i])*(2*z[1] + 2*z[2] + 
            z[3])*z[k]) + chi[3, j]*(chi[i, k]*(-z[1]^2 + 2*z[1]*z[2] + 
            2*z[2]*z[3]) + 4*chi[3, k]*(z[1] - z[2])*z[i] + 
          (chi[1, i] - chi[2, i])*(2*z[1] + 2*z[2] + z[3])*z[k])))))/
  (3*chi[1, 2]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, i]*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3]) + 
 ((chi[1, k] + chi[2, k])^2*
   (chi[1, i]^2*(chi[1, j]*z[2]*(chi[j, k]*z[3] - 4*chi[2, j]*z[k]) + 
      chi[2, j]*(chi[j, k]*z[2]*z[3] + chi[3, j]*z[1]*z[k])) + 
    chi[2, i]*(-(chi[2, j]^2*chi[i, k]*z[1]*z[3]) + 
      chi[1, j]*((-(chi[2, i]*chi[j, k]*z[1]) + chi[1, j]*chi[i, k]*z[2])*
         z[3] + chi[3, i]*z[1]*(-(chi[j, k]*z[1]) + chi[1, j]*z[k]) + 
        chi[3, j]*z[2]*(chi[i, k]*z[2] - chi[2, i]*z[k])) - 
      chi[2, j]*(chi[2, i]*z[1]*(chi[j, k]*z[3] - 4*chi[1, j]*z[k]) + 
        chi[3, j]*z[1]*(chi[i, k]*z[1] - 2*chi[3, i]*z[k]) + 
        chi[3, i]*(chi[j, k]*z[1]^2 + 2*chi[1, j]*z[2]*z[k]))) + 
    chi[1, i]*(-(chi[2, j]^2*(chi[i, k]*z[1]*z[3] + 
         (-4*chi[2, i]*z[1] + chi[3, i]*z[2])*z[k])) + 
      chi[2, j]*(chi[3, i]*(chi[j, k]*z[2]^2 + 2*chi[1, j]*z[1]*z[k]) - 
        chi[3, j]*(chi[i, k]*z[1]^2 + 2*chi[2, i]*z[2]*z[k])) + 
      chi[1, j]*(chi[3, j]*(chi[i, k]*z[2]^2 + 2*(chi[2, i]*z[1] - 
            chi[3, i]*z[2])*z[k]) + z[2]*(chi[3, i]*chi[j, k]*z[2] + 
          chi[1, j]*(chi[i, k]*z[3] - 4*chi[2, i]*z[k]))))))/
  (chi[1, 2]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, k]*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3]) + 
 ((chi[1, j] + chi[2, j])^2*
   (chi[1, k]^2*(-((chi[1, i] + chi[2, i])*(chi[i, j]*z[3]^2 - 
         2*chi[1, j]*(2*z[1] + 2*z[2] + z[3])*z[i])) - 
      chi[3, i]^2*(z[1] + z[2])*z[j] + chi[3, i]*
       (chi[i, j]*(z[1] + z[2])*z[3] + 2*chi[1, j]*(z[1] + z[2])*z[i] + 
        (chi[1, i] + chi[2, i])*z[3]*z[j])) + 
    chi[2, k]^2*(-((chi[1, i] + chi[2, i])*(chi[i, j]*z[3]^2 - 
         2*chi[1, j]*(2*z[1] + 2*z[2] + z[3])*z[i])) - 
      chi[3, i]^2*(z[1] + z[2])*z[j] + chi[3, i]*
       (chi[i, j]*(z[1] + z[2])*z[3] + 2*chi[1, j]*(z[1] + z[2])*z[i] + 
        (chi[1, i] + chi[2, i])*z[3]*z[j])) - (chi[1, i] + chi[2, i])*
     chi[3, k]*(z[1] + z[2])*(chi[j, k]*(chi[3, i]*(z[1] + z[2]) - 
        (chi[1, i] + chi[2, i])*z[3]) + chi[3, k]*
       (-(chi[i, j]*(z[1] + z[2] + z[3])) + (chi[1, i] + chi[2, i] + 
          chi[3, i])*z[j]) + 2*chi[1, j]*(chi[i, k]*(z[1] + z[2] + z[3]) - 
        (chi[1, i] + chi[2, i] + chi[3, i])*z[k])) + 
    chi[2, k]*(chi[3, i]^2*(z[1] + z[2])*(chi[j, k]*(z[1] + z[2] + z[3]) - 
        chi[3, k]*z[j]) - chi[3, i]*((chi[1, i] + chi[2, i])*chi[j, k]*
         z[3]^2 + chi[3, k]*(chi[i, j]*(z[1] + z[2])^2 - 
          2*(chi[1, j]*(z[1] + z[2])*z[i] + (chi[1, i] + chi[2, i])*z[3]*
             z[j])) + 2*chi[1, j]*(chi[i, k]*(z[1] + z[2])*
           (z[1] + z[2] + z[3]) - (chi[1, i] + chi[2, i])*(2*z[1] + 2*z[2] + 
            z[3])*z[k])) + (chi[1, i] + chi[2, i])*
       (-(z[3]*((chi[1, i] + chi[2, i])*chi[j, k]*z[3] + 
           chi[3, k]*(chi[i, j]*z[3] - (chi[1, i] + chi[2, i])*z[j]))) + 
        2*chi[1, j]*(-2*chi[i, k]*(z[1] + z[2])*(z[1] + z[2] + z[3]) + 
          (2*z[1] + 2*z[2] + z[3])*(chi[3, k]*z[i] + (chi[1, i] + chi[2, i])*
             z[k])))) + chi[1, k]*(chi[3, i]^2*(z[1] + z[2])*
       (chi[j, k]*(z[1] + z[2] + z[3]) - (2*chi[2, k] + chi[3, k])*z[j]) + 
      chi[3, i]*(chi[3, k]*(-(chi[i, j]*(z[1] + z[2])^2) + 
          2*chi[1, j]*(z[1] + z[2])*z[i] + 2*(chi[1, i] + chi[2, i])*z[3]*
           z[j]) + z[3]*(-((chi[1, i] + chi[2, i])*chi[j, k]*z[3]) + 
          2*chi[2, k]*(chi[i, j]*(z[1] + z[2]) + (chi[1, i] + chi[2, i])*
             z[j])) + 2*chi[1, j]*(-(chi[i, k]*(z[1] + z[2])*
            (z[1] + z[2] + z[3])) + 2*chi[2, k]*(z[1] + z[2])*z[i] + 
          (chi[1, i] + chi[2, i])*(2*z[1] + 2*z[2] + z[3])*z[k])) + 
      (chi[1, i] + chi[2, i])*(-(z[3]*(2*chi[2, k]*chi[i, j]*z[3] + 
           (chi[1, i] + chi[2, i])*chi[j, k]*z[3] + chi[3, k]*
            (chi[i, j]*z[3] - (chi[1, i] + chi[2, i])*z[j]))) + 
        2*chi[1, j]*(-2*chi[i, k]*(z[1] + z[2])*(z[1] + z[2] + z[3]) + 
          (2*z[1] + 2*z[2] + z[3])*(2*chi[2, k]*z[i] + chi[3, k]*z[i] + 
            (chi[1, i] + chi[2, i])*z[k]))))))/
  (3*chi[1, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, j]*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3]) - 
 ((chi[1, j] + chi[2, j])^2*
   (chi[1, k]^2*(-((chi[1, i] + chi[2, i])*(chi[i, j]*z[3]^2 - 
         2*chi[2, j]*(2*z[1] + 2*z[2] + z[3])*z[i])) - 
      chi[3, i]^2*(z[1] + z[2])*z[j] + chi[3, i]*
       (chi[i, j]*(z[1] + z[2])*z[3] + 2*chi[2, j]*(z[1] + z[2])*z[i] + 
        (chi[1, i] + chi[2, i])*z[3]*z[j])) + 
    chi[2, k]^2*(-((chi[1, i] + chi[2, i])*(chi[i, j]*z[3]^2 - 
         2*chi[2, j]*(2*z[1] + 2*z[2] + z[3])*z[i])) - 
      chi[3, i]^2*(z[1] + z[2])*z[j] + chi[3, i]*
       (chi[i, j]*(z[1] + z[2])*z[3] + 2*chi[2, j]*(z[1] + z[2])*z[i] + 
        (chi[1, i] + chi[2, i])*z[3]*z[j])) - (chi[1, i] + chi[2, i])*
     chi[3, k]*(z[1] + z[2])*(chi[j, k]*(chi[3, i]*(z[1] + z[2]) - 
        (chi[1, i] + chi[2, i])*z[3]) + chi[3, k]*
       (-(chi[i, j]*(z[1] + z[2] + z[3])) + (chi[1, i] + chi[2, i] + 
          chi[3, i])*z[j]) + 2*chi[2, j]*(chi[i, k]*(z[1] + z[2] + z[3]) - 
        (chi[1, i] + chi[2, i] + chi[3, i])*z[k])) + 
    chi[2, k]*(chi[3, i]^2*(z[1] + z[2])*(chi[j, k]*(z[1] + z[2] + z[3]) - 
        chi[3, k]*z[j]) - chi[3, i]*((chi[1, i] + chi[2, i])*chi[j, k]*
         z[3]^2 + chi[3, k]*(chi[i, j]*(z[1] + z[2])^2 - 
          2*(chi[2, j]*(z[1] + z[2])*z[i] + (chi[1, i] + chi[2, i])*z[3]*
             z[j])) + 2*chi[2, j]*(chi[i, k]*(z[1] + z[2])*
           (z[1] + z[2] + z[3]) - (chi[1, i] + chi[2, i])*(2*z[1] + 2*z[2] + 
            z[3])*z[k])) + (chi[1, i] + chi[2, i])*
       (-(z[3]*((chi[1, i] + chi[2, i])*chi[j, k]*z[3] + 
           chi[3, k]*(chi[i, j]*z[3] - (chi[1, i] + chi[2, i])*z[j]))) + 
        2*chi[2, j]*(-2*chi[i, k]*(z[1] + z[2])*(z[1] + z[2] + z[3]) + 
          (2*z[1] + 2*z[2] + z[3])*(chi[3, k]*z[i] + (chi[1, i] + chi[2, i])*
             z[k])))) + chi[1, k]*(chi[3, i]^2*(z[1] + z[2])*
       (chi[j, k]*(z[1] + z[2] + z[3]) - (2*chi[2, k] + chi[3, k])*z[j]) + 
      chi[3, i]*(chi[3, k]*(-(chi[i, j]*(z[1] + z[2])^2) + 
          2*chi[2, j]*(z[1] + z[2])*z[i] + 2*(chi[1, i] + chi[2, i])*z[3]*
           z[j]) + z[3]*(-((chi[1, i] + chi[2, i])*chi[j, k]*z[3]) + 
          2*chi[2, k]*(chi[i, j]*(z[1] + z[2]) + (chi[1, i] + chi[2, i])*
             z[j])) + 2*chi[2, j]*(-(chi[i, k]*(z[1] + z[2])*
            (z[1] + z[2] + z[3])) + 2*chi[2, k]*(z[1] + z[2])*z[i] + 
          (chi[1, i] + chi[2, i])*(2*z[1] + 2*z[2] + z[3])*z[k])) + 
      (chi[1, i] + chi[2, i])*(-(z[3]*(2*chi[2, k]*chi[i, j]*z[3] + 
           (chi[1, i] + chi[2, i])*chi[j, k]*z[3] + chi[3, k]*
            (chi[i, j]*z[3] - (chi[1, i] + chi[2, i])*z[j]))) + 
        2*chi[2, j]*(-2*chi[i, k]*(z[1] + z[2])*(z[1] + z[2] + z[3]) + 
          (2*z[1] + 2*z[2] + z[3])*(2*chi[2, k]*z[i] + chi[3, k]*z[i] + 
            (chi[1, i] + chi[2, i])*z[k]))))))/
  (3*chi[2, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, j]*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3]) + 
 ((chi[1, i] + chi[2, i])^2*(chi[1, k]^2*(-(chi[3, j]^2*(z[1] + z[2])*z[i]) + 
      chi[3, j]*(chi[i, j]*(z[1] + z[2])*z[3] + chi[1, j]*z[3]*z[i] + 
        chi[2, j]*z[3]*z[i] + 2*chi[1, i]*z[1]*z[j] + 2*chi[1, i]*z[2]*
         z[j]) - (chi[1, j] + chi[2, j])*(chi[i, j]*z[3]^2 - 
        2*chi[1, i]*(2*z[1] + 2*z[2] + z[3])*z[j])) + 
    chi[2, k]^2*(-(chi[3, j]^2*(z[1] + z[2])*z[i]) + 
      chi[3, j]*(chi[i, j]*(z[1] + z[2])*z[3] + chi[1, j]*z[3]*z[i] + 
        chi[2, j]*z[3]*z[i] + 2*chi[1, i]*z[1]*z[j] + 2*chi[1, i]*z[2]*
         z[j]) - (chi[1, j] + chi[2, j])*(chi[i, j]*z[3]^2 - 
        2*chi[1, i]*(2*z[1] + 2*z[2] + z[3])*z[j])) - 
    (chi[1, j] + chi[2, j])*chi[3, k]*(z[1] + z[2])*
     (2*chi[1, i]*chi[j, k]*z[1] + 2*chi[1, i]*chi[j, k]*z[2] - 
      chi[1, j]*chi[i, k]*z[3] - chi[2, j]*chi[i, k]*z[3] + 
      2*chi[1, i]*chi[j, k]*z[3] + chi[3, k]*
       (-(chi[i, j]*(z[1] + z[2] + z[3])) + (chi[1, j] + chi[2, j] + 
          chi[3, j])*z[i]) - 2*chi[1, i]*chi[1, j]*z[k] - 
      2*chi[1, i]*chi[2, j]*z[k] + chi[3, j]*(chi[i, k]*(z[1] + z[2]) - 
        2*chi[1, i]*z[k])) + chi[2, k]*(chi[3, j]^2*(z[1] + z[2])*
       (chi[i, k]*(z[1] + z[2] + z[3]) - chi[3, k]*z[i]) - 
      chi[3, j]*((chi[1, j] + chi[2, j])*chi[i, k]*z[3]^2 + 
        chi[3, k]*(chi[i, j]*(z[1] + z[2])^2 - 2*(chi[1, j]*z[3]*z[i] + 
            chi[2, j]*z[3]*z[i] + chi[1, i]*(z[1] + z[2])*z[j])) + 
        2*chi[1, i]*(chi[j, k]*(z[1] + z[2])*(z[1] + z[2] + z[3]) - 
          (chi[1, j] + chi[2, j])*(2*z[1] + 2*z[2] + z[3])*z[k])) + 
      (chi[1, j] + chi[2, j])*
       (-(z[3]*((chi[1, j] + chi[2, j])*chi[i, k]*z[3] + 
           chi[3, k]*(chi[i, j]*z[3] - (chi[1, j] + chi[2, j])*z[i]))) + 
        2*chi[1, i]*(-2*chi[j, k]*(z[1] + z[2])*(z[1] + z[2] + z[3]) + 
          (2*z[1] + 2*z[2] + z[3])*(chi[3, k]*z[j] + (chi[1, j] + chi[2, j])*
             z[k])))) + chi[1, k]*(chi[3, j]^2*(z[1] + z[2])*
       (chi[i, k]*(z[1] + z[2] + z[3]) - (2*chi[2, k] + chi[3, k])*z[i]) + 
      chi[3, j]*(z[3]*(-((chi[1, j] + chi[2, j])*chi[i, k]*z[3]) + 
          2*chi[2, k]*(chi[i, j]*(z[1] + z[2]) + (chi[1, j] + chi[2, j])*
             z[i])) + chi[3, k]*(-(chi[i, j]*(z[1] + z[2])^2) + 
          2*(chi[1, j]*z[3]*z[i] + chi[2, j]*z[3]*z[i] + 
            chi[1, i]*(z[1] + z[2])*z[j])) + 2*chi[1, i]*
         (-(chi[j, k]*(z[1] + z[2])*(z[1] + z[2] + z[3])) + 
          2*chi[2, k]*(z[1] + z[2])*z[j] + (chi[1, j] + chi[2, j])*
           (2*z[1] + 2*z[2] + z[3])*z[k])) + (chi[1, j] + chi[2, j])*
       (-(z[3]*(2*chi[2, k]*chi[i, j]*z[3] + (chi[1, j] + chi[2, j])*
            chi[i, k]*z[3] + chi[3, k]*(chi[i, j]*z[3] - 
             (chi[1, j] + chi[2, j])*z[i]))) + 2*chi[1, i]*
         (-2*chi[j, k]*(z[1] + z[2])*(z[1] + z[2] + z[3]) + 
          (2*z[1] + 2*z[2] + z[3])*(2*chi[2, k]*z[j] + chi[3, k]*z[j] + 
            (chi[1, j] + chi[2, j])*z[k]))))))/
  (3*chi[1, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, i]*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3]) - 
 ((chi[1, i] + chi[2, i])^2*(chi[1, k]^2*(-(chi[3, j]^2*(z[1] + z[2])*z[i]) + 
      chi[3, j]*(chi[i, j]*(z[1] + z[2])*z[3] + chi[1, j]*z[3]*z[i] + 
        chi[2, j]*z[3]*z[i] + 2*chi[2, i]*z[1]*z[j] + 2*chi[2, i]*z[2]*
         z[j]) - (chi[1, j] + chi[2, j])*(chi[i, j]*z[3]^2 - 
        2*chi[2, i]*(2*z[1] + 2*z[2] + z[3])*z[j])) + 
    chi[2, k]^2*(-(chi[3, j]^2*(z[1] + z[2])*z[i]) + 
      chi[3, j]*(chi[i, j]*(z[1] + z[2])*z[3] + chi[1, j]*z[3]*z[i] + 
        chi[2, j]*z[3]*z[i] + 2*chi[2, i]*z[1]*z[j] + 2*chi[2, i]*z[2]*
         z[j]) - (chi[1, j] + chi[2, j])*(chi[i, j]*z[3]^2 - 
        2*chi[2, i]*(2*z[1] + 2*z[2] + z[3])*z[j])) - 
    (chi[1, j] + chi[2, j])*chi[3, k]*(z[1] + z[2])*
     (2*chi[2, i]*chi[j, k]*z[1] + 2*chi[2, i]*chi[j, k]*z[2] - 
      chi[1, j]*chi[i, k]*z[3] - chi[2, j]*chi[i, k]*z[3] + 
      2*chi[2, i]*chi[j, k]*z[3] + chi[3, k]*
       (-(chi[i, j]*(z[1] + z[2] + z[3])) + (chi[1, j] + chi[2, j] + 
          chi[3, j])*z[i]) - 2*chi[1, j]*chi[2, i]*z[k] - 
      2*chi[2, i]*chi[2, j]*z[k] + chi[3, j]*(chi[i, k]*(z[1] + z[2]) - 
        2*chi[2, i]*z[k])) + chi[2, k]*(chi[3, j]^2*(z[1] + z[2])*
       (chi[i, k]*(z[1] + z[2] + z[3]) - chi[3, k]*z[i]) - 
      chi[3, j]*((chi[1, j] + chi[2, j])*chi[i, k]*z[3]^2 + 
        chi[3, k]*(chi[i, j]*(z[1] + z[2])^2 - 2*(chi[1, j]*z[3]*z[i] + 
            chi[2, j]*z[3]*z[i] + chi[2, i]*(z[1] + z[2])*z[j])) + 
        2*chi[2, i]*(chi[j, k]*(z[1] + z[2])*(z[1] + z[2] + z[3]) - 
          (chi[1, j] + chi[2, j])*(2*z[1] + 2*z[2] + z[3])*z[k])) + 
      (chi[1, j] + chi[2, j])*
       (-(z[3]*((chi[1, j] + chi[2, j])*chi[i, k]*z[3] + 
           chi[3, k]*(chi[i, j]*z[3] - (chi[1, j] + chi[2, j])*z[i]))) + 
        2*chi[2, i]*(-2*chi[j, k]*(z[1] + z[2])*(z[1] + z[2] + z[3]) + 
          (2*z[1] + 2*z[2] + z[3])*(chi[3, k]*z[j] + (chi[1, j] + chi[2, j])*
             z[k])))) + chi[1, k]*(chi[3, j]^2*(z[1] + z[2])*
       (chi[i, k]*(z[1] + z[2] + z[3]) - (2*chi[2, k] + chi[3, k])*z[i]) + 
      chi[3, j]*(z[3]*(-((chi[1, j] + chi[2, j])*chi[i, k]*z[3]) + 
          2*chi[2, k]*(chi[i, j]*(z[1] + z[2]) + (chi[1, j] + chi[2, j])*
             z[i])) + chi[3, k]*(-(chi[i, j]*(z[1] + z[2])^2) + 
          2*(chi[1, j]*z[3]*z[i] + chi[2, j]*z[3]*z[i] + 
            chi[2, i]*(z[1] + z[2])*z[j])) + 2*chi[2, i]*
         (-(chi[j, k]*(z[1] + z[2])*(z[1] + z[2] + z[3])) + 
          2*chi[2, k]*(z[1] + z[2])*z[j] + (chi[1, j] + chi[2, j])*
           (2*z[1] + 2*z[2] + z[3])*z[k])) + (chi[1, j] + chi[2, j])*
       (-(z[3]*(2*chi[2, k]*chi[i, j]*z[3] + (chi[1, j] + chi[2, j])*
            chi[i, k]*z[3] + chi[3, k]*(chi[i, j]*z[3] - 
             (chi[1, j] + chi[2, j])*z[i]))) + 2*chi[2, i]*
         (-2*chi[j, k]*(z[1] + z[2])*(z[1] + z[2] + z[3]) + 
          (2*z[1] + 2*z[2] + z[3])*(2*chi[2, k]*z[j] + chi[3, k]*z[j] + 
            (chi[1, j] + chi[2, j])*z[k]))))))/
  (3*chi[2, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, i]*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3]) + 
 ((z[1] + z[2])^2*(2*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[i, j]*z[1] + 
    4*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[1] + 
    2*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1] + 
    chi[1, k]^2*chi[2, j]*chi[3, i]*chi[i, j]*z[1] + 
    2*chi[1, k]*chi[2, j]*chi[2, k]*chi[3, i]*chi[i, j]*z[1] + 
    chi[2, j]*chi[2, k]^2*chi[3, i]*chi[i, j]*z[1] + 
    chi[1, k]^2*chi[2, i]*chi[3, j]*chi[i, j]*z[1] + 
    2*chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]*chi[i, j]*z[1] + 
    chi[2, i]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1] + 
    2*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, k]*chi[i, j]*z[1] + 
    2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[1] + 
    chi[1, k]*chi[2, j]*chi[3, i]*chi[3, k]*chi[i, j]*z[1] + 
    chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*chi[i, j]*z[1] + 
    chi[1, k]*chi[2, i]*chi[3, j]*chi[3, k]*chi[i, j]*z[1] + 
    chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[1] + 
    2*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[i, k]*z[1] + 
    2*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[i, k]*z[1] + 
    chi[1, k]*chi[2, j]^2*chi[3, i]*chi[i, k]*z[1] + 
    chi[2, j]^2*chi[2, k]*chi[3, i]*chi[i, k]*z[1] + 
    2*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*chi[i, k]*z[1] + 
    2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[1] + 
    chi[1, k]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, k]*z[1] + 
    chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*chi[i, k]*z[1] + 
    chi[2, i]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1] + 
    chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[1] + 
    2*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[j, k]*z[1] + 
    2*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[j, k]*z[1] + 
    2*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[j, k]*z[1] + 
    2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[1] + 
    chi[1, k]*chi[2, i]^2*chi[3, j]*chi[j, k]*z[1] + 
    chi[2, i]^2*chi[2, k]*chi[3, j]*chi[j, k]*z[1] + 
    chi[1, k]*chi[2, i]*chi[3, i]*chi[3, j]*chi[j, k]*z[1] + 
    chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[1] + 
    chi[2, i]^2*chi[2, j]*chi[3, k]*chi[j, k]*z[1] + 
    chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[1] - 
    2*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[i, j]*z[2] - 
    4*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[2] - 
    2*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[i, j]*z[2] - 
    chi[1, k]^2*chi[2, j]*chi[3, i]*chi[i, j]*z[2] - 
    2*chi[1, k]*chi[2, j]*chi[2, k]*chi[3, i]*chi[i, j]*z[2] - 
    chi[2, j]*chi[2, k]^2*chi[3, i]*chi[i, j]*z[2] - 
    chi[1, k]^2*chi[2, i]*chi[3, j]*chi[i, j]*z[2] - 
    2*chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]*chi[i, j]*z[2] - 
    chi[2, i]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[2] - 
    2*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, k]*chi[i, j]*z[2] - 
    2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[2] - 
    chi[1, k]*chi[2, j]*chi[3, i]*chi[3, k]*chi[i, j]*z[2] - 
    chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*chi[i, j]*z[2] - 
    chi[1, k]*chi[2, i]*chi[3, j]*chi[3, k]*chi[i, j]*z[2] - 
    chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[2] - 
    2*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[i, k]*z[2] - 
    2*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[i, k]*z[2] - 
    chi[1, k]*chi[2, j]^2*chi[3, i]*chi[i, k]*z[2] - 
    chi[2, j]^2*chi[2, k]*chi[3, i]*chi[i, k]*z[2] - 
    2*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*chi[i, k]*z[2] - 
    2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[2] - 
    chi[1, k]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, k]*z[2] - 
    chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*chi[i, k]*z[2] - 
    chi[2, i]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[2] - 
    chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[2] - 
    2*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[j, k]*z[2] - 
    2*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[j, k]*z[2] - 
    2*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[j, k]*z[2] - 
    2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[2] - 
    chi[1, k]*chi[2, i]^2*chi[3, j]*chi[j, k]*z[2] - 
    chi[2, i]^2*chi[2, k]*chi[3, j]*chi[j, k]*z[2] - 
    chi[1, k]*chi[2, i]*chi[3, i]*chi[3, j]*chi[j, k]*z[2] - 
    chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[2] - 
    chi[2, i]^2*chi[2, j]*chi[3, k]*chi[j, k]*z[2] - 
    chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[2] + 
    4*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[i] + 
    4*chi[2, i]*chi[2, j]^2*chi[2, k]^2*z[i] + 2*chi[1, k]*chi[2, j]^2*
     chi[2, k]*chi[3, i]*z[i] + 2*chi[2, j]^2*chi[2, k]^2*chi[3, i]*z[i] - 
    chi[1, k]^2*chi[2, i]*chi[2, j]*chi[3, j]*z[i] + 
    2*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[i] - 
    chi[1, k]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[i] + 
    chi[2, j]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[i] + 
    chi[1, k]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[i] + 
    chi[1, k]*chi[2, j]^2*chi[3, i]*chi[3, k]*z[i] + 
    chi[2, j]^2*chi[2, k]*chi[3, i]*chi[3, k]*z[i] + 
    2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[i] + 
    4*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[2, k]*z[j] + 
    4*chi[2, i]^2*chi[2, j]*chi[2, k]^2*z[j] - chi[1, k]^2*chi[2, i]*
     chi[2, j]*chi[3, i]*z[j] + 2*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*
     chi[3, i]*z[j] + 2*chi[1, k]*chi[2, i]^2*chi[2, k]*chi[3, j]*z[j] + 
    2*chi[2, i]^2*chi[2, k]^2*chi[3, j]*z[j] - chi[1, k]^2*chi[2, i]*
     chi[3, i]*chi[3, j]*z[j] + chi[2, i]*chi[2, k]^2*chi[3, i]*chi[3, j]*
     z[j] + chi[1, k]*chi[2, i]^2*chi[2, j]*chi[3, k]*z[j] + 
    2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[j] + 
    chi[1, k]*chi[2, i]^2*chi[3, j]*chi[3, k]*z[j] + 
    chi[2, i]^2*chi[2, k]*chi[3, j]*chi[3, k]*z[j] + 
    4*chi[1, k]*chi[2, i]^2*chi[2, j]^2*z[k] + 4*chi[2, i]^2*chi[2, j]^2*
     chi[2, k]*z[k] + 2*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*
     z[k] + 2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[k] + 
    2*chi[2, i]^2*chi[2, j]^2*chi[3, k]*z[k] + chi[2, i]*chi[2, j]^2*
     chi[3, i]*chi[3, k]*z[k] + chi[2, i]^2*chi[2, j]*chi[3, j]*chi[3, k]*
     z[k] - chi[1, j]^2*(2*chi[1, k]^2*(2*chi[2, i] + chi[3, i])*z[i] + 
      chi[2, k]*chi[3, i]*(chi[i, k]*(-z[1] + z[2]) + chi[3, k]*z[i]) + 
      chi[1, k]*(chi[3, i]*(chi[i, k]*(-z[1] + z[2]) + 
          (2*chi[2, k] + chi[3, k])*z[i]) + chi[2, i]*
         (-2*chi[i, k]*(z[1] - z[2]) + 4*chi[2, k]*z[i] + chi[3, i]*z[k])) + 
      chi[2, i]*(chi[3, k]*(chi[i, k]*(-z[1] + z[2]) + chi[3, i]*z[k]) + 
        chi[2, k]*(-2*chi[i, k]*(z[1] - z[2]) + chi[3, k]*z[i] + 
          chi[3, i]*z[k]))) - chi[1, i]^2*
     (-2*chi[2, j]*chi[2, k]*chi[j, k]*z[1] - chi[2, k]*chi[3, j]*chi[j, k]*
       z[1] - chi[2, j]*chi[3, k]*chi[j, k]*z[1] + 2*chi[2, j]*chi[2, k]*
       chi[j, k]*z[2] + chi[2, k]*chi[3, j]*chi[j, k]*z[2] + 
      chi[2, j]*chi[3, k]*chi[j, k]*z[2] + 2*chi[1, k]^2*
       (2*chi[2, j] + chi[3, j])*z[j] + chi[2, j]*chi[2, k]*chi[3, k]*z[j] + 
      chi[2, k]*chi[3, j]*chi[3, k]*z[j] + chi[2, j]*chi[2, k]*chi[3, j]*
       z[k] + chi[2, j]*chi[3, j]*chi[3, k]*z[k] + 
      2*chi[1, j]^2*(2*chi[1, k] + 2*chi[2, k] + chi[3, k])*z[k] + 
      chi[1, k]*(chi[3, j]*(chi[j, k]*(-z[1] + z[2]) + 
          (2*chi[2, k] + chi[3, k])*z[j]) + chi[2, j]*
         (-2*chi[j, k]*(z[1] - z[2]) + 4*chi[2, k]*z[j] + chi[3, j]*z[k])) + 
      chi[1, j]*(4*chi[1, k]^2*z[j] + chi[2, k]*(-2*chi[j, k]*(z[1] - z[2]) + 
          chi[3, k]*z[j] + 4*chi[2, j]*z[k]) + chi[3, k]*
         (chi[j, k]*(-z[1] + z[2]) + (2*chi[2, j] + chi[3, j])*z[k]) + 
        chi[1, k]*(-2*chi[j, k]*(z[1] - z[2]) + 
          4*(chi[2, k]*z[j] + chi[2, j]*z[k])))) + 
    chi[1, i]*(2*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1] + 
      chi[2, k]^2*chi[3, j]*chi[i, j]*z[1] + 2*chi[2, j]*chi[2, k]*chi[3, k]*
       chi[i, j]*z[1] + chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[1] + 
      2*chi[2, j]^2*chi[2, k]*chi[i, k]*z[1] + 2*chi[2, j]*chi[2, k]*
       chi[3, j]*chi[i, k]*z[1] + chi[2, j]^2*chi[3, k]*chi[i, k]*z[1] + 
      chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[1] + 
      4*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[1] + 
      2*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[1] + 
      2*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[1] + 
      chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[1] + 
      2*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[1] + 
      chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[1] - 
      2*chi[2, j]*chi[2, k]^2*chi[i, j]*z[2] - chi[2, k]^2*chi[3, j]*
       chi[i, j]*z[2] - 2*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[2] - 
      chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[2] - 
      2*chi[2, j]^2*chi[2, k]*chi[i, k]*z[2] - 2*chi[2, j]*chi[2, k]*
       chi[3, j]*chi[i, k]*z[2] - chi[2, j]^2*chi[3, k]*chi[i, k]*z[2] - 
      chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[2] - 
      4*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[2] - 
      2*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[2] - 
      2*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[2] - 
      chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[2] - 
      2*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[2] - 
      chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[2] + 
      4*chi[2, j]^2*chi[2, k]^2*z[i] + 2*chi[2, j]*chi[2, k]*chi[3, j]*
       chi[3, k]*z[i] + 4*chi[2, i]*chi[2, j]*chi[2, k]^2*z[j] + 
      chi[2, j]*chi[2, k]^2*chi[3, i]*z[j] + 2*chi[2, i]*chi[2, k]^2*
       chi[3, j]*z[j] + chi[2, k]^2*chi[3, i]*chi[3, j]*z[j] + 
      2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[j] + 
      chi[1, k]^2*(chi[2, j]*(2*chi[i, j]*(z[1] - z[2]) - chi[3, j]*z[i] - 
          4*chi[2, i]*z[j]) + chi[3, j]*(chi[i, j]*(z[1] - z[2]) - 
          (2*chi[2, i] + chi[3, i])*z[j])) + 4*chi[2, i]*chi[2, j]^2*
       chi[2, k]*z[k] + chi[2, j]^2*chi[2, k]*chi[3, i]*z[k] + 
      2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[k] + 
      2*chi[2, i]*chi[2, j]^2*chi[3, k]*z[k] + chi[2, j]^2*chi[3, i]*
       chi[3, k]*z[k] + chi[1, k]*(chi[3, j]*(2*chi[2, k]*chi[i, j] + 
          chi[3, k]*chi[i, j] + (2*chi[2, i] + chi[3, i])*chi[j, k])*
         (z[1] - z[2]) + chi[2, j]^2*(2*chi[i, k]*(z[1] - z[2]) + 
          4*chi[2, k]*z[i] + chi[3, k]*z[i] + 4*chi[2, i]*z[k] + 
          chi[3, i]*z[k]) + 2*chi[2, j]*(chi[3, j]*chi[i, k]*z[1] + 
          2*chi[2, i]*chi[j, k]*z[1] + chi[3, i]*chi[j, k]*z[1] - 
          chi[3, j]*chi[i, k]*z[2] - 2*chi[2, i]*chi[j, k]*z[2] - 
          chi[3, i]*chi[j, k]*z[2] + chi[2, k]*(2*chi[i, j]*(z[1] - z[2]) + 
            chi[3, j]*z[i] - chi[3, i]*z[j]) + chi[3, k]*
           (chi[i, j]*(z[1] - z[2]) - (chi[2, i] + chi[3, i])*z[j]) + 
          chi[2, i]*chi[3, j]*z[k])) - chi[1, j]^2*(4*chi[1, k]^2*z[i] + 
        chi[2, k]*(-2*chi[i, k]*(z[1] - z[2]) + chi[3, k]*z[i] + 
          4*chi[2, i]*z[k]) + chi[3, k]*(chi[i, k]*(-z[1] + z[2]) + 
          (2*chi[2, i] + chi[3, i])*z[k]) + chi[1, k]*
         (-2*chi[i, k]*(z[1] - z[2]) + 4*(chi[2, k]*z[i] + 
            chi[2, i]*z[k]))) + chi[1, j]*
       (chi[3, k]*(2*chi[2, j]*chi[i, k] + chi[3, j]*chi[i, k] + 
          (2*chi[2, i] + chi[3, i])*chi[j, k])*(z[1] - z[2]) + 
        chi[2, k]^2*(2*chi[i, j]*(z[1] - z[2]) + 4*chi[2, j]*z[i] + 
          chi[3, j]*z[i] + 4*chi[2, i]*z[j] + chi[3, i]*z[j]) + 
        2*chi[1, k]^2*(chi[i, j]*(z[1] - z[2]) - 
          2*(chi[2, j]*z[i] + chi[2, i]*z[j])) + 2*chi[1, k]*
         (2*chi[2, j]*chi[i, k]*z[1] + chi[3, j]*chi[i, k]*z[1] + 
          2*chi[2, i]*chi[j, k]*z[1] + chi[3, i]*chi[j, k]*z[1] - 
          2*chi[2, j]*chi[i, k]*z[2] - chi[3, j]*chi[i, k]*z[2] - 
          2*chi[2, i]*chi[j, k]*z[2] - chi[3, i]*chi[j, k]*z[2] + 
          chi[2, k]*(2*chi[i, j]*(z[1] - z[2]) - chi[3, j]*z[i] - 
            chi[3, i]*z[j]) + chi[3, k]*(chi[i, j]*(z[1] - z[2]) - 
            chi[2, j]*z[i] - chi[3, j]*z[i] - chi[2, i]*z[j] - 
            chi[3, i]*z[j]) - chi[2, j]*chi[3, i]*z[k] - chi[2, i]*chi[3, j]*
           z[k] - chi[3, i]*chi[3, j]*z[k]) + 2*chi[2, k]*
         (chi[3, j]*chi[i, k]*z[1] + 2*chi[2, i]*chi[j, k]*z[1] + 
          chi[3, i]*chi[j, k]*z[1] - chi[3, j]*chi[i, k]*z[2] - 
          2*chi[2, i]*chi[j, k]*z[2] - chi[3, i]*chi[j, k]*z[2] + 
          chi[3, k]*(chi[i, j]*(z[1] - z[2]) + chi[2, j]*z[i] + 
            chi[2, i]*z[j]) - chi[2, i]*chi[3, j]*z[k] - chi[3, i]*chi[3, j]*
           z[k] + chi[2, j]*(2*chi[i, k]*(z[1] - z[2]) - chi[3, i]*z[k])))) + 
    chi[1, j]*(chi[2, k]*chi[3, i]*
       ((chi[3, k]*chi[i, j] + (2*chi[2, j] + chi[3, j])*chi[i, k])*
         (z[1] - z[2]) + chi[2, k]*(chi[i, j]*(z[1] - z[2]) + 
          (2*chi[2, j] + chi[3, j])*z[i])) + chi[1, k]^2*
       (chi[3, i]*(chi[i, j]*(z[1] - z[2]) - (2*chi[2, j] + chi[3, j])*
           z[i]) + chi[2, i]*(2*chi[i, j]*(z[1] - z[2]) - 4*chi[2, j]*z[i] - 
          chi[3, i]*z[j])) + chi[1, k]*
       (chi[3, i]*(2*chi[2, k]*chi[i, j] + chi[3, k]*chi[i, j] + 
          (2*chi[2, j] + chi[3, j])*chi[i, k])*(z[1] - z[2]) + 
        2*chi[2, i]*(2*chi[2, j]*chi[i, k]*z[1] + chi[3, j]*chi[i, k]*z[1] + 
          chi[3, i]*chi[j, k]*z[1] - 2*chi[2, j]*chi[i, k]*z[2] - 
          chi[3, j]*chi[i, k]*z[2] - chi[3, i]*chi[j, k]*z[2] + 
          chi[3, k]*(chi[i, j]*(z[1] - z[2]) - (chi[2, j] + chi[3, j])*
             z[i]) + chi[2, k]*(2*chi[i, j]*(z[1] - z[2]) - chi[3, j]*z[i] + 
            chi[3, i]*z[j]) + chi[2, j]*chi[3, i]*z[k]) + 
        chi[2, i]^2*(2*chi[j, k]*(z[1] - z[2]) + 4*chi[2, k]*z[j] + 
          chi[3, k]*z[j] + 4*chi[2, j]*z[k] + chi[3, j]*z[k])) + 
      chi[2, i]^2*(4*chi[2, k]^2*z[j] + chi[3, k]*(chi[j, k]*(z[1] - z[2]) + 
          (2*chi[2, j] + chi[3, j])*z[k]) + chi[2, k]*
         (2*chi[j, k]*(z[1] - z[2]) + (4*chi[2, j] + chi[3, j])*z[k])) + 
      chi[2, i]*(chi[3, k]*(2*chi[2, j]*chi[i, k] + chi[3, j]*chi[i, k] + 
          chi[3, i]*chi[j, k])*(z[1] - z[2]) + chi[2, k]^2*
         (2*chi[i, j]*(z[1] - z[2]) + (4*chi[2, j] + chi[3, j])*z[i]) + 
        2*chi[2, k]*((chi[3, j]*chi[i, k] + chi[3, i]*chi[j, k])*
           (z[1] - z[2]) + chi[3, k]*(chi[i, j]*(z[1] - z[2]) + 
            chi[2, j]*z[i] + chi[3, i]*z[j]) + chi[2, j]*
           (2*chi[i, k]*(z[1] - z[2]) + chi[3, i]*z[k]))))))/
  (3*chi[1, 2]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]*z[3]*z[1, 2]*z[1, 2, 3]) + 
 ((chi[1, k] + chi[2, k])^2*(-4*chi[1, k]*chi[2, i]*chi[2, j]*chi[i, j]*
     z[1]^2 - 2*chi[1, k]*chi[2, j]*chi[3, i]*chi[i, j]*z[1]^2 - 
    2*chi[1, k]*chi[2, i]*chi[3, j]*chi[i, j]*z[1]^2 - 
    chi[2, j]*chi[3, i]*chi[3, j]*chi[i, k]*z[1]^2 + 
    chi[2, i]*chi[3, j]^2*chi[i, k]*z[1]^2 + chi[2, j]*chi[3, i]^2*chi[j, k]*
     z[1]^2 - chi[2, i]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]^2 - 
    8*chi[1, k]*chi[2, i]*chi[2, j]*chi[i, j]*z[1]*z[2] - 
    4*chi[1, k]*chi[2, j]*chi[3, i]*chi[i, j]*z[1]*z[2] - 
    4*chi[1, k]*chi[2, i]*chi[3, j]*chi[i, j]*z[1]*z[2] - 
    2*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, k]*z[1]*z[2] + 
    2*chi[2, i]*chi[3, j]^2*chi[i, k]*z[1]*z[2] + 2*chi[2, j]*chi[3, i]^2*
     chi[j, k]*z[1]*z[2] - 2*chi[2, i]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]*
     z[2] - 4*chi[1, k]*chi[2, i]*chi[2, j]*chi[i, j]*z[2]^2 - 
    2*chi[1, k]*chi[2, j]*chi[3, i]*chi[i, j]*z[2]^2 - 
    2*chi[1, k]*chi[2, i]*chi[3, j]*chi[i, j]*z[2]^2 - 
    chi[2, j]*chi[3, i]*chi[3, j]*chi[i, k]*z[2]^2 + 
    chi[2, i]*chi[3, j]^2*chi[i, k]*z[2]^2 + chi[2, j]*chi[3, i]^2*chi[j, k]*
     z[2]^2 - chi[2, i]*chi[3, i]*chi[3, j]*chi[j, k]*z[2]^2 - 
    4*chi[1, k]*chi[2, i]*chi[2, j]*chi[i, j]*z[1]*z[3] - 
    2*chi[1, k]*chi[2, j]*chi[3, i]*chi[i, j]*z[1]*z[3] - 
    2*chi[1, k]*chi[2, i]*chi[3, j]*chi[i, j]*z[1]*z[3] + 
    chi[2, j]^2*chi[3, i]*chi[i, k]*z[1]*z[3] + chi[2, i]*chi[3, j]^2*
     chi[i, k]*z[1]*z[3] + chi[2, j]*chi[3, i]^2*chi[j, k]*z[1]*z[3] + 
    chi[2, i]^2*chi[3, j]*chi[j, k]*z[1]*z[3] - 4*chi[1, k]*chi[2, i]*
     chi[2, j]*chi[i, j]*z[2]*z[3] - 2*chi[1, k]*chi[2, j]*chi[3, i]*
     chi[i, j]*z[2]*z[3] - 2*chi[1, k]*chi[2, i]*chi[3, j]*chi[i, j]*z[2]*
     z[3] + chi[2, j]^2*chi[3, i]*chi[i, k]*z[2]*z[3] + 
    chi[2, i]*chi[3, j]^2*chi[i, k]*z[2]*z[3] + chi[2, j]*chi[3, i]^2*
     chi[j, k]*z[2]*z[3] + chi[2, i]^2*chi[3, j]*chi[j, k]*z[2]*z[3] - 
    chi[2, i]*chi[2, j]^2*chi[i, k]*z[3]^2 - chi[2, i]*chi[2, j]*chi[3, j]*
     chi[i, k]*z[3]^2 - chi[2, i]^2*chi[2, j]*chi[j, k]*z[3]^2 - 
    chi[2, i]*chi[2, j]*chi[3, i]*chi[j, k]*z[3]^2 + 
    4*chi[1, k]*chi[2, i]*chi[2, j]^2*z[1]*z[i] + 2*chi[1, k]*chi[2, j]^2*
     chi[3, i]*z[1]*z[i] + 4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*z[1]*
     z[i] + 2*chi[1, k]*chi[2, j]*chi[3, i]*chi[3, j]*z[1]*z[i] + 
    4*chi[1, k]*chi[2, i]*chi[2, j]^2*z[2]*z[i] + 2*chi[1, k]*chi[2, j]^2*
     chi[3, i]*z[2]*z[i] + 4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*z[2]*
     z[i] + 2*chi[1, k]*chi[2, j]*chi[3, i]*chi[3, j]*z[2]*z[i] + 
    2*chi[1, k]*chi[2, i]*chi[2, j]^2*z[3]*z[i] + 
    2*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*z[3]*z[i] + 
    4*chi[1, k]*chi[2, i]^2*chi[2, j]*z[1]*z[j] + 
    4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*z[1]*z[j] + 
    2*chi[1, k]*chi[2, i]^2*chi[3, j]*z[1]*z[j] + 
    2*chi[1, k]*chi[2, i]*chi[3, i]*chi[3, j]*z[1]*z[j] + 
    4*chi[1, k]*chi[2, i]^2*chi[2, j]*z[2]*z[j] + 
    4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*z[2]*z[j] + 
    2*chi[1, k]*chi[2, i]^2*chi[3, j]*z[2]*z[j] + 
    2*chi[1, k]*chi[2, i]*chi[3, i]*chi[3, j]*z[2]*z[j] + 
    2*chi[1, k]*chi[2, i]^2*chi[2, j]*z[3]*z[j] + 
    2*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*z[3]*z[j] - 
    chi[2, j]^2*chi[3, i]^2*z[1]*z[k] - chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]*
     z[k] - chi[2, i]^2*chi[3, j]^2*z[1]*z[k] - chi[2, i]*chi[3, i]*
     chi[3, j]^2*z[1]*z[k] - chi[2, j]^2*chi[3, i]^2*z[2]*z[k] - 
    chi[2, j]*chi[3, i]^2*chi[3, j]*z[2]*z[k] - chi[2, i]^2*chi[3, j]^2*z[2]*
     z[k] - chi[2, i]*chi[3, i]*chi[3, j]^2*z[2]*z[k] + 
    chi[2, i]*chi[2, j]^2*chi[3, i]*z[3]*z[k] + chi[2, i]^2*chi[2, j]*
     chi[3, j]*z[3]*z[k] + 2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*z[3]*
     z[k] + chi[1, j]^2*(chi[2, i]*(-(chi[i, k]*z[3]^2) + 
        2*chi[1, k]*(2*z[1] + 2*z[2] + z[3])*z[i]) - 
      chi[3, i]^2*(z[1] + z[2])*z[k] + chi[3, i]*
       (chi[i, k]*(z[1] + z[2])*z[3] + 2*chi[1, k]*(z[1] + z[2])*z[i] + 
        chi[2, i]*z[3]*z[k])) + chi[1, i]^2*
     (-((chi[1, j] + chi[2, j])*(chi[j, k]*z[3]^2 - 2*chi[1, k]*
          (2*z[1] + 2*z[2] + z[3])*z[j])) - chi[3, j]^2*(z[1] + z[2])*z[k] + 
      chi[3, j]*(chi[j, k]*(z[1] + z[2])*z[3] + 2*chi[1, k]*(z[1] + z[2])*
         z[j] + (chi[1, j] + chi[2, j])*z[3]*z[k])) + 
    chi[1, j]*(2*chi[1, k]*(-(chi[3, i]*(z[1] + z[2])*
          (chi[i, j]*(z[1] + z[2] + z[3]) - (2*chi[2, j] + chi[3, j])*
            z[i])) + chi[2, i]^2*(2*z[1] + 2*z[2] + z[3])*z[j] + 
        chi[2, i]*(-2*chi[i, j]*(z[1] + z[2])*(z[1] + z[2] + z[3]) + 
          (2*z[1] + 2*z[2] + z[3])*(2*chi[2, j]*z[i] + chi[3, j]*z[i] + 
            chi[3, i]*z[j]))) + chi[3, i]^2*(z[1] + z[2])*
       (chi[j, k]*(z[1] + z[2] + z[3]) - (2*chi[2, j] + chi[3, j])*z[k]) - 
      chi[2, i]*z[3]*(2*chi[2, j]*chi[i, k]*z[3] + chi[2, i]*chi[j, k]*z[3] + 
        chi[3, j]*(chi[i, k]*z[3] - chi[2, i]*z[k])) - 
      chi[3, i]*(chi[3, j]*(chi[i, k]*(z[1] + z[2])^2 - 2*chi[2, i]*z[3]*
           z[k]) + z[3]*(chi[2, i]*chi[j, k]*z[3] - 2*chi[2, j]*
           (chi[i, k]*(z[1] + z[2]) + chi[2, i]*z[k])))) + 
    chi[1, i]*(chi[3, j]^2*chi[i, k]*z[1]^2 - chi[3, i]*chi[3, j]*chi[j, k]*
       z[1]^2 + 2*chi[3, j]^2*chi[i, k]*z[1]*z[2] - 2*chi[3, i]*chi[3, j]*
       chi[j, k]*z[1]*z[2] + chi[3, j]^2*chi[i, k]*z[2]^2 - 
      chi[3, i]*chi[3, j]*chi[j, k]*z[2]^2 + chi[3, j]^2*chi[i, k]*z[1]*
       z[3] + 2*chi[2, i]*chi[3, j]*chi[j, k]*z[1]*z[3] + 
      chi[3, j]^2*chi[i, k]*z[2]*z[3] + 2*chi[2, i]*chi[3, j]*chi[j, k]*z[2]*
       z[3] - chi[2, j]^2*chi[i, k]*z[3]^2 - chi[2, j]*chi[3, j]*chi[i, k]*
       z[3]^2 - 2*chi[2, i]*chi[2, j]*chi[j, k]*z[3]^2 - 
      chi[2, j]*chi[3, i]*chi[j, k]*z[3]^2 + 2*chi[1, k]*
       (chi[2, j]^2*(2*z[1] + 2*z[2] + z[3])*z[i] - chi[3, j]*(z[1] + z[2])*
         (chi[i, j]*(z[1] + z[2] + z[3]) - (2*chi[2, i] + chi[3, i])*z[j]) + 
        chi[2, j]*(-2*chi[i, j]*(z[1] + z[2])*(z[1] + z[2] + z[3]) + 
          (2*z[1] + 2*z[2] + z[3])*(chi[3, j]*z[i] + 
            (2*chi[2, i] + chi[3, i])*z[j]))) - 2*chi[2, i]*chi[3, j]^2*z[1]*
       z[k] - chi[3, i]*chi[3, j]^2*z[1]*z[k] - 2*chi[2, i]*chi[3, j]^2*z[2]*
       z[k] - chi[3, i]*chi[3, j]^2*z[2]*z[k] + chi[2, j]^2*chi[3, i]*z[3]*
       z[k] + 2*chi[2, i]*chi[2, j]*chi[3, j]*z[3]*z[k] + 
      2*chi[2, j]*chi[3, i]*chi[3, j]*z[3]*z[k] + 
      chi[1, j]^2*(-(chi[i, k]*z[3]^2) + 2*chi[1, k]*(2*z[1] + 2*z[2] + z[3])*
         z[i] + chi[3, i]*z[3]*z[k]) + chi[1, j]*
       (2*chi[1, k]*(-2*chi[i, j]*(z[1] + z[2])*(z[1] + z[2] + z[3]) + 
          (2*z[1] + 2*z[2] + z[3])*(2*chi[2, j]*z[i] + chi[3, j]*z[i] + 
            (2*chi[2, i] + chi[3, i])*z[j])) - 
        z[3]*((2*chi[2, i] + chi[3, i])*chi[j, k]*z[3] + 
          2*chi[2, j]*(chi[i, k]*z[3] - chi[3, i]*z[k]) + 
          chi[3, j]*(chi[i, k]*z[3] - 2*(chi[2, i] + chi[3, i])*z[k]))))))/
  (3*chi[1, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, k]*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3]) - 
 ((chi[1, k] + chi[2, k])^2*(-4*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*
     z[1]^2 - 2*chi[2, j]*chi[2, k]*chi[3, i]*chi[i, j]*z[1]^2 - 
    2*chi[2, i]*chi[2, k]*chi[3, j]*chi[i, j]*z[1]^2 - 
    chi[2, j]*chi[3, i]*chi[3, j]*chi[i, k]*z[1]^2 + 
    chi[2, i]*chi[3, j]^2*chi[i, k]*z[1]^2 + chi[2, j]*chi[3, i]^2*chi[j, k]*
     z[1]^2 - chi[2, i]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]^2 - 
    8*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[1]*z[2] - 
    4*chi[2, j]*chi[2, k]*chi[3, i]*chi[i, j]*z[1]*z[2] - 
    4*chi[2, i]*chi[2, k]*chi[3, j]*chi[i, j]*z[1]*z[2] - 
    2*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, k]*z[1]*z[2] + 
    2*chi[2, i]*chi[3, j]^2*chi[i, k]*z[1]*z[2] + 2*chi[2, j]*chi[3, i]^2*
     chi[j, k]*z[1]*z[2] - 2*chi[2, i]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]*
     z[2] - 4*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[2]^2 - 
    2*chi[2, j]*chi[2, k]*chi[3, i]*chi[i, j]*z[2]^2 - 
    2*chi[2, i]*chi[2, k]*chi[3, j]*chi[i, j]*z[2]^2 - 
    chi[2, j]*chi[3, i]*chi[3, j]*chi[i, k]*z[2]^2 + 
    chi[2, i]*chi[3, j]^2*chi[i, k]*z[2]^2 + chi[2, j]*chi[3, i]^2*chi[j, k]*
     z[2]^2 - chi[2, i]*chi[3, i]*chi[3, j]*chi[j, k]*z[2]^2 - 
    4*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[1]*z[3] - 
    2*chi[2, j]*chi[2, k]*chi[3, i]*chi[i, j]*z[1]*z[3] - 
    2*chi[2, i]*chi[2, k]*chi[3, j]*chi[i, j]*z[1]*z[3] + 
    chi[2, j]^2*chi[3, i]*chi[i, k]*z[1]*z[3] + chi[2, i]*chi[3, j]^2*
     chi[i, k]*z[1]*z[3] + chi[2, j]*chi[3, i]^2*chi[j, k]*z[1]*z[3] + 
    chi[2, i]^2*chi[3, j]*chi[j, k]*z[1]*z[3] - 4*chi[2, i]*chi[2, j]*
     chi[2, k]*chi[i, j]*z[2]*z[3] - 2*chi[2, j]*chi[2, k]*chi[3, i]*
     chi[i, j]*z[2]*z[3] - 2*chi[2, i]*chi[2, k]*chi[3, j]*chi[i, j]*z[2]*
     z[3] + chi[2, j]^2*chi[3, i]*chi[i, k]*z[2]*z[3] + 
    chi[2, i]*chi[3, j]^2*chi[i, k]*z[2]*z[3] + chi[2, j]*chi[3, i]^2*
     chi[j, k]*z[2]*z[3] + chi[2, i]^2*chi[3, j]*chi[j, k]*z[2]*z[3] - 
    chi[2, i]*chi[2, j]^2*chi[i, k]*z[3]^2 - chi[2, i]*chi[2, j]*chi[3, j]*
     chi[i, k]*z[3]^2 - chi[2, i]^2*chi[2, j]*chi[j, k]*z[3]^2 - 
    chi[2, i]*chi[2, j]*chi[3, i]*chi[j, k]*z[3]^2 + 
    4*chi[2, i]*chi[2, j]^2*chi[2, k]*z[1]*z[i] + 2*chi[2, j]^2*chi[2, k]*
     chi[3, i]*z[1]*z[i] + 4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*
     z[i] + 2*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[1]*z[i] + 
    4*chi[2, i]*chi[2, j]^2*chi[2, k]*z[2]*z[i] + 2*chi[2, j]^2*chi[2, k]*
     chi[3, i]*z[2]*z[i] + 4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[2]*
     z[i] + 2*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[2]*z[i] + 
    2*chi[2, i]*chi[2, j]^2*chi[2, k]*z[3]*z[i] + 
    2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[3]*z[i] + 
    4*chi[2, i]^2*chi[2, j]*chi[2, k]*z[1]*z[j] + 
    4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*z[1]*z[j] + 
    2*chi[2, i]^2*chi[2, k]*chi[3, j]*z[1]*z[j] + 
    2*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*z[1]*z[j] + 
    4*chi[2, i]^2*chi[2, j]*chi[2, k]*z[2]*z[j] + 
    4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*z[2]*z[j] + 
    2*chi[2, i]^2*chi[2, k]*chi[3, j]*z[2]*z[j] + 
    2*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*z[2]*z[j] + 
    2*chi[2, i]^2*chi[2, j]*chi[2, k]*z[3]*z[j] + 
    2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*z[3]*z[j] - 
    chi[2, j]^2*chi[3, i]^2*z[1]*z[k] - chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]*
     z[k] - chi[2, i]^2*chi[3, j]^2*z[1]*z[k] - chi[2, i]*chi[3, i]*
     chi[3, j]^2*z[1]*z[k] - chi[2, j]^2*chi[3, i]^2*z[2]*z[k] - 
    chi[2, j]*chi[3, i]^2*chi[3, j]*z[2]*z[k] - chi[2, i]^2*chi[3, j]^2*z[2]*
     z[k] - chi[2, i]*chi[3, i]*chi[3, j]^2*z[2]*z[k] + 
    chi[2, i]*chi[2, j]^2*chi[3, i]*z[3]*z[k] + chi[2, i]^2*chi[2, j]*
     chi[3, j]*z[3]*z[k] + 2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*z[3]*
     z[k] + chi[1, j]^2*(chi[2, i]*(-(chi[i, k]*z[3]^2) + 
        2*chi[2, k]*(2*z[1] + 2*z[2] + z[3])*z[i]) - 
      chi[3, i]^2*(z[1] + z[2])*z[k] + chi[3, i]*
       (chi[i, k]*(z[1] + z[2])*z[3] + 2*chi[2, k]*(z[1] + z[2])*z[i] + 
        chi[2, i]*z[3]*z[k])) + chi[1, i]^2*
     (-((chi[1, j] + chi[2, j])*(chi[j, k]*z[3]^2 - 2*chi[2, k]*
          (2*z[1] + 2*z[2] + z[3])*z[j])) - chi[3, j]^2*(z[1] + z[2])*z[k] + 
      chi[3, j]*(chi[j, k]*(z[1] + z[2])*z[3] + 2*chi[2, k]*(z[1] + z[2])*
         z[j] + (chi[1, j] + chi[2, j])*z[3]*z[k])) + 
    chi[1, j]*(chi[2, i]^2*(-(chi[j, k]*z[3]^2) + 2*chi[2, k]*
         (2*z[1] + 2*z[2] + z[3])*z[j] + chi[3, j]*z[3]*z[k]) + 
      chi[3, i]*(z[1] + z[2])*(chi[3, i]*chi[j, k]*z[1] + 
        chi[3, i]*chi[j, k]*z[2] + 2*chi[2, j]*chi[i, k]*z[3] + 
        chi[3, i]*chi[j, k]*z[3] - 2*chi[2, k]*
         (chi[i, j]*(z[1] + z[2] + z[3]) - (2*chi[2, j] + chi[3, j])*z[i]) - 
        2*chi[2, j]*chi[3, i]*z[k] - chi[3, j]*(chi[i, k]*(z[1] + z[2]) + 
          chi[3, i]*z[k])) + chi[2, i]*
       (2*chi[2, k]*(-2*chi[i, j]*(z[1] + z[2])*(z[1] + z[2] + z[3]) + 
          (2*z[1] + 2*z[2] + z[3])*(2*chi[2, j]*z[i] + chi[3, j]*z[i] + 
            chi[3, i]*z[j])) - z[3]*(chi[3, i]*chi[j, k]*z[3] + 
          chi[3, j]*(chi[i, k]*z[3] - 2*chi[3, i]*z[k]) + 
          2*chi[2, j]*(chi[i, k]*z[3] - chi[3, i]*z[k])))) + 
    chi[1, i]*(chi[1, j]^2*(-(chi[i, k]*z[3]^2) + 2*chi[2, k]*
         (2*z[1] + 2*z[2] + z[3])*z[i] + chi[3, i]*z[3]*z[k]) + 
      chi[2, j]^2*(-(chi[i, k]*z[3]^2) + 2*chi[2, k]*(2*z[1] + 2*z[2] + z[3])*
         z[i] + chi[3, i]*z[3]*z[k]) + chi[3, j]*(z[1] + z[2])*
       (-(chi[j, k]*(chi[3, i]*(z[1] + z[2]) - 2*chi[2, i]*z[3])) - 
        2*chi[2, k]*(chi[i, j]*(z[1] + z[2] + z[3]) - 
          (2*chi[2, i] + chi[3, i])*z[j]) + chi[3, j]*
         (chi[i, k]*(z[1] + z[2] + z[3]) - (2*chi[2, i] + chi[3, i])*z[k])) + 
      chi[2, j]*(2*chi[2, k]*(-2*chi[i, j]*(z[1] + z[2])*(z[1] + z[2] + 
            z[3]) + (2*z[1] + 2*z[2] + z[3])*(chi[3, j]*z[i] + 
            (2*chi[2, i] + chi[3, i])*z[j])) - 
        z[3]*((2*chi[2, i] + chi[3, i])*chi[j, k]*z[3] + 
          chi[3, j]*(chi[i, k]*z[3] - 2*(chi[2, i] + chi[3, i])*z[k]))) + 
      chi[1, j]*(2*chi[2, k]*(-2*chi[i, j]*(z[1] + z[2])*(z[1] + z[2] + 
            z[3]) + (2*z[1] + 2*z[2] + z[3])*(2*chi[2, j]*z[i] + 
            chi[3, j]*z[i] + (2*chi[2, i] + chi[3, i])*z[j])) - 
        z[3]*((2*chi[2, i] + chi[3, i])*chi[j, k]*z[3] + 
          2*chi[2, j]*(chi[i, k]*z[3] - chi[3, i]*z[k]) + 
          chi[3, j]*(chi[i, k]*z[3] - 2*(chi[2, i] + chi[3, i])*z[k]))))))/
  (3*chi[2, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, k]*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3]) + 
 ((chi[1, j] + chi[2, j])^2*(-4*chi[2, i]*chi[2, k]^2*chi[i, j]*z[1]^2 - 
    2*chi[2, k]^2*chi[3, i]*chi[i, j]*z[1]^2 - chi[2, k]*chi[3, i]*chi[3, k]*
     chi[i, j]*z[1]^2 - 2*chi[1, j]*chi[2, i]*chi[2, k]*chi[i, k]*z[1]^2 + 
    2*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, k]*z[1]^2 - 
    chi[1, j]*chi[2, k]*chi[3, i]*chi[i, k]*z[1]^2 + 
    chi[2, j]*chi[2, k]*chi[3, i]*chi[i, k]*z[1]^2 - 
    chi[1, j]*chi[2, i]*chi[3, k]*chi[i, k]*z[1]^2 + 
    chi[2, i]*chi[2, j]*chi[3, k]*chi[i, k]*z[1]^2 - 
    4*chi[2, i]^2*chi[2, k]*chi[j, k]*z[1]^2 - 2*chi[2, i]^2*chi[3, k]*
     chi[j, k]*z[1]^2 - chi[2, i]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]^2 - 
    4*chi[2, i]*chi[2, k]^2*chi[i, j]*z[1]*z[2] - 2*chi[2, k]^2*chi[3, i]*
     chi[i, j]*z[1]*z[2] - 2*chi[2, i]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]*
     z[2] - 4*chi[1, j]*chi[2, i]*chi[2, k]*chi[i, k]*z[1]*z[2] + 
    4*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, k]*z[1]*z[2] - 
    2*chi[1, j]*chi[2, k]*chi[3, i]*chi[i, k]*z[1]*z[2] + 
    2*chi[2, j]*chi[2, k]*chi[3, i]*chi[i, k]*z[1]*z[2] - 
    2*chi[1, j]*chi[2, i]*chi[3, k]*chi[i, k]*z[1]*z[2] + 
    2*chi[2, i]*chi[2, j]*chi[3, k]*chi[i, k]*z[1]*z[2] - 
    4*chi[2, i]^2*chi[2, k]*chi[j, k]*z[1]*z[2] - 
    2*chi[2, i]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]*z[2] - 
    2*chi[2, i]^2*chi[3, k]*chi[j, k]*z[1]*z[2] + 
    chi[2, i]*chi[2, k]*chi[3, k]*chi[i, j]*z[2]^2 + 
    chi[2, k]*chi[3, i]*chi[3, k]*chi[i, j]*z[2]^2 - 
    2*chi[1, j]*chi[2, i]*chi[2, k]*chi[i, k]*z[2]^2 + 
    2*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, k]*z[2]^2 - 
    chi[1, j]*chi[2, k]*chi[3, i]*chi[i, k]*z[2]^2 + 
    chi[2, j]*chi[2, k]*chi[3, i]*chi[i, k]*z[2]^2 - 
    chi[1, j]*chi[2, i]*chi[3, k]*chi[i, k]*z[2]^2 + 
    chi[2, i]*chi[2, j]*chi[3, k]*chi[i, k]*z[2]^2 + 
    chi[2, i]*chi[2, k]*chi[3, i]*chi[j, k]*z[2]^2 + 
    chi[2, i]*chi[3, i]*chi[3, k]*chi[j, k]*z[2]^2 - 
    chi[2, k]^2*chi[3, i]*chi[i, j]*z[1]*z[3] - 2*chi[2, i]*chi[2, k]*
     chi[3, k]*chi[i, j]*z[1]*z[3] - 2*chi[1, j]*chi[2, i]*chi[2, k]*
     chi[i, k]*z[1]*z[3] + 2*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, k]*z[1]*
     z[3] - chi[1, j]*chi[2, k]*chi[3, i]*chi[i, k]*z[1]*z[3] + 
    chi[2, j]*chi[2, k]*chi[3, i]*chi[i, k]*z[1]*z[3] - 
    chi[1, j]*chi[2, i]*chi[3, k]*chi[i, k]*z[1]*z[3] + 
    chi[2, i]*chi[2, j]*chi[3, k]*chi[i, k]*z[1]*z[3] - 
    2*chi[2, i]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]*z[3] - 
    chi[2, i]^2*chi[3, k]*chi[j, k]*z[1]*z[3] - chi[2, i]*chi[2, k]^2*
     chi[i, j]*z[2]*z[3] - chi[2, k]^2*chi[3, i]*chi[i, j]*z[2]*z[3] - 
    2*chi[1, j]*chi[2, i]*chi[2, k]*chi[i, k]*z[2]*z[3] + 
    2*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, k]*z[2]*z[3] - 
    chi[1, j]*chi[2, k]*chi[3, i]*chi[i, k]*z[2]*z[3] + 
    chi[2, j]*chi[2, k]*chi[3, i]*chi[i, k]*z[2]*z[3] - 
    chi[1, j]*chi[2, i]*chi[3, k]*chi[i, k]*z[2]*z[3] + 
    chi[2, i]*chi[2, j]*chi[3, k]*chi[i, k]*z[2]*z[3] - 
    chi[2, i]^2*chi[2, k]*chi[j, k]*z[2]*z[3] - chi[2, i]^2*chi[3, k]*
     chi[j, k]*z[2]*z[3] + 2*chi[1, j]*chi[2, i]*chi[2, k]^2*z[1]*z[i] - 
    2*chi[2, i]*chi[2, j]*chi[2, k]^2*z[1]*z[i] + 
    chi[1, j]*chi[2, k]^2*chi[3, i]*z[1]*z[i] - chi[2, j]*chi[2, k]^2*
     chi[3, i]*z[1]*z[i] + 2*chi[1, j]*chi[2, i]*chi[2, k]*chi[3, k]*z[1]*
     z[i] - 2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*z[i] + 
    chi[1, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*z[i] - 
    chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*z[i] + 
    2*chi[1, j]*chi[2, i]*chi[2, k]^2*z[2]*z[i] - 
    2*chi[2, i]*chi[2, j]*chi[2, k]^2*z[2]*z[i] + 
    chi[1, j]*chi[2, k]^2*chi[3, i]*z[2]*z[i] - chi[2, j]*chi[2, k]^2*
     chi[3, i]*z[2]*z[i] + 2*chi[1, j]*chi[2, i]*chi[2, k]*chi[3, k]*z[2]*
     z[i] - 2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[2]*z[i] + 
    chi[1, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[2]*z[i] - 
    chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[2]*z[i] + 
    chi[1, j]*chi[2, i]*chi[2, k]^2*z[3]*z[i] - chi[2, i]*chi[2, j]*
     chi[2, k]^2*z[3]*z[i] + chi[1, j]*chi[2, i]*chi[2, k]*chi[3, k]*z[3]*
     z[i] - chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[3]*z[i] + 
    8*chi[2, i]^2*chi[2, k]^2*z[1]*z[j] + 7*chi[2, i]*chi[2, k]^2*chi[3, i]*
     z[1]*z[j] + 7*chi[2, i]^2*chi[2, k]*chi[3, k]*z[1]*z[j] - 
    chi[2, i]*chi[2, k]^2*chi[3, i]*z[2]*z[j] - chi[2, i]^2*chi[2, k]*
     chi[3, k]*z[2]*z[j] - 2*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, k]*z[2]*
     z[j] + 2*chi[2, i]^2*chi[2, k]^2*z[3]*z[j] + 
    chi[2, i]*chi[2, k]^2*chi[3, i]*z[3]*z[j] + chi[2, i]^2*chi[2, k]*
     chi[3, k]*z[3]*z[j] + chi[1, k]^2*(chi[3, i]*(z[1] + z[2])*
       (chi[i, j]*(2*z[2] + z[3]) + (chi[1, j] - chi[2, j])*z[i]) + 
      4*chi[2, i]^2*(z[1] - z[2])*z[j] + chi[2, i]*
       (chi[i, j]*(4*z[2]^2 + z[1]*(4*z[2] + z[3])) - 2*chi[2, j]*z[1]*z[i] - 
        2*chi[2, j]*z[2]*z[i] - chi[2, j]*z[3]*z[i] + 
        chi[1, j]*(2*z[1] + 2*z[2] + z[3])*z[i] - 5*chi[3, i]*z[2]*z[j] - 
        chi[3, i]*z[3]*z[j])) + 2*chi[1, j]*chi[2, i]^2*chi[2, k]*z[1]*z[k] - 
    2*chi[2, i]^2*chi[2, j]*chi[2, k]*z[1]*z[k] + 
    2*chi[1, j]*chi[2, i]*chi[2, k]*chi[3, i]*z[1]*z[k] - 
    2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*z[1]*z[k] + 
    chi[1, j]*chi[2, i]^2*chi[3, k]*z[1]*z[k] - chi[2, i]^2*chi[2, j]*
     chi[3, k]*z[1]*z[k] + chi[1, j]*chi[2, i]*chi[3, i]*chi[3, k]*z[1]*
     z[k] - chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]*z[1]*z[k] + 
    2*chi[1, j]*chi[2, i]^2*chi[2, k]*z[2]*z[k] - 2*chi[2, i]^2*chi[2, j]*
     chi[2, k]*z[2]*z[k] + 2*chi[1, j]*chi[2, i]*chi[2, k]*chi[3, i]*z[2]*
     z[k] - 2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*z[2]*z[k] + 
    chi[1, j]*chi[2, i]^2*chi[3, k]*z[2]*z[k] - chi[2, i]^2*chi[2, j]*
     chi[3, k]*z[2]*z[k] + chi[1, j]*chi[2, i]*chi[3, i]*chi[3, k]*z[2]*
     z[k] - chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]*z[2]*z[k] + 
    chi[1, j]*chi[2, i]^2*chi[2, k]*z[3]*z[k] - chi[2, i]^2*chi[2, j]*
     chi[2, k]*z[3]*z[k] + chi[1, j]*chi[2, i]*chi[2, k]*chi[3, i]*z[3]*
     z[k] - chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*z[3]*z[k] + 
    chi[1, k]*(-(chi[3, i]*(z[1] + z[2])*((chi[1, j] - chi[2, j])*chi[i, k]*
          (z[1] + z[2] + z[3]) + 2*chi[2, k]*(chi[i, j]*(z[1] - z[2]) + 
           (-chi[1, j] + chi[2, j])*z[i]) + chi[3, k]*
          (chi[i, j]*(z[1] - z[2]) + (-chi[1, j] + chi[2, j])*z[i]))) + 
      chi[2, i]^2*(-(chi[j, k]*(4*z[1]^2 + 4*z[1]*z[2] + z[2]*z[3])) - 
        4*chi[2, k]*z[2]*z[j] + 2*chi[2, k]*z[3]*z[j] + 
        chi[3, k]*(5*z[1] + z[3])*z[j] + 2*chi[1, j]*z[1]*z[k] - 
        2*chi[2, j]*z[1]*z[k] + 2*chi[1, j]*z[2]*z[k] - 
        2*chi[2, j]*z[2]*z[k] + chi[1, j]*z[3]*z[k] - chi[2, j]*z[3]*z[k]) + 
      chi[2, i]*(-2*chi[1, j]*chi[i, k]*z[1]^2 + 2*chi[2, j]*chi[i, k]*
         z[1]^2 - 4*chi[1, j]*chi[i, k]*z[1]*z[2] + 4*chi[2, j]*chi[i, k]*
         z[1]*z[2] - 2*chi[3, i]*chi[j, k]*z[1]*z[2] - 2*chi[1, j]*chi[i, k]*
         z[2]^2 + 2*chi[2, j]*chi[i, k]*z[2]^2 + chi[3, i]*chi[j, k]*z[2]^2 - 
        2*chi[1, j]*chi[i, k]*z[1]*z[3] + 2*chi[2, j]*chi[i, k]*z[1]*z[3] - 
        2*chi[3, i]*chi[j, k]*z[1]*z[3] - 2*chi[1, j]*chi[i, k]*z[2]*z[3] + 
        2*chi[2, j]*chi[i, k]*z[2]*z[3] - 2*chi[2, k]*
         (chi[i, j]*(z[1] - z[2])*(2*z[1] + 2*z[2] + z[3]) + 
          2*chi[2, j]*z[1]*z[i] + 2*chi[2, j]*z[2]*z[i] + 
          chi[2, j]*z[3]*z[i] - chi[1, j]*(2*z[1] + 2*z[2] + z[3])*z[i] - 
          5*chi[3, i]*z[1]*z[j]) + chi[3, k]*
         (chi[i, j]*(-z[1]^2 + 2*z[1]*z[2] + 2*z[2]*z[3]) - 
          2*chi[2, j]*z[1]*z[i] - 2*chi[2, j]*z[2]*z[i] - 
          chi[2, j]*z[3]*z[i] + chi[1, j]*(2*z[1] + 2*z[2] + z[3])*z[i] + 
          4*chi[3, i]*z[1]*z[j] - 4*chi[3, i]*z[2]*z[j]) + 
        2*chi[1, j]*chi[3, i]*z[1]*z[k] - 2*chi[2, j]*chi[3, i]*z[1]*z[k] + 
        2*chi[1, j]*chi[3, i]*z[2]*z[k] - 2*chi[2, j]*chi[3, i]*z[2]*z[k] + 
        chi[1, j]*chi[3, i]*z[3]*z[k] - chi[2, j]*chi[3, i]*z[3]*z[k])) + 
    chi[1, i]^2*(4*chi[2, k]^2*(z[1] - z[2])*z[j] - 
      2*chi[1, k]^2*(4*z[2] + z[3])*z[j] + chi[3, k]*(z[1] + z[2])*
       (chi[j, k]*(2*z[2] + z[3]) + (chi[1, j] - chi[2, j])*z[k]) + 
      chi[1, k]*(chi[j, k]*(4*z[2]^2 + z[1]*(4*z[2] + z[3])) + 
        chi[3, k]*z[1]*z[j] - 7*chi[3, k]*z[2]*z[j] + 
        2*chi[2, k]*(2*z[1] - z[3])*z[j] - chi[3, k]*z[3]*z[j] + 
        2*chi[1, j]*z[1]*z[k] - 2*chi[2, j]*z[1]*z[k] + 
        2*chi[1, j]*z[2]*z[k] - 2*chi[2, j]*z[2]*z[k] + chi[1, j]*z[3]*z[k] - 
        chi[2, j]*z[3]*z[k]) + chi[2, k]*
       (chi[j, k]*(4*z[2]^2 + z[1]*(4*z[2] + z[3])) - 
        chi[3, k]*(5*z[2] + z[3])*z[j] + (chi[1, j] - chi[2, j])*
         (2*z[1] + 2*z[2] + z[3])*z[k])) + 
    chi[1, i]*(chi[1, k]^2*(chi[i, j]*(4*z[2]^2 + z[1]*(4*z[2] + z[3])) - 
        2*chi[2, j]*z[1]*z[i] - 2*chi[2, j]*z[2]*z[i] - chi[2, j]*z[3]*z[i] + 
        chi[1, j]*(2*z[1] + 2*z[2] + z[3])*z[i] + 4*chi[2, i]*z[1]*z[j] + 
        chi[3, i]*z[1]*z[j] - 7*chi[3, i]*z[2]*z[j] - 2*chi[2, i]*z[3]*z[j] - 
        chi[3, i]*z[3]*z[j]) + chi[2, k]^2*
       (-(chi[i, j]*(4*z[1]^2 + 4*z[1]*z[2] + z[2]*z[3])) - 
        2*chi[2, j]*z[1]*z[i] - 2*chi[2, j]*z[2]*z[i] - chi[2, j]*z[3]*z[i] + 
        chi[1, j]*(2*z[1] + 2*z[2] + z[3])*z[i] + 5*chi[3, i]*z[1]*z[j] - 
        4*chi[2, i]*z[2]*z[j] + 2*chi[2, i]*z[3]*z[j] + 
        chi[3, i]*z[3]*z[j]) + chi[1, k]*(-2*chi[1, j]*chi[i, k]*z[1]^2 + 
        2*chi[2, j]*chi[i, k]*z[1]^2 - 4*chi[2, i]*chi[j, k]*z[1]^2 - 
        chi[3, i]*chi[j, k]*z[1]^2 - 4*chi[1, j]*chi[i, k]*z[1]*z[2] + 
        4*chi[2, j]*chi[i, k]*z[1]*z[2] + 2*chi[3, i]*chi[j, k]*z[1]*z[2] - 
        2*chi[1, j]*chi[i, k]*z[2]^2 + 2*chi[2, j]*chi[i, k]*z[2]^2 + 
        4*chi[2, i]*chi[j, k]*z[2]^2 - 2*chi[1, j]*chi[i, k]*z[1]*z[3] + 
        2*chi[2, j]*chi[i, k]*z[1]*z[3] - 2*chi[2, i]*chi[j, k]*z[1]*z[3] - 
        2*chi[1, j]*chi[i, k]*z[2]*z[3] + 2*chi[2, j]*chi[i, k]*z[2]*z[3] + 
        2*chi[2, i]*chi[j, k]*z[2]*z[3] + 2*chi[3, i]*chi[j, k]*z[2]*z[3] + 
        chi[3, k]*(chi[i, j]*(-z[1]^2 + 2*z[1]*z[2] + 2*z[2]*z[3]) - 
          2*chi[2, j]*z[1]*z[i] - 2*chi[2, j]*z[2]*z[i] - 
          chi[2, j]*z[3]*z[i] + chi[1, j]*(2*z[1] + 2*z[2] + z[3])*z[i] + 
          2*chi[3, i]*z[1]*z[j] - 10*chi[2, i]*z[2]*z[j]) - 
        2*chi[2, k]*(chi[i, j]*(z[1] - z[2])*(2*z[1] + 2*z[2] + z[3]) + 
          2*chi[2, j]*z[1]*z[i] + 2*chi[2, j]*z[2]*z[i] + 
          chi[2, j]*z[3]*z[i] - chi[1, j]*(2*z[1] + 2*z[2] + z[3])*z[i] - 
          8*chi[2, i]*z[1]*z[j] + 8*chi[2, i]*z[2]*z[j] + 
          5*chi[3, i]*z[2]*z[j]) + 4*chi[1, j]*chi[2, i]*z[1]*z[k] - 
        4*chi[2, i]*chi[2, j]*z[1]*z[k] + 2*chi[1, j]*chi[3, i]*z[1]*z[k] - 
        2*chi[2, j]*chi[3, i]*z[1]*z[k] + 4*chi[1, j]*chi[2, i]*z[2]*z[k] - 
        4*chi[2, i]*chi[2, j]*z[2]*z[k] + 2*chi[1, j]*chi[3, i]*z[2]*z[k] - 
        2*chi[2, j]*chi[3, i]*z[2]*z[k] + 2*chi[1, j]*chi[2, i]*z[3]*z[k] - 
        2*chi[2, i]*chi[2, j]*z[3]*z[k] + chi[1, j]*chi[3, i]*z[3]*z[k] - 
        chi[2, j]*chi[3, i]*z[3]*z[k]) - chi[3, k]*(z[1] + z[2])*
       ((2*chi[2, i] + chi[3, i])*chi[j, k]*(z[1] - z[2]) - 
        chi[2, j]*chi[i, k]*(z[1] + z[2] + z[3]) + 
        chi[2, j]*(2*chi[2, i] + chi[3, i])*z[k] + 
        chi[1, j]*(chi[i, k]*(z[1] + z[2] + z[3]) - (2*chi[2, i] + chi[3, i])*
           z[k])) + chi[2, k]*(-4*chi[2, i]*chi[j, k]*z[1]^2 - 
        chi[3, i]*chi[j, k]*z[1]^2 - 2*chi[3, k]*chi[i, j]*z[1]*z[2] + 
        2*chi[3, i]*chi[j, k]*z[1]*z[2] + chi[3, k]*chi[i, j]*z[2]^2 + 
        4*chi[2, i]*chi[j, k]*z[2]^2 - 2*chi[3, k]*chi[i, j]*z[1]*z[3] - 
        2*chi[2, i]*chi[j, k]*z[1]*z[3] + 2*chi[2, i]*chi[j, k]*z[2]*z[3] + 
        2*chi[3, i]*chi[j, k]*z[2]*z[3] + 10*chi[2, i]*chi[3, k]*z[1]*z[j] + 
        4*chi[3, i]*chi[3, k]*z[1]*z[j] - 4*chi[3, i]*chi[3, k]*z[2]*z[j] + 
        chi[2, j]*(2*chi[i, k]*(z[1] + z[2])*(z[1] + z[2] + z[3]) - 
          (2*z[1] + 2*z[2] + z[3])*(chi[3, k]*z[i] + 
            (2*chi[2, i] + chi[3, i])*z[k])) + chi[1, j]*
         (-2*chi[i, k]*(z[1] + z[2])*(z[1] + z[2] + z[3]) + 
          (2*z[1] + 2*z[2] + z[3])*(chi[3, k]*z[i] + 
            (2*chi[2, i] + chi[3, i])*z[k]))))))/
  (3*chi[1, 2]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, j]*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3]) - 
 ((z[1] + z[2])^2*(chi[1, i]*(chi[1, j]*chi[1, k]^2*(chi[3, j]*z[i] + 
        chi[3, i]*z[j]) - chi[2, j]*(chi[2, k]^2*chi[3, j]*z[i] + 
        chi[2, j]*chi[2, k]*chi[3, k]*z[i] - chi[1, k]^2*chi[3, i]*z[j]) + 
      chi[1, j]^2*(chi[2, k]*chi[3, i]*z[k] + chi[1, k]*
         (chi[3, k]*z[i] + chi[3, i]*z[k]))) + 
    chi[1, i]^2*(chi[1, k]*chi[2, j]*chi[3, k]*z[j] + 
      chi[1, j]*(chi[2, k]*chi[3, j]*z[k] + chi[1, k]*(chi[3, k]*z[j] + 
          chi[3, j]*z[k]))) - chi[2, i]*
     (-(chi[1, j]^2*chi[1, k]*chi[3, k]*z[i]) + 
      chi[1, j]*(-(chi[1, k]^2*chi[3, j]*z[i]) + 
        chi[2, k]*(chi[2, k]*chi[3, i] + chi[2, i]*chi[3, k])*z[j]) + 
      chi[2, j]*(chi[2, k]^2*(chi[3, j]*z[i] + chi[3, i]*z[j]) + 
        chi[1, k]*(chi[2, j]*chi[3, i] + chi[2, i]*chi[3, j])*z[k] + 
        chi[2, k]*(chi[2, j]*(chi[3, k]*z[i] + chi[3, i]*z[k]) + 
          chi[2, i]*(chi[3, k]*z[j] + chi[3, j]*z[k]))))))/
  (chi[1, 2]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]*z[3]*z[1, 2]*z[1, 2, 3]) + 
 (2*chi[1, i]^2*(chi[1, k]*chi[2, j]*(2*chi[2, k]*z[2] + chi[1, k]*z[3])*
      z[j] + chi[1, j]^2*(chi[1, k] + chi[2, k])*z[3]*z[k] + 
     chi[1, j]*(chi[1, k]^2*z[3]*z[j] + 2*chi[2, j]*chi[2, k]*z[2]*z[k] + 
       2*chi[1, k]*z[2]*(chi[2, k]*z[j] + chi[2, j]*z[k]))) + 
   chi[1, i]*(chi[1, j]*(4*chi[1, k]^2*z[2]*(chi[2, j]*z[i] + 
         chi[2, i]*z[j]) + chi[2, k]^2*z[3]*(2*chi[2, j]*z[i] + 
         chi[3, j]*z[i] + (2*chi[2, i] + chi[3, i])*z[j])) + 
     2*chi[1, j]^2*(chi[1, k]^2*z[3]*z[i] + 2*chi[2, i]*chi[2, k]*z[2]*z[k] + 
       2*chi[1, k]*z[2]*(chi[2, k]*z[i] + chi[2, i]*z[k])) + 
     chi[2, j]*(4*chi[1, k]^2*chi[2, i]*z[2]*z[j] + chi[1, k]*chi[2, j]*z[3]*
        (2*chi[2, k]*z[i] + chi[3, k]*z[i] + (2*chi[2, i] + chi[3, i])*
          z[k]) + chi[2, k]*z[3]*(chi[2, k]*(chi[3, j]*z[i] + 
           (2*chi[2, i] + chi[3, i])*z[j]) + chi[2, j]*(chi[3, k]*z[i] + 
           (2*chi[2, i] + chi[3, i])*z[k])))) + 
   chi[2, i]*(2*chi[1, j]^2*chi[1, k]*(2*chi[2, k]*z[2] + chi[1, k]*z[3])*
      z[i] + chi[1, j]*(4*chi[1, k]^2*chi[2, j]*z[2]*z[i] + 
       chi[1, k]*chi[2, i]*z[3]*(2*chi[2, k]*z[j] + chi[3, k]*z[j] + 
         (2*chi[2, j] + chi[3, j])*z[k]) + chi[2, k]*z[3]*
        (chi[2, k]*(chi[3, j]*z[i] + chi[3, i]*z[j]) + 
         2*chi[2, j]*(chi[2, k]*z[i] + chi[2, i]*z[k]) + 
         chi[2, i]*(chi[3, k]*z[j] + chi[3, j]*z[k]))) + 
     chi[2, j]*z[3]*(chi[2, k]*(chi[2, k]*(chi[3, j]*z[i] + chi[3, i]*z[j]) + 
         chi[2, j]*(chi[3, k]*z[i] + chi[3, i]*z[k]) + 
         chi[2, i]*(chi[3, k]*z[j] + chi[3, j]*z[k])) + 
       chi[1, k]*(chi[2, j]*(2*chi[2, k]*z[i] + chi[3, k]*z[i] + 
           chi[3, i]*z[k]) + chi[2, i]*(2*chi[2, k]*z[j] + chi[3, k]*z[j] + 
           chi[3, j]*z[k])))))/(chi[1, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*
   chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*
   chi[k, {1, 2}]*chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3]) - 
 (chi[1, i]^2*z[3]*(chi[2, j]*(chi[2, k]*(chi[3, k]*z[j] + chi[3, j]*z[k]) + 
       chi[1, k]*(2*chi[2, k]*z[j] + chi[3, k]*z[j] + chi[3, j]*z[k])) + 
     chi[1, j]*(chi[2, k]*(chi[3, k]*z[j] + (2*chi[2, j] + chi[3, j])*z[k]) + 
       chi[1, k]*(2*chi[2, k]*z[j] + chi[3, k]*z[j] + 
         (2*chi[2, j] + chi[3, j])*z[k]))) + 
   chi[2, i]*(chi[1, k]^2*z[3]*(chi[2, j]*(chi[3, j]*z[i] + chi[3, i]*z[j]) + 
       chi[1, j]*(2*chi[2, j]*z[i] + chi[3, j]*z[i] + chi[3, i]*z[j])) + 
     chi[2, k]*(chi[1, j]^2*z[3]*(chi[3, k]*z[i] + chi[3, i]*z[k]) + 
       2*chi[2, j]*z[3]*(chi[2, i]*chi[2, k]*z[j] + 
         chi[2, j]*(chi[2, k]*z[i] + chi[2, i]*z[k])) + 
       2*chi[1, j]*(chi[2, i]*chi[2, k]*z[3]*z[j] + 2*chi[2, j]*z[1]*
          (chi[2, k]*z[i] + chi[2, i]*z[k]))) + 
     chi[1, k]*(4*chi[2, i]*chi[2, j]*z[1]*(chi[2, k]*z[j] + 
         chi[1, j]*z[k]) + 2*chi[2, j]^2*(2*chi[2, k]*z[1]*z[i] + 
         chi[2, i]*z[3]*z[k]) + chi[1, j]*(4*chi[2, i]*chi[2, k]*z[1]*z[j] + 
         chi[1, j]*z[3]*(2*chi[2, k]*z[i] + chi[3, k]*z[i] + 
           chi[3, i]*z[k])))) + 
   chi[1, i]*(chi[1, k]^2*z[3]*(chi[2, j]*(chi[3, j]*z[i] + 
         (2*chi[2, i] + chi[3, i])*z[j]) + chi[1, j]*(2*chi[2, j]*z[i] + 
         chi[3, j]*z[i] + (2*chi[2, i] + chi[3, i])*z[j])) + 
     chi[1, k]*(4*chi[2, j]^2*z[1]*(chi[2, k]*z[i] + chi[2, i]*z[k]) + 
       chi[1, j]^2*z[3]*(2*chi[2, k]*z[i] + chi[3, k]*z[i] + 
         (2*chi[2, i] + chi[3, i])*z[k])) + 
     chi[2, k]*(4*chi[1, j]*chi[2, k]*z[1]*(chi[2, j]*z[i] + 
         chi[2, i]*z[j]) + chi[1, j]^2*z[3]*(chi[3, k]*z[i] + 
         (2*chi[2, i] + chi[3, i])*z[k]) + 2*chi[2, j]*
        (2*chi[2, i]*chi[2, k]*z[1]*z[j] + chi[2, j]*(chi[2, k]*z[3]*z[i] + 
           2*chi[2, i]*z[1]*z[k])))))/
  (chi[2, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3]) - 
 (4*(chi[1, i]^2*z[2]*(chi[1, k]*chi[2, j]*chi[2, k]*z[j] + 
      chi[1, j]*(chi[2, j]*chi[2, k]*z[k] + chi[1, k]*(chi[2, k]*z[j] + 
          chi[2, j]*z[k]))) - chi[2, i]*
     (-(chi[1, j]*chi[1, k]^2*chi[2, j]*z[2]*z[i]) + 
      chi[1, j]*chi[2, j]*chi[2, k]*z[1]*(chi[2, k]*z[i] + chi[3, k]*z[i] + 
        (chi[2, i] + chi[3, i])*z[k]) + chi[1, k]*
       (chi[2, j]^2*chi[2, k]*z[1]*z[i] + chi[1, j]*chi[2, k]*
         (-(chi[1, j]*z[2]*z[i]) - chi[3, j]*z[2]*z[i] + 
          (chi[2, i] + chi[3, i])*z[1]*z[j]) + chi[2, j]*
         (chi[2, k]*z[1]*(chi[3, j]*z[i] + (chi[2, i] + chi[3, i])*z[j]) + 
          chi[1, j]*(-(chi[3, k]*z[2]*z[i]) + (chi[2, i] + chi[3, i])*z[1]*
             z[k])))) + chi[1, i]*
     (chi[1, k]^2*z[2]*(chi[2, i]*chi[2, j]*z[j] + 
        chi[1, j]*(chi[2, j]*z[i] + chi[2, i]*z[j])) + 
      chi[1, k]*(-(chi[2, j]^2*z[1]*(chi[2, k]*z[i] + chi[2, i]*z[k])) + 
        chi[1, j]*z[2]*(chi[2, k]*(chi[3, j]*z[i] + chi[3, i]*z[j]) + 
          chi[1, j]*(chi[2, k]*z[i] + chi[2, i]*z[k]) + 
          chi[2, i]*(chi[3, k]*z[j] + chi[3, j]*z[k])) + 
        chi[2, j]*(chi[2, k]*(-(chi[3, j]*z[1]*z[i]) + chi[3, i]*z[2]*z[j]) + 
          chi[1, j]*z[2]*(chi[3, k]*z[i] + chi[3, i]*z[k]) + 
          chi[2, i]*(chi[3, k]*z[2]*z[j] - chi[3, j]*z[1]*z[k]))) - 
      chi[2, k]*(-(chi[1, j]^2*chi[2, i]*z[2]*z[k]) + chi[2, i]*chi[2, j]*
         z[1]*(chi[2, k]*z[j] + chi[3, k]*z[j] + (chi[2, j] + chi[3, j])*
           z[k]) + chi[1, j]*(chi[2, j]*(chi[2, k]*z[1]*z[i] + 
            chi[3, k]*z[1]*z[i] - chi[3, i]*z[2]*z[k]) + 
          chi[2, i]*(chi[2, k]*z[1]*z[j] + chi[3, k]*z[1]*z[j] - 
            chi[3, j]*z[2]*z[k]))))))/
  (chi[1, 2]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3]) - 
 (4*(chi[1, i]^2*(2*chi[1, j]^2*(chi[1, k] + chi[2, k])*z[2]*z[k] + 
      chi[1, j]*(2*chi[1, k]^2*z[2]*z[j] - chi[1, k]*
         (chi[j, k]*z[2]*(z[1] + z[2] + z[3]) + chi[2, k]*z[1]*z[j] - 
          2*chi[3, k]*z[2]*z[j] + chi[2, j]*z[1]*z[k] - 2*chi[3, j]*z[2]*
           z[k]) - chi[2, k]*(chi[j, k]*z[2]*(z[1] + z[2] + z[3]) + 
          chi[3, k]*z[1]*z[j] + chi[2, k]*(z[1] - z[2])*z[j] - 
          chi[3, k]*z[2]*z[j] + chi[2, j]*z[1]*z[k] - 2*chi[3, j]*z[2]*
           z[k])) - chi[2, j]*(-2*chi[1, k]^2*z[2]*z[j] + 
        chi[1, k]*(chi[j, k]*z[2]*(z[1] + z[2] + z[3]) + 
          chi[2, k]*z[1]*z[j] - 2*chi[3, k]*z[2]*z[j] + chi[2, j]*z[1]*z[k] + 
          chi[3, j]*z[1]*z[k] - chi[2, j]*z[2]*z[k] - chi[3, j]*z[2]*z[k]) + 
        chi[2, k]*(chi[j, k]*z[2]*(z[1] + z[2] + z[3]) + 
          (z[1] - z[2])*(chi[2, k]*z[j] + chi[3, k]*z[j] + 
            (chi[2, j] + chi[3, j])*z[k])))) + 
    chi[2, i]*(chi[1, j]^2*(2*chi[1, k]^2*z[2]*z[i] - 
        chi[1, k]*(chi[i, k]*z[2]*(z[1] + z[2] + z[3]) + 
          chi[2, k]*z[1]*z[i] - 2*chi[3, k]*z[2]*z[i] + chi[2, i]*z[1]*z[k] + 
          chi[3, i]*z[1]*z[k] - chi[2, i]*z[2]*z[k] - chi[3, i]*z[2]*z[k]) - 
        chi[2, k]*(chi[i, k]*z[2]*(z[1] + z[2] + z[3]) + 
          (z[1] - z[2])*(chi[2, k]*z[i] + chi[3, k]*z[i] + 
            (chi[2, i] + chi[3, i])*z[k]))) + 
      chi[2, j]*(-(chi[1, k]^2*(chi[i, j]*z[2]*(z[1] + z[2] + z[3]) + 
           (z[1] - z[2])*(chi[2, j]*z[i] + chi[3, j]*z[i] + 
             (chi[2, i] + chi[3, i])*z[j]))) + chi[2, k]*z[1]*
         (chi[2, j]*chi[i, k]*z[1] + chi[3, j]*chi[i, k]*z[1] + 
          chi[2, i]*chi[j, k]*z[1] + chi[3, i]*chi[j, k]*z[1] + 
          chi[2, j]*chi[i, k]*z[2] + chi[3, j]*chi[i, k]*z[2] + 
          chi[2, i]*chi[j, k]*z[2] + chi[3, i]*chi[j, k]*z[2] + 
          chi[2, j]*chi[i, k]*z[3] + chi[3, j]*chi[i, k]*z[3] + 
          chi[2, i]*chi[j, k]*z[3] + chi[3, i]*chi[j, k]*z[3] + 
          chi[2, k]*(chi[i, j]*(z[1] + z[2] + z[3]) - 
            2*(chi[2, j]*z[i] + chi[3, j]*z[i] + (chi[2, i] + chi[3, i])*z[
                j])) + chi[3, k]*(chi[i, j]*(z[1] + z[2] + z[3]) - 
            2*(chi[2, j]*z[i] + chi[3, j]*z[i] + (chi[2, i] + chi[3, i])*z[
                j])) - 2*chi[2, i]*chi[2, j]*z[k] - 2*chi[2, j]*chi[3, i]*
           z[k] - 2*chi[2, i]*chi[3, j]*z[k] - 2*chi[3, i]*chi[3, j]*z[k]) + 
        chi[1, k]*(chi[3, j]*chi[i, k]*z[1]^2 + chi[2, i]*chi[j, k]*z[1]^2 + 
          chi[3, i]*chi[j, k]*z[1]^2 - chi[3, k]*chi[i, j]*z[1]*z[2] + 
          chi[3, j]*chi[i, k]*z[1]*z[2] + chi[2, i]*chi[j, k]*z[1]*z[2] + 
          chi[3, i]*chi[j, k]*z[1]*z[2] - chi[3, k]*chi[i, j]*z[2]^2 + 
          chi[3, j]*chi[i, k]*z[1]*z[3] + chi[2, i]*chi[j, k]*z[1]*z[3] + 
          chi[3, i]*chi[j, k]*z[1]*z[3] - chi[3, k]*chi[i, j]*z[2]*z[3] - 
          chi[3, j]*chi[3, k]*z[1]*z[i] + chi[3, j]*chi[3, k]*z[2]*z[i] - 
          chi[2, i]*chi[3, k]*z[1]*z[j] - chi[3, i]*chi[3, k]*z[1]*z[j] + 
          chi[2, i]*chi[3, k]*z[2]*z[j] + chi[3, i]*chi[3, k]*z[2]*z[j] + 
          chi[2, k]*(chi[i, j]*(z[1] - z[2])*(z[1] + z[2] + z[3]) + 
            z[2]*(chi[2, j]*z[i] + chi[3, j]*z[i] + (chi[2, i] + chi[3, i])*z[
                j])) - 2*chi[2, i]*chi[3, j]*z[1]*z[k] - 
          2*chi[3, i]*chi[3, j]*z[1]*z[k] + chi[2, j]*
           (chi[i, k]*z[1]*(z[1] + z[2] + z[3]) + chi[3, k]*(-z[1] + z[2])*
             z[i] - 2*(chi[2, i] + chi[3, i])*z[1]*z[k]))) + 
      chi[1, j]*(-(chi[1, k]^2*(chi[i, j]*z[2]*(z[1] + z[2] + z[3]) + 
           chi[2, j]*z[1]*z[i] - 2*chi[3, j]*z[2]*z[i] + chi[2, i]*z[1]*
            z[j] + chi[3, i]*z[1]*z[j] - chi[2, i]*z[2]*z[j] - 
           chi[3, i]*z[2]*z[j])) + chi[2, k]*(chi[2, j]*chi[i, k]*z[1]^2 + 
          chi[2, i]*chi[j, k]*z[1]^2 + chi[3, i]*chi[j, k]*z[1]^2 - 
          chi[3, j]*chi[i, k]*z[1]*z[2] + chi[2, i]*chi[j, k]*z[1]*z[2] + 
          chi[3, i]*chi[j, k]*z[1]*z[2] - chi[2, j]*chi[i, k]*z[2]^2 - 
          chi[3, j]*chi[i, k]*z[2]^2 + chi[2, j]*chi[i, k]*z[1]*z[3] + 
          chi[2, i]*chi[j, k]*z[1]*z[3] + chi[3, i]*chi[j, k]*z[1]*z[3] - 
          chi[2, j]*chi[i, k]*z[2]*z[3] - chi[3, j]*chi[i, k]*z[2]*z[3] + 
          chi[2, k]*(chi[i, j]*z[1]*(z[1] + z[2] + z[3]) + 
            chi[2, j]*z[2]*z[i] + chi[3, j]*(-z[1] + z[2])*z[i] - 
            2*chi[2, i]*z[1]*z[j] - 2*chi[3, i]*z[1]*z[j]) + 
          chi[3, k]*(chi[i, j]*z[1]*(z[1] + z[2] + z[3]) + 
            chi[2, j]*z[2]*z[i] + chi[3, j]*(-z[1] + z[2])*z[i] - 
            2*chi[2, i]*z[1]*z[j] - 2*chi[3, i]*z[1]*z[j]) - 
          chi[2, i]*chi[3, j]*z[1]*z[k] - chi[3, i]*chi[3, j]*z[1]*z[k] + 
          chi[2, i]*chi[2, j]*z[2]*z[k] + chi[2, j]*chi[3, i]*z[2]*z[k] + 
          chi[2, i]*chi[3, j]*z[2]*z[k] + chi[3, i]*chi[3, j]*z[2]*z[k]) + 
        chi[1, k]*(chi[2, i]*chi[j, k]*z[1]^2 + chi[3, i]*chi[j, k]*z[1]^2 - 
          chi[3, k]*chi[i, j]*z[1]*z[2] - chi[3, j]*chi[i, k]*z[1]*z[2] + 
          chi[2, i]*chi[j, k]*z[1]*z[2] + chi[3, i]*chi[j, k]*z[1]*z[2] - 
          chi[3, k]*chi[i, j]*z[2]^2 - chi[3, j]*chi[i, k]*z[2]^2 + 
          chi[2, i]*chi[j, k]*z[1]*z[3] + chi[3, i]*chi[j, k]*z[1]*z[3] - 
          chi[3, k]*chi[i, j]*z[2]*z[3] - chi[3, j]*chi[i, k]*z[2]*z[3] + 
          2*chi[3, j]*chi[3, k]*z[2]*z[i] - chi[2, i]*chi[3, k]*z[1]*z[j] - 
          chi[3, i]*chi[3, k]*z[1]*z[j] + chi[2, i]*chi[3, k]*z[2]*z[j] + 
          chi[3, i]*chi[3, k]*z[2]*z[j] + chi[2, k]*
           (chi[i, j]*(z[1] - z[2])*(z[1] + z[2] + z[3]) - 
            chi[3, j]*z[1]*z[i] + 4*chi[2, j]*(-z[1] + z[2])*z[i] + 
            chi[2, i]*z[2]*z[j] + chi[3, i]*z[2]*z[j]) - chi[2, i]*chi[3, j]*
           z[1]*z[k] - chi[3, i]*chi[3, j]*z[1]*z[k] + chi[2, i]*chi[3, j]*
           z[2]*z[k] + chi[3, i]*chi[3, j]*z[2]*z[k] + 
          chi[2, j]*(chi[i, k]*(z[1] - z[2])*(z[1] + z[2] + z[3]) - 
            chi[3, k]*z[1]*z[i] + (chi[2, i] + chi[3, i])*z[2]*z[k])))) + 
    chi[1, i]*(chi[1, j]^2*(2*chi[1, k]^2*z[2]*z[i] - 
        chi[1, k]*(chi[i, k]*z[2]*(z[1] + z[2] + z[3]) + 
          chi[2, k]*z[1]*z[i] - 2*chi[3, k]*z[2]*z[i] + chi[2, i]*z[1]*z[k] - 
          2*chi[3, i]*z[2]*z[k]) - chi[2, k]*
         (chi[i, k]*z[2]*(z[1] + z[2] + z[3]) + chi[3, k]*z[1]*z[i] + 
          chi[2, k]*(z[1] - z[2])*z[i] - chi[3, k]*z[2]*z[i] + 
          chi[2, i]*z[1]*z[k] - 2*chi[3, i]*z[2]*z[k])) - 
      chi[1, j]*(chi[1, k]^2*(chi[i, j]*z[2]*(z[1] + z[2] + z[3]) + 
          chi[2, j]*z[1]*z[i] - 2*chi[3, j]*z[2]*z[i] + chi[2, i]*z[1]*z[j] - 
          2*chi[3, i]*z[2]*z[j]) - chi[2, k]*(chi[2, j]*chi[i, k]*z[1]^2 + 
          chi[2, i]*chi[j, k]*z[1]^2 - chi[3, j]*chi[i, k]*z[1]*z[2] - 
          chi[3, i]*chi[j, k]*z[1]*z[2] - chi[2, j]*chi[i, k]*z[2]^2 - 
          chi[3, j]*chi[i, k]*z[2]^2 - chi[2, i]*chi[j, k]*z[2]^2 - 
          chi[3, i]*chi[j, k]*z[2]^2 + chi[2, j]*chi[i, k]*z[1]*z[3] + 
          chi[2, i]*chi[j, k]*z[1]*z[3] - chi[2, j]*chi[i, k]*z[2]*z[3] - 
          chi[3, j]*chi[i, k]*z[2]*z[3] - chi[2, i]*chi[j, k]*z[2]*z[3] - 
          chi[3, i]*chi[j, k]*z[2]*z[3] + chi[2, k]*
           (chi[i, j]*z[1]*(z[1] + z[2] + z[3]) + chi[2, j]*z[2]*z[i] + 
            chi[3, j]*(-z[1] + z[2])*z[i] - chi[3, i]*z[1]*z[j] + 
            chi[2, i]*z[2]*z[j] + chi[3, i]*z[2]*z[j]) + 
          chi[3, k]*(chi[i, j]*z[1]*(z[1] + z[2] + z[3]) + 
            chi[2, j]*z[2]*z[i] + chi[3, j]*(-z[1] + z[2])*z[i] - 
            chi[3, i]*z[1]*z[j] + chi[2, i]*z[2]*z[j] + chi[3, i]*z[2]*
             z[j]) - 4*chi[2, i]*chi[2, j]*z[1]*z[k] - chi[2, j]*chi[3, i]*
           z[1]*z[k] - chi[2, i]*chi[3, j]*z[1]*z[k] + 4*chi[2, i]*chi[2, j]*
           z[2]*z[k] + 2*chi[3, i]*chi[3, j]*z[2]*z[k]) + 
        chi[1, k]*(-(chi[2, i]*chi[j, k]*z[1]^2) + chi[3, k]*chi[i, j]*z[1]*
           z[2] + chi[3, j]*chi[i, k]*z[1]*z[2] + chi[3, i]*chi[j, k]*z[1]*
           z[2] + chi[3, k]*chi[i, j]*z[2]^2 + chi[3, j]*chi[i, k]*z[2]^2 + 
          chi[2, i]*chi[j, k]*z[2]^2 + chi[3, i]*chi[j, k]*z[2]^2 - 
          chi[2, i]*chi[j, k]*z[1]*z[3] + chi[3, k]*chi[i, j]*z[2]*z[3] + 
          chi[3, j]*chi[i, k]*z[2]*z[3] + chi[2, i]*chi[j, k]*z[2]*z[3] + 
          chi[3, i]*chi[j, k]*z[2]*z[3] - 2*chi[3, j]*chi[3, k]*z[2]*z[i] + 
          chi[2, i]*chi[3, k]*z[1]*z[j] - 2*chi[3, i]*chi[3, k]*z[2]*z[j] + 
          chi[2, k]*(-(chi[i, j]*(z[1] - z[2])*(z[1] + z[2] + z[3])) + 
            chi[3, j]*z[1]*z[i] + 4*chi[2, j]*(z[1] - z[2])*z[i] + 
            4*chi[2, i]*z[1]*z[j] + chi[3, i]*z[1]*z[j] - 4*chi[2, i]*z[2]*
             z[j]) + chi[2, i]*chi[3, j]*z[1]*z[k] - 2*chi[3, i]*chi[3, j]*
           z[2]*z[k] + chi[2, j]*(-(chi[i, k]*(z[1] - z[2])*(z[1] + z[2] + z[
                3])) + chi[3, k]*z[1]*z[i] + (chi[3, i]*z[1] + 
              4*chi[2, i]*(z[1] - z[2]))*z[k]))) + 
      chi[2, j]*(-(chi[1, k]^2*(chi[i, j]*z[2]*(z[1] + z[2] + z[3]) + 
           chi[3, j]*z[1]*z[i] + chi[2, j]*(z[1] - z[2])*z[i] - 
           chi[3, j]*z[2]*z[i] + chi[2, i]*z[1]*z[j] - 2*chi[3, i]*z[2]*
            z[j])) + chi[2, k]*(chi[2, j]*chi[i, k]*z[1]^2 + 
          chi[3, j]*chi[i, k]*z[1]^2 + chi[2, i]*chi[j, k]*z[1]^2 + 
          chi[2, j]*chi[i, k]*z[1]*z[2] + chi[3, j]*chi[i, k]*z[1]*z[2] - 
          chi[3, i]*chi[j, k]*z[1]*z[2] - chi[2, i]*chi[j, k]*z[2]^2 - 
          chi[3, i]*chi[j, k]*z[2]^2 + chi[2, j]*chi[i, k]*z[1]*z[3] + 
          chi[3, j]*chi[i, k]*z[1]*z[3] + chi[2, i]*chi[j, k]*z[1]*z[3] - 
          chi[2, i]*chi[j, k]*z[2]*z[3] - chi[3, i]*chi[j, k]*z[2]*z[3] + 
          chi[2, k]*(chi[i, j]*z[1]*(z[1] + z[2] + z[3]) - 2*chi[2, j]*z[1]*
             z[i] - 2*chi[3, j]*z[1]*z[i] - chi[3, i]*z[1]*z[j] + 
            chi[2, i]*z[2]*z[j] + chi[3, i]*z[2]*z[j]) + 
          chi[3, k]*(chi[i, j]*z[1]*(z[1] + z[2] + z[3]) - 2*chi[2, j]*z[1]*
             z[i] - 2*chi[3, j]*z[1]*z[i] - chi[3, i]*z[1]*z[j] + 
            chi[2, i]*z[2]*z[j] + chi[3, i]*z[2]*z[j]) - chi[2, j]*chi[3, i]*
           z[1]*z[k] - chi[3, i]*chi[3, j]*z[1]*z[k] + chi[2, i]*chi[2, j]*
           z[2]*z[k] + chi[2, j]*chi[3, i]*z[2]*z[k] + chi[2, i]*chi[3, j]*
           z[2]*z[k] + chi[3, i]*chi[3, j]*z[2]*z[k]) + 
        chi[1, k]*(chi[3, j]*chi[i, k]*z[1]^2 + chi[2, i]*chi[j, k]*z[1]^2 - 
          chi[3, k]*chi[i, j]*z[1]*z[2] + chi[3, j]*chi[i, k]*z[1]*z[2] - 
          chi[3, i]*chi[j, k]*z[1]*z[2] - chi[3, k]*chi[i, j]*z[2]^2 - 
          chi[2, i]*chi[j, k]*z[2]^2 - chi[3, i]*chi[j, k]*z[2]^2 + 
          chi[3, j]*chi[i, k]*z[1]*z[3] + chi[2, i]*chi[j, k]*z[1]*z[3] - 
          chi[3, k]*chi[i, j]*z[2]*z[3] - chi[2, i]*chi[j, k]*z[2]*z[3] - 
          chi[3, i]*chi[j, k]*z[2]*z[3] - chi[3, j]*chi[3, k]*z[1]*z[i] + 
          chi[3, j]*chi[3, k]*z[2]*z[i] - chi[2, i]*chi[3, k]*z[1]*z[j] + 
          2*chi[3, i]*chi[3, k]*z[2]*z[j] + chi[2, k]*
           (chi[i, j]*(z[1] - z[2])*(z[1] + z[2] + z[3]) + 
            chi[2, j]*z[2]*z[i] + chi[3, j]*z[2]*z[i] - 4*chi[2, i]*z[1]*
             z[j] - chi[3, i]*z[1]*z[j] + 4*chi[2, i]*z[2]*z[j]) - 
          chi[3, i]*chi[3, j]*z[1]*z[k] + chi[2, i]*chi[3, j]*z[2]*z[k] + 
          chi[3, i]*chi[3, j]*z[2]*z[k] + chi[2, j]*
           (chi[i, k]*z[1]*(z[1] + z[2] + z[3]) + chi[3, k]*(-z[1] + z[2])*
             z[i] + (chi[2, i]*z[2] + chi[3, i]*(-z[1] + z[2]))*z[k]))))))/
  (3*chi[1, 2]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3]) - 
 (-4*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[1]^2 - 
   4*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]^2 - 
   2*chi[1, k]*chi[2, j]*chi[2, k]*chi[3, i]*chi[i, j]*z[1]^2 - 
   2*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[i, j]*z[1]^2 - 
   2*chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]*chi[i, j]*z[1]^2 - 
   2*chi[2, i]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]^2 - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, k]*chi[i, j]*z[1]^2 - 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]^2 - 
   chi[1, k]*chi[2, j]*chi[3, i]*chi[3, k]*chi[i, j]*z[1]^2 - 
   chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*chi[i, j]*z[1]^2 - 
   chi[1, k]*chi[2, i]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]^2 - 
   chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]^2 - 
   2*chi[2, i]*chi[2, j]*chi[3, k]^2*chi[i, j]*z[1]^2 - 
   4*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[i, k]*z[1]^2 - 
   4*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[i, k]*z[1]^2 - 
   2*chi[1, k]*chi[2, j]^2*chi[3, i]*chi[i, k]*z[1]^2 - 
   2*chi[2, j]^2*chi[2, k]*chi[3, i]*chi[i, k]*z[1]^2 - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*chi[i, k]*z[1]^2 - 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]^2 - 
   chi[1, k]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, k]*z[1]^2 - 
   chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*chi[i, k]*z[1]^2 - 
   2*chi[1, k]*chi[2, i]*chi[3, j]^2*chi[i, k]*z[1]^2 - 
   2*chi[2, i]*chi[2, k]*chi[3, j]^2*chi[i, k]*z[1]^2 - 
   2*chi[2, i]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]^2 - 
   chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[1]^2 - 
   4*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[j, k]*z[1]^2 - 
   4*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[j, k]*z[1]^2 - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[j, k]*z[1]^2 - 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]^2 - 
   2*chi[1, k]*chi[2, j]*chi[3, i]^2*chi[j, k]*z[1]^2 - 
   2*chi[2, j]*chi[2, k]*chi[3, i]^2*chi[j, k]*z[1]^2 - 
   2*chi[1, k]*chi[2, i]^2*chi[3, j]*chi[j, k]*z[1]^2 - 
   2*chi[2, i]^2*chi[2, k]*chi[3, j]*chi[j, k]*z[1]^2 - 
   chi[1, k]*chi[2, i]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]^2 - 
   chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]^2 - 
   2*chi[2, i]^2*chi[2, j]*chi[3, k]*chi[j, k]*z[1]^2 - 
   chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]^2 + 
   4*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[i, j]*z[1]*z[2] - 
   4*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]*z[2] + 
   2*chi[1, k]^2*chi[2, j]*chi[3, i]*chi[i, j]*z[1]*z[2] - 
   2*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[i, j]*z[1]*z[2] + 
   2*chi[1, k]^2*chi[2, i]*chi[3, j]*chi[i, j]*z[1]*z[2] - 
   2*chi[2, i]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]*z[2] - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, k]*chi[i, j]*z[1]*z[2] - 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]*z[2] - 
   4*chi[2, i]*chi[2, j]*chi[3, k]^2*chi[i, j]*z[1]*z[2] - 
   4*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[i, k]*z[1]*z[2] - 
   4*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[i, k]*z[1]*z[2] - 
   2*chi[1, k]*chi[2, j]^2*chi[3, i]*chi[i, k]*z[1]*z[2] - 
   2*chi[2, j]^2*chi[2, k]*chi[3, i]*chi[i, k]*z[1]*z[2] - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*chi[i, k]*z[1]*z[2] - 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]*z[2] - 
   4*chi[1, k]*chi[2, i]*chi[3, j]^2*chi[i, k]*z[1]*z[2] - 
   4*chi[2, i]*chi[2, k]*chi[3, j]^2*chi[i, k]*z[1]*z[2] - 
   2*chi[2, i]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]*z[2] - 
   4*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[j, k]*z[1]*z[2] - 
   4*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[2] - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[j, k]*z[1]*z[2] - 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]*z[2] - 
   4*chi[1, k]*chi[2, j]*chi[3, i]^2*chi[j, k]*z[1]*z[2] - 
   4*chi[2, j]*chi[2, k]*chi[3, i]^2*chi[j, k]*z[1]*z[2] - 
   2*chi[1, k]*chi[2, i]^2*chi[3, j]*chi[j, k]*z[1]*z[2] - 
   2*chi[2, i]^2*chi[2, k]*chi[3, j]*chi[j, k]*z[1]*z[2] - 
   2*chi[2, i]^2*chi[2, j]*chi[3, k]*chi[j, k]*z[1]*z[2] + 
   4*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[i, j]*z[2]^2 + 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[2]^2 + 
   2*chi[1, k]^2*chi[2, j]*chi[3, i]*chi[i, j]*z[2]^2 + 
   2*chi[1, k]*chi[2, j]*chi[2, k]*chi[3, i]*chi[i, j]*z[2]^2 + 
   2*chi[1, k]^2*chi[2, i]*chi[3, j]*chi[i, j]*z[2]^2 + 
   2*chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]*chi[i, j]*z[2]^2 + 
   chi[1, k]*chi[2, j]*chi[3, i]*chi[3, k]*chi[i, j]*z[2]^2 + 
   chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*chi[i, j]*z[2]^2 + 
   chi[1, k]*chi[2, i]*chi[3, j]*chi[3, k]*chi[i, j]*z[2]^2 + 
   chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[2]^2 - 
   2*chi[2, i]*chi[2, j]*chi[3, k]^2*chi[i, j]*z[2]^2 + 
   chi[1, k]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, k]*z[2]^2 + 
   chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*chi[i, k]*z[2]^2 - 
   2*chi[1, k]*chi[2, i]*chi[3, j]^2*chi[i, k]*z[2]^2 - 
   2*chi[2, i]*chi[2, k]*chi[3, j]^2*chi[i, k]*z[2]^2 + 
   chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[2]^2 - 
   2*chi[1, k]*chi[2, j]*chi[3, i]^2*chi[j, k]*z[2]^2 - 
   2*chi[2, j]*chi[2, k]*chi[3, i]^2*chi[j, k]*z[2]^2 + 
   chi[1, k]*chi[2, i]*chi[3, i]*chi[3, j]*chi[j, k]*z[2]^2 + 
   chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[2]^2 + 
   chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[2]^2 + 
   4*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[i, j]*z[1]*z[3] + 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[1]*z[3] + 
   chi[1, k]^2*chi[2, j]*chi[3, i]*chi[i, j]*z[1]*z[3] - 
   chi[2, j]*chi[2, k]^2*chi[3, i]*chi[i, j]*z[1]*z[3] + 
   chi[1, k]^2*chi[2, i]*chi[3, j]*chi[i, j]*z[1]*z[3] - 
   chi[2, i]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]*z[3] - 
   2*chi[2, i]*chi[2, j]*chi[3, k]^2*chi[i, j]*z[1]*z[3] - 
   chi[1, k]*chi[2, j]^2*chi[3, i]*chi[i, k]*z[1]*z[3] - 
   chi[2, j]^2*chi[2, k]*chi[3, i]*chi[i, k]*z[1]*z[3] - 
   2*chi[1, k]*chi[2, i]*chi[3, j]^2*chi[i, k]*z[1]*z[3] - 
   2*chi[2, i]*chi[2, k]*chi[3, j]^2*chi[i, k]*z[1]*z[3] - 
   chi[2, i]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]*z[3] - 
   2*chi[1, k]*chi[2, j]*chi[3, i]^2*chi[j, k]*z[1]*z[3] - 
   2*chi[2, j]*chi[2, k]*chi[3, i]^2*chi[j, k]*z[1]*z[3] - 
   chi[1, k]*chi[2, i]^2*chi[3, j]*chi[j, k]*z[1]*z[3] - 
   chi[2, i]^2*chi[2, k]*chi[3, j]*chi[j, k]*z[1]*z[3] - 
   chi[2, i]^2*chi[2, j]*chi[3, k]*chi[j, k]*z[1]*z[3] + 
   4*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[i, j]*z[2]*z[3] + 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[2]*z[3] + 
   chi[1, k]^2*chi[2, j]*chi[3, i]*chi[i, j]*z[2]*z[3] - 
   chi[2, j]*chi[2, k]^2*chi[3, i]*chi[i, j]*z[2]*z[3] + 
   chi[1, k]^2*chi[2, i]*chi[3, j]*chi[i, j]*z[2]*z[3] - 
   chi[2, i]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[2]*z[3] - 
   2*chi[2, i]*chi[2, j]*chi[3, k]^2*chi[i, j]*z[2]*z[3] - 
   chi[1, k]*chi[2, j]^2*chi[3, i]*chi[i, k]*z[2]*z[3] - 
   chi[2, j]^2*chi[2, k]*chi[3, i]*chi[i, k]*z[2]*z[3] - 
   2*chi[1, k]*chi[2, i]*chi[3, j]^2*chi[i, k]*z[2]*z[3] - 
   2*chi[2, i]*chi[2, k]*chi[3, j]^2*chi[i, k]*z[2]*z[3] - 
   chi[2, i]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[2]*z[3] - 
   2*chi[1, k]*chi[2, j]*chi[3, i]^2*chi[j, k]*z[2]*z[3] - 
   2*chi[2, j]*chi[2, k]*chi[3, i]^2*chi[j, k]*z[2]*z[3] - 
   chi[1, k]*chi[2, i]^2*chi[3, j]*chi[j, k]*z[2]*z[3] - 
   chi[2, i]^2*chi[2, k]*chi[3, j]*chi[j, k]*z[2]*z[3] - 
   chi[2, i]^2*chi[2, j]*chi[3, k]*chi[j, k]*z[2]*z[3] + 
   2*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[i, j]*z[3]^2 + 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[3]^2 + 
   2*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[i, j]*z[3]^2 + 
   2*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, k]*chi[i, j]*z[3]^2 + 
   2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[3]^2 + 
   2*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[i, k]*z[3]^2 + 
   2*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[i, k]*z[3]^2 + 
   2*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*chi[i, k]*z[3]^2 + 
   2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[3]^2 + 
   2*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[j, k]*z[3]^2 + 
   2*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[j, k]*z[3]^2 + 
   2*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[j, k]*z[3]^2 + 
   2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[3]^2 + 
   4*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[1]*z[i] + 
   4*chi[2, i]*chi[2, j]^2*chi[2, k]^2*z[1]*z[i] + 
   2*chi[1, k]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[1]*z[i] + 
   2*chi[2, j]^2*chi[2, k]^2*chi[3, i]*z[1]*z[i] + 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[i] + 
   4*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]*z[i] - 
   chi[1, k]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[1]*z[i] + 
   chi[2, j]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]*z[i] + 
   2*chi[1, k]^2*chi[2, i]*chi[3, j]^2*z[1]*z[i] + 
   4*chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]^2*z[1]*z[i] + 
   2*chi[2, i]*chi[2, k]^2*chi[3, j]^2*z[1]*z[i] + 
   4*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[1]*z[i] + 
   4*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]*z[i] + 
   chi[1, k]*chi[2, j]^2*chi[3, i]*chi[3, k]*z[1]*z[i] + 
   chi[2, j]^2*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*z[i] + 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[1]*z[i] + 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[i] + 
   2*chi[1, k]*chi[2, i]*chi[3, j]^2*chi[3, k]*z[1]*z[i] + 
   2*chi[2, i]*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]*z[i] + 
   2*chi[2, i]*chi[2, j]^2*chi[3, k]^2*z[1]*z[i] + 
   2*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]^2*z[1]*z[i] - 
   4*chi[1, k]^2*chi[2, i]*chi[2, j]^2*z[2]*z[i] - 
   4*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[2]*z[i] + 
   2*chi[1, k]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[2]*z[i] + 
   2*chi[2, j]^2*chi[2, k]^2*chi[3, i]*z[2]*z[i] - 
   4*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[3, j]*z[2]*z[i] - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[2]*z[i] - 
   chi[1, k]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[2]*z[i] + 
   chi[2, j]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[2]*z[i] + 
   2*chi[1, k]^2*chi[2, i]*chi[3, j]^2*z[2]*z[i] + 
   4*chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]^2*z[2]*z[i] + 
   2*chi[2, i]*chi[2, k]^2*chi[3, j]^2*z[2]*z[i] + 
   chi[1, k]*chi[2, j]^2*chi[3, i]*chi[3, k]*z[2]*z[i] + 
   chi[2, j]^2*chi[2, k]*chi[3, i]*chi[3, k]*z[2]*z[i] + 
   2*chi[1, k]*chi[2, i]*chi[3, j]^2*chi[3, k]*z[2]*z[i] + 
   2*chi[2, i]*chi[2, k]*chi[3, j]^2*chi[3, k]*z[2]*z[i] + 
   2*chi[2, i]*chi[2, j]^2*chi[3, k]^2*z[2]*z[i] + 
   2*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]^2*z[2]*z[i] - 
   4*chi[1, k]^2*chi[2, i]*chi[2, j]^2*z[3]*z[i] - 
   2*chi[2, i]*chi[2, j]^2*chi[2, k]^2*z[3]*z[i] - 
   5*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[3, j]*z[3]*z[i] - 
   8*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[3]*z[i] - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[3]*z[i] - 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[3]*z[i] + 
   4*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[2, k]*z[1]*z[j] + 
   4*chi[2, i]^2*chi[2, j]*chi[2, k]^2*z[1]*z[j] + 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*z[1]*z[j] + 
   4*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, i]*z[1]*z[j] + 
   2*chi[1, k]^2*chi[2, j]*chi[3, i]^2*z[1]*z[j] + 
   4*chi[1, k]*chi[2, j]*chi[2, k]*chi[3, i]^2*z[1]*z[j] + 
   2*chi[2, j]*chi[2, k]^2*chi[3, i]^2*z[1]*z[j] + 
   2*chi[1, k]*chi[2, i]^2*chi[2, k]*chi[3, j]*z[1]*z[j] + 
   2*chi[2, i]^2*chi[2, k]^2*chi[3, j]*z[1]*z[j] - 
   chi[1, k]^2*chi[2, i]*chi[3, i]*chi[3, j]*z[1]*z[j] + 
   chi[2, i]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]*z[j] + 
   4*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[3, k]*z[1]*z[j] + 
   4*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*z[j] + 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]*z[1]*z[j] + 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*z[j] + 
   2*chi[1, k]*chi[2, j]*chi[3, i]^2*chi[3, k]*z[1]*z[j] + 
   2*chi[2, j]*chi[2, k]*chi[3, i]^2*chi[3, k]*z[1]*z[j] + 
   chi[1, k]*chi[2, i]^2*chi[3, j]*chi[3, k]*z[1]*z[j] + 
   chi[2, i]^2*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[j] + 
   2*chi[2, i]^2*chi[2, j]*chi[3, k]^2*z[1]*z[j] + 
   2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]^2*z[1]*z[j] - 
   4*chi[1, k]^2*chi[2, i]^2*chi[2, j]*z[2]*z[j] - 
   4*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[2, k]*z[2]*z[j] - 
   4*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[3, i]*z[2]*z[j] - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*z[2]*z[j] + 
   2*chi[1, k]^2*chi[2, j]*chi[3, i]^2*z[2]*z[j] + 
   4*chi[1, k]*chi[2, j]*chi[2, k]*chi[3, i]^2*z[2]*z[j] + 
   2*chi[2, j]*chi[2, k]^2*chi[3, i]^2*z[2]*z[j] + 
   2*chi[1, k]*chi[2, i]^2*chi[2, k]*chi[3, j]*z[2]*z[j] + 
   2*chi[2, i]^2*chi[2, k]^2*chi[3, j]*z[2]*z[j] - 
   chi[1, k]^2*chi[2, i]*chi[3, i]*chi[3, j]*z[2]*z[j] + 
   chi[2, i]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[2]*z[j] + 
   2*chi[1, k]*chi[2, j]*chi[3, i]^2*chi[3, k]*z[2]*z[j] + 
   2*chi[2, j]*chi[2, k]*chi[3, i]^2*chi[3, k]*z[2]*z[j] + 
   chi[1, k]*chi[2, i]^2*chi[3, j]*chi[3, k]*z[2]*z[j] + 
   chi[2, i]^2*chi[2, k]*chi[3, j]*chi[3, k]*z[2]*z[j] + 
   2*chi[2, i]^2*chi[2, j]*chi[3, k]^2*z[2]*z[j] + 
   2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]^2*z[2]*z[j] - 
   4*chi[1, k]^2*chi[2, i]^2*chi[2, j]*z[3]*z[j] - 
   2*chi[2, i]^2*chi[2, j]*chi[2, k]^2*z[3]*z[j] - 
   5*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[3, i]*z[3]*z[j] - 
   8*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*z[3]*z[j] - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]*z[3]*z[j] - 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[3]*z[j] + 
   4*chi[1, k]*chi[2, i]^2*chi[2, j]^2*z[1]*z[k] + 
   4*chi[2, i]^2*chi[2, j]^2*chi[2, k]*z[1]*z[k] + 
   4*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[3, i]*z[1]*z[k] + 
   4*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[1]*z[k] + 
   2*chi[1, k]*chi[2, j]^2*chi[3, i]^2*z[1]*z[k] + 
   2*chi[2, j]^2*chi[2, k]*chi[3, i]^2*z[1]*z[k] + 
   4*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[3, j]*z[1]*z[k] + 
   4*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[k] + 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*z[1]*z[k] + 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[1]*z[k] + 
   2*chi[1, k]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]*z[k] + 
   2*chi[2, j]*chi[2, k]*chi[3, i]^2*chi[3, j]*z[1]*z[k] + 
   2*chi[1, k]*chi[2, i]^2*chi[3, j]^2*z[1]*z[k] + 
   2*chi[2, i]^2*chi[2, k]*chi[3, j]^2*z[1]*z[k] + 
   2*chi[1, k]*chi[2, i]*chi[3, i]*chi[3, j]^2*z[1]*z[k] + 
   2*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]^2*z[1]*z[k] + 
   2*chi[2, i]^2*chi[2, j]^2*chi[3, k]*z[1]*z[k] + 
   chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, k]*z[1]*z[k] + 
   chi[2, i]^2*chi[2, j]*chi[3, j]*chi[3, k]*z[1]*z[k] + 
   2*chi[1, k]*chi[2, j]^2*chi[3, i]^2*z[2]*z[k] + 
   2*chi[2, j]^2*chi[2, k]*chi[3, i]^2*z[2]*z[k] + 
   2*chi[1, k]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[2]*z[k] + 
   2*chi[2, j]*chi[2, k]*chi[3, i]^2*chi[3, j]*z[2]*z[k] + 
   2*chi[1, k]*chi[2, i]^2*chi[3, j]^2*z[2]*z[k] + 
   2*chi[2, i]^2*chi[2, k]*chi[3, j]^2*z[2]*z[k] + 
   2*chi[1, k]*chi[2, i]*chi[3, i]*chi[3, j]^2*z[2]*z[k] + 
   2*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]^2*z[2]*z[k] + 
   2*chi[2, i]^2*chi[2, j]^2*chi[3, k]*z[2]*z[k] + 
   chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, k]*z[2]*z[k] + 
   chi[2, i]^2*chi[2, j]*chi[3, j]*chi[3, k]*z[2]*z[k] - 
   2*chi[1, k]*chi[2, i]^2*chi[2, j]^2*z[3]*z[k] - 
   2*chi[2, i]^2*chi[2, j]^2*chi[2, k]*z[3]*z[k] - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*z[3]*z[k] - 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[3]*z[k] - 
   chi[1, j]^2*(2*chi[1, k]^2*(chi[3, i]*(z[1] + z[2]) + 
       2*chi[2, i]*(z[1] + 2*z[2]))*z[i] + 4*chi[2, i]^2*chi[2, k]*
      (z[2] + z[3])*z[k] - chi[2, k]*chi[3, i]*(z[1] + z[2])*
      (chi[i, k]*(2*z[2] + z[3]) - chi[3, k]*z[i] + 2*chi[3, i]*z[k]) + 
     chi[2, i]*(4*chi[2, k]^2*(z[2] + z[3])*z[i] - chi[3, k]*(z[1] + z[2])*
        (chi[i, k]*(2*z[2] + z[3]) + 2*chi[3, k]*z[i] - chi[3, i]*z[k]) + 
       chi[2, k]*(-2*chi[i, k]*(2*z[2]^2 + 2*z[2]*z[3] + z[3]^2 + 
           2*z[1]*(z[2] + z[3])) + (4*z[2] + 5*z[3])*(chi[3, k]*z[i] + 
           chi[3, i]*z[k]))) + chi[1, k]*(4*chi[2, i]^2*(z[2] + z[3])*z[k] - 
       chi[3, i]*(z[1] + z[2])*(chi[i, k]*(2*z[2] + z[3]) - 
         2*chi[2, k]*z[i] - chi[3, k]*z[i] + 2*chi[3, i]*z[k]) + 
       chi[2, i]*(-2*chi[i, k]*(2*z[2]^2 + 2*z[2]*z[3] + z[3]^2 + 
           2*z[1]*(z[2] + z[3])) + 2*chi[2, k]*(2*z[1] + 5*z[3])*z[i] + 
         (4*z[2] + 5*z[3])*(chi[3, k]*z[i] + chi[3, i]*z[k])))) - 
   chi[1, i]^2*(-4*chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[2] - 
     2*chi[2, k]*chi[3, j]*chi[j, k]*z[1]*z[2] - 2*chi[2, j]*chi[3, k]*
      chi[j, k]*z[1]*z[2] - 4*chi[2, j]*chi[2, k]*chi[j, k]*z[2]^2 - 
     2*chi[2, k]*chi[3, j]*chi[j, k]*z[2]^2 - 2*chi[2, j]*chi[3, k]*chi[j, k]*
      z[2]^2 - 4*chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[3] - 
     chi[2, k]*chi[3, j]*chi[j, k]*z[1]*z[3] - chi[2, j]*chi[3, k]*chi[j, k]*
      z[1]*z[3] - 4*chi[2, j]*chi[2, k]*chi[j, k]*z[2]*z[3] - 
     chi[2, k]*chi[3, j]*chi[j, k]*z[2]*z[3] - chi[2, j]*chi[3, k]*chi[j, k]*
      z[2]*z[3] - 2*chi[2, j]*chi[2, k]*chi[j, k]*z[3]^2 + 
     chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[j] - 2*chi[2, j]*chi[3, k]^2*z[1]*
      z[j] + 4*chi[2, j]*chi[2, k]^2*z[2]*z[j] + 4*chi[2, j]*chi[2, k]*
      chi[3, k]*z[2]*z[j] + chi[2, k]*chi[3, j]*chi[3, k]*z[2]*z[j] - 
     2*chi[2, j]*chi[3, k]^2*z[2]*z[j] + 2*chi[1, k]^2*
      (chi[3, j]*(z[1] + z[2]) + 2*chi[2, j]*(z[1] + 2*z[2]))*z[j] + 
     4*chi[2, j]*chi[2, k]^2*z[3]*z[j] + 5*chi[2, j]*chi[2, k]*chi[3, k]*z[3]*
      z[j] - 2*chi[2, k]*chi[3, j]^2*z[1]*z[k] + chi[2, j]*chi[3, j]*
      chi[3, k]*z[1]*z[k] + 4*chi[2, j]^2*chi[2, k]*z[2]*z[k] + 
     4*chi[2, j]*chi[2, k]*chi[3, j]*z[2]*z[k] - 2*chi[2, k]*chi[3, j]^2*z[2]*
      z[k] + chi[2, j]*chi[3, j]*chi[3, k]*z[2]*z[k] + 
     2*chi[1, j]^2*(chi[3, k]*(z[1] + z[2]) + 2*chi[1, k]*(z[1] + 2*z[2]) + 
       2*chi[2, k]*(z[1] + 2*z[2]))*z[k] + 4*chi[2, j]^2*chi[2, k]*z[3]*
      z[k] + 5*chi[2, j]*chi[2, k]*chi[3, j]*z[3]*z[k] + 
     chi[1, j]*(4*chi[1, k]^2*(z[1] + 2*z[2])*z[j] + 
       4*chi[2, k]^2*(z[2] + z[3])*z[j] - chi[3, k]*(z[1] + z[2])*
        (chi[j, k]*(2*z[2] + z[3]) + 2*chi[3, k]*z[j] - 
         (2*chi[2, j] + chi[3, j])*z[k]) + chi[1, k]*
        (-2*chi[j, k]*(2*z[2]^2 + 2*z[2]*z[3] + z[3]^2 + 
           2*z[1]*(z[2] + z[3])) + 4*chi[3, k]*z[2]*z[j] + 
         5*chi[3, k]*z[3]*z[j] + 2*chi[2, k]*(2*z[1] + 5*z[3])*z[j] + 
         4*chi[2, j]*z[1]*z[k] + 4*chi[3, j]*z[2]*z[k] + 
         10*chi[2, j]*z[3]*z[k] + 5*chi[3, j]*z[3]*z[k]) + 
       chi[2, k]*(-2*chi[j, k]*(2*z[2]^2 + 2*z[2]*z[3] + z[3]^2 + 
           2*z[1]*(z[2] + z[3])) + chi[3, k]*(4*z[2] + 5*z[3])*z[j] + 
         (2*chi[2, j]*(2*z[1] + 5*z[3]) + chi[3, j]*(4*z[2] + 5*z[3]))*
          z[k])) + chi[1, k]*(4*chi[2, j]^2*(z[2] + z[3])*z[k] - 
       chi[3, j]*(z[1] + z[2])*(chi[j, k]*(2*z[2] + z[3]) - 
         2*chi[2, k]*z[j] - chi[3, k]*z[j] + 2*chi[3, j]*z[k]) + 
       chi[2, j]*(-2*chi[j, k]*(2*z[2]^2 + 2*z[2]*z[3] + z[3]^2 + 
           2*z[1]*(z[2] + z[3])) + 2*chi[2, k]*(2*z[1] + 5*z[3])*z[j] + 
         (4*z[2] + 5*z[3])*(chi[3, k]*z[j] + chi[3, j]*z[k])))) - 
   chi[1, j]*(chi[1, k]^2*(4*chi[2, i]^2*(z[2] + z[3])*z[j] - 
       chi[3, i]*(z[1] + z[2])*(chi[i, j]*(2*z[2] + z[3]) - 
         2*chi[2, j]*z[i] - chi[3, j]*z[i] + 2*chi[3, i]*z[j]) + 
       chi[2, i]*(-2*chi[i, j]*(2*z[2]^2 + 2*z[2]*z[3] + z[3]^2 + 
           2*z[1]*(z[2] + z[3])) + 2*chi[2, j]*(2*z[1] + 5*z[3])*z[i] + 
         (4*z[2] + 5*z[3])*(chi[3, j]*z[i] + chi[3, i]*z[j]))) + 
     chi[2, k]*chi[3, i]*(z[1] + z[2])*(2*chi[2, j]*chi[i, k]*z[1] + 
       chi[3, j]*chi[i, k]*z[1] + 2*chi[3, i]*chi[j, k]*z[1] - 
       2*chi[2, j]*chi[i, k]*z[2] - chi[3, j]*chi[i, k]*z[2] + 
       2*chi[3, i]*chi[j, k]*z[2] + 2*chi[3, i]*chi[j, k]*z[3] + 
       chi[3, k]*(chi[i, j]*(z[1] - z[2]) - 2*chi[3, i]*z[j]) + 
       chi[2, k]*(chi[i, j]*(2*z[1] + z[3]) - 2*chi[2, j]*z[i] - 
         chi[3, j]*z[i] - 2*chi[3, i]*z[j]) - 4*chi[2, j]*chi[3, i]*z[k] - 
       2*chi[3, i]*chi[3, j]*z[k]) - chi[2, i]^2*
      (2*chi[2, k]^2*(2*z[1] - z[3])*z[j] + chi[3, k]*(z[1] + z[2])*
        (-(chi[j, k]*(2*z[1] + z[3])) + 2*chi[3, k]*z[j] + 
         (2*chi[2, j] + chi[3, j])*z[k]) + chi[2, k]*
        (chi[j, k]*(-4*z[1]^2 - 4*z[1]*z[2] + 2*z[3]^2) + 
         4*chi[3, k]*z[1]*z[j] + 4*(chi[3, j]*z[1] + chi[2, j]*(z[1] - z[2]))*
          z[k])) + chi[1, k]*(chi[3, i]*(z[1] + z[2])*
        (2*chi[2, j]*chi[i, k]*z[1] + chi[3, j]*chi[i, k]*z[1] + 
         2*chi[3, i]*chi[j, k]*z[1] - 2*chi[2, j]*chi[i, k]*z[2] - 
         chi[3, j]*chi[i, k]*z[2] + 2*chi[3, i]*chi[j, k]*z[2] + 
         2*chi[3, i]*chi[j, k]*z[3] + 2*chi[2, k]*(chi[i, j]*(z[1] - z[2]) - 
           2*chi[3, i]*z[j]) + chi[3, k]*(chi[i, j]*(z[1] - z[2]) - 
           2*chi[3, i]*z[j]) - 4*chi[2, j]*chi[3, i]*z[k] - 
         2*chi[3, i]*chi[3, j]*z[k]) + 2*chi[2, i]*
        (2*chi[2, j]*chi[i, k]*z[1]^2 + 2*chi[3, j]*chi[i, k]*z[1]^2 + 
         2*chi[3, i]*chi[j, k]*z[1]^2 + 2*chi[3, j]*chi[i, k]*z[1]*z[2] + 
         2*chi[3, i]*chi[j, k]*z[1]*z[2] - 2*chi[2, j]*chi[i, k]*z[2]^2 - 
         2*chi[2, j]*chi[i, k]*z[1]*z[3] - 2*chi[2, j]*chi[i, k]*z[2]*z[3] - 
         2*chi[2, j]*chi[i, k]*z[3]^2 - chi[3, j]*chi[i, k]*z[3]^2 - 
         chi[3, i]*chi[j, k]*z[3]^2 + 2*chi[2, k]*
          (chi[i, j]*(z[1]^2 - z[2]^2 - z[1]*z[3] - z[2]*z[3] - z[3]^2) + 
           4*chi[2, j]*z[2]*z[i] + 4*chi[2, j]*z[3]*z[i] + 
           chi[3, j]*(-z[1] + z[2] + 2*z[3])*z[i] - chi[3, i]*z[1]*z[j] + 
           chi[3, i]*z[2]*z[j] + 2*chi[3, i]*z[3]*z[j]) + 
         chi[3, k]*(chi[i, j]*(2*z[1]^2 + 2*z[1]*z[2] - z[3]^2) + 
           2*chi[2, j]*(-z[1] + z[2] + 2*z[3])*z[i] - 2*(z[1] - z[3])*
            (chi[3, j]*z[i] + chi[3, i]*z[j])) - 2*chi[2, j]*chi[3, i]*z[1]*
          z[k] - 2*chi[3, i]*chi[3, j]*z[1]*z[k] + 2*chi[2, j]*chi[3, i]*z[2]*
          z[k] + 4*chi[2, j]*chi[3, i]*z[3]*z[k] + 2*chi[3, i]*chi[3, j]*z[3]*
          z[k]) + chi[2, i]^2*(chi[j, k]*(4*z[1]^2 + 4*z[1]*z[2] - 
           2*z[3]^2) - 4*(chi[3, k]*z[1]*z[j] + chi[2, k]*(z[1] - z[2])*
            z[j] + (chi[3, j]*z[1] + chi[2, j]*(z[1] - z[2]))*z[k]))) + 
     chi[2, i]*(chi[3, k]*(z[1] + z[2])*
        ((2*chi[2, j]*chi[i, k] + chi[3, j]*chi[i, k] + chi[3, i]*chi[j, k])*
          (z[1] - z[2]) + 2*chi[3, k]*(chi[i, j]*(z[1] + z[2] + z[3]) - 
           2*chi[2, j]*z[i] - chi[3, j]*z[i] - chi[3, i]*z[j])) + 
       chi[2, k]^2*(chi[i, j]*(4*z[1]^2 + 4*z[1]*z[2] - 2*z[3]^2) - 
         4*(chi[2, j]*(z[1] - z[2])*z[i] + z[1]*(chi[3, j]*z[i] + 
             chi[3, i]*z[j]))) + chi[2, k]*(4*chi[3, j]*chi[i, k]*z[1]^2 + 
         4*chi[3, i]*chi[j, k]*z[1]^2 + 4*chi[3, j]*chi[i, k]*z[1]*z[2] + 
         4*chi[3, i]*chi[j, k]*z[1]*z[2] - 2*chi[3, j]*chi[i, k]*z[3]^2 - 
         2*chi[3, i]*chi[j, k]*z[3]^2 + chi[3, k]*
          (chi[i, j]*(4*z[1]^2 + 4*z[1]*z[2] - 2*z[3]^2) + 
           4*chi[2, j]*(-z[1] + z[2] + 2*z[3])*z[i] - 4*(z[1] - z[3])*
            (chi[3, j]*z[i] + chi[3, i]*z[j])) - 4*chi[3, i]*chi[3, j]*z[1]*
          z[k] + 4*chi[3, i]*chi[3, j]*z[3]*z[k] + 4*chi[2, j]*
          (chi[i, k]*(z[1]^2 - z[2]^2 - z[1]*z[3] - z[2]*z[3] - z[3]^2) + 
           chi[3, i]*(-z[1] + z[2] + 2*z[3])*z[k])))) - 
   chi[1, i]*(4*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]^2 + 
     2*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]^2 + 4*chi[2, j]*chi[2, k]*
      chi[3, k]*chi[i, j]*z[1]^2 + chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*
      z[1]^2 + 2*chi[2, j]*chi[3, k]^2*chi[i, j]*z[1]^2 + 
     4*chi[2, j]^2*chi[2, k]*chi[i, k]*z[1]^2 + 4*chi[2, j]*chi[2, k]*
      chi[3, j]*chi[i, k]*z[1]^2 + 2*chi[2, k]*chi[3, j]^2*chi[i, k]*z[1]^2 + 
     2*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]^2 + chi[2, j]*chi[3, j]*chi[3, k]*
      chi[i, k]*z[1]^2 + 4*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]^2 + 
     4*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]^2 + 
     2*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]^2 + 
     chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]^2 + 
     2*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]^2 + 
     chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]^2 + 
     4*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]*z[2] + 2*chi[2, k]^2*chi[3, j]*
      chi[i, j]*z[1]*z[2] + 4*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]*
      z[2] + 4*chi[2, j]*chi[3, k]^2*chi[i, j]*z[1]*z[2] + 
     4*chi[2, j]^2*chi[2, k]*chi[i, k]*z[1]*z[2] + 4*chi[2, j]*chi[2, k]*
      chi[3, j]*chi[i, k]*z[1]*z[2] + 4*chi[2, k]*chi[3, j]^2*chi[i, k]*z[1]*
      z[2] + 2*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]*z[2] + 
     4*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]*z[2] - 
     chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[2]^2 + 
     2*chi[2, j]*chi[3, k]^2*chi[i, j]*z[2]^2 + 2*chi[2, k]*chi[3, j]^2*
      chi[i, k]*z[2]^2 - chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[2]^2 - 
     4*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[2]^2 - 
     2*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[2]^2 - 
     chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[2]^2 - 
     2*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[2]^2 - 
     chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[2]^2 + 
     chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]*z[3] + 2*chi[2, j]*chi[3, k]^2*
      chi[i, j]*z[1]*z[3] + 2*chi[2, k]*chi[3, j]^2*chi[i, k]*z[1]*z[3] + 
     chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]*z[3] - 4*chi[2, i]*chi[2, j]*
      chi[2, k]*chi[j, k]*z[1]*z[3] + chi[2, k]^2*chi[3, j]*chi[i, j]*z[2]*
      z[3] + 2*chi[2, j]*chi[3, k]^2*chi[i, j]*z[2]*z[3] + 
     2*chi[2, k]*chi[3, j]^2*chi[i, k]*z[2]*z[3] + chi[2, j]^2*chi[3, k]*
      chi[i, k]*z[2]*z[3] - 4*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[2]*
      z[3] - 2*chi[2, j]*chi[2, k]^2*chi[i, j]*z[3]^2 - 
     2*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[3]^2 - 
     2*chi[2, j]^2*chi[2, k]*chi[i, k]*z[3]^2 - 2*chi[2, j]*chi[2, k]*
      chi[3, j]*chi[i, k]*z[3]^2 - 4*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*
      z[3]^2 - 2*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[3]^2 - 
     4*chi[2, j]^2*chi[2, k]^2*z[1]*z[i] - 4*chi[2, j]*chi[2, k]^2*chi[3, j]*
      z[1]*z[i] - 2*chi[2, k]^2*chi[3, j]^2*z[1]*z[i] - 
     4*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]*z[i] - 4*chi[2, j]*chi[2, k]*
      chi[3, j]*chi[3, k]*z[1]*z[i] - 2*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]*
      z[i] - 2*chi[2, j]^2*chi[3, k]^2*z[1]*z[i] - 2*chi[2, j]*chi[3, j]*
      chi[3, k]^2*z[1]*z[i] - 2*chi[2, k]^2*chi[3, j]^2*z[2]*z[i] - 
     2*chi[2, k]*chi[3, j]^2*chi[3, k]*z[2]*z[i] - 2*chi[2, j]^2*chi[3, k]^2*
      z[2]*z[i] - 2*chi[2, j]*chi[3, j]*chi[3, k]^2*z[2]*z[i] + 
     2*chi[2, j]^2*chi[2, k]^2*z[3]*z[i] + 4*chi[2, j]*chi[2, k]*chi[3, j]*
      chi[3, k]*z[3]*z[i] - 4*chi[2, i]*chi[2, j]*chi[2, k]^2*z[1]*z[j] - 
     4*chi[2, j]*chi[2, k]^2*chi[3, i]*z[1]*z[j] - 2*chi[2, i]*chi[2, k]^2*
      chi[3, j]*z[1]*z[j] - chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]*z[j] - 
     4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*z[j] - 
     4*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*z[j] - 
     4*chi[2, i]*chi[2, j]*chi[3, k]^2*z[1]*z[j] - 2*chi[2, j]*chi[3, i]*
      chi[3, k]^2*z[1]*z[j] + 4*chi[2, i]*chi[2, j]*chi[2, k]^2*z[2]*z[j] - 
     2*chi[2, i]*chi[2, k]^2*chi[3, j]*z[2]*z[j] - chi[2, k]^2*chi[3, i]*
      chi[3, j]*z[2]*z[j] + 4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[2]*
      z[j] - 4*chi[2, i]*chi[2, j]*chi[3, k]^2*z[2]*z[j] - 
     2*chi[2, j]*chi[3, i]*chi[3, k]^2*z[2]*z[j] + 8*chi[2, i]*chi[2, j]*
      chi[2, k]*chi[3, k]*z[3]*z[j] + 4*chi[2, j]*chi[2, k]*chi[3, i]*
      chi[3, k]*z[3]*z[j] + chi[1, k]^2*(4*chi[2, j]^2*(z[2] + z[3])*z[i] - 
       chi[3, j]*(z[1] + z[2])*(chi[i, j]*(2*z[2] + z[3]) + 
         2*chi[3, j]*z[i] - (2*chi[2, i] + chi[3, i])*z[j]) + 
       chi[2, j]*(-2*chi[i, j]*(2*z[2]^2 + 2*z[2]*z[3] + z[3]^2 + 
           2*z[1]*(z[2] + z[3])) + chi[3, j]*(4*z[2] + 5*z[3])*z[i] + 
         (2*chi[2, i]*(2*z[1] + 5*z[3]) + chi[3, i]*(4*z[2] + 5*z[3]))*
          z[j])) - 4*chi[2, i]*chi[2, j]^2*chi[2, k]*z[1]*z[k] - 
     4*chi[2, j]^2*chi[2, k]*chi[3, i]*z[1]*z[k] - 4*chi[2, i]*chi[2, j]*
      chi[2, k]*chi[3, j]*z[1]*z[k] - 4*chi[2, j]*chi[2, k]*chi[3, i]*
      chi[3, j]*z[1]*z[k] - 4*chi[2, i]*chi[2, k]*chi[3, j]^2*z[1]*z[k] - 
     2*chi[2, k]*chi[3, i]*chi[3, j]^2*z[1]*z[k] - 2*chi[2, i]*chi[2, j]^2*
      chi[3, k]*z[1]*z[k] - chi[2, j]^2*chi[3, i]*chi[3, k]*z[1]*z[k] + 
     4*chi[2, i]*chi[2, j]^2*chi[2, k]*z[2]*z[k] + 4*chi[2, i]*chi[2, j]*
      chi[2, k]*chi[3, j]*z[2]*z[k] - 4*chi[2, i]*chi[2, k]*chi[3, j]^2*z[2]*
      z[k] - 2*chi[2, k]*chi[3, i]*chi[3, j]^2*z[2]*z[k] - 
     2*chi[2, i]*chi[2, j]^2*chi[3, k]*z[2]*z[k] - chi[2, j]^2*chi[3, i]*
      chi[3, k]*z[2]*z[k] + 8*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[3]*
      z[k] + 4*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[3]*z[k] + 
     chi[1, j]^2*(4*chi[1, k]^2*(z[1] + 2*z[2])*z[i] + 
       4*chi[2, k]^2*(z[2] + z[3])*z[i] - chi[3, k]*(z[1] + z[2])*
        (chi[i, k]*(2*z[2] + z[3]) + 2*chi[3, k]*z[i] - 
         (2*chi[2, i] + chi[3, i])*z[k]) + chi[1, k]*
        (-2*chi[i, k]*(2*z[2]^2 + 2*z[2]*z[3] + z[3]^2 + 
           2*z[1]*(z[2] + z[3])) + 4*chi[3, k]*z[2]*z[i] + 
         5*chi[3, k]*z[3]*z[i] + 2*chi[2, k]*(2*z[1] + 5*z[3])*z[i] + 
         4*chi[2, i]*z[1]*z[k] + 4*chi[3, i]*z[2]*z[k] + 
         10*chi[2, i]*z[3]*z[k] + 5*chi[3, i]*z[3]*z[k]) + 
       chi[2, k]*(-2*chi[i, k]*(2*z[2]^2 + 2*z[2]*z[3] + z[3]^2 + 
           2*z[1]*(z[2] + z[3])) + chi[3, k]*(4*z[2] + 5*z[3])*z[i] + 
         (2*chi[2, i]*(2*z[1] + 5*z[3]) + chi[3, i]*(4*z[2] + 5*z[3]))*
          z[k])) + chi[1, k]*(chi[3, j]*(z[1] + z[2])*
        (2*chi[3, j]*chi[i, k]*z[1] + 2*chi[2, i]*chi[j, k]*z[1] + 
         chi[3, i]*chi[j, k]*z[1] + 2*chi[3, j]*chi[i, k]*z[2] - 
         2*chi[2, i]*chi[j, k]*z[2] - chi[3, i]*chi[j, k]*z[2] + 
         2*chi[3, j]*chi[i, k]*z[3] + 2*chi[2, k]*(chi[i, j]*(z[1] - z[2]) - 
           2*chi[3, j]*z[i]) + chi[3, k]*(chi[i, j]*(z[1] - z[2]) - 
           2*chi[3, j]*z[i]) - 4*chi[2, i]*chi[3, j]*z[k] - 
         2*chi[3, i]*chi[3, j]*z[k]) + 2*chi[2, j]*
        (2*chi[3, j]*chi[i, k]*z[1]^2 + 2*chi[2, i]*chi[j, k]*z[1]^2 + 
         2*chi[3, i]*chi[j, k]*z[1]^2 + 2*chi[3, j]*chi[i, k]*z[1]*z[2] + 
         2*chi[3, i]*chi[j, k]*z[1]*z[2] - 2*chi[2, i]*chi[j, k]*z[2]^2 - 
         2*chi[2, i]*chi[j, k]*z[1]*z[3] - 2*chi[2, i]*chi[j, k]*z[2]*z[3] - 
         chi[3, j]*chi[i, k]*z[3]^2 - 2*chi[2, i]*chi[j, k]*z[3]^2 - 
         chi[3, i]*chi[j, k]*z[3]^2 + chi[3, k]*
          (chi[i, j]*(2*z[1]^2 + 2*z[1]*z[2] - z[3]^2) + 
           2*chi[3, j]*(-z[1] + z[3])*z[i] + 2*(chi[3, i]*(-z[1] + z[3]) + 
             chi[2, i]*(-z[1] + z[2] + 2*z[3]))*z[j]) + 
         2*chi[2, k]*(chi[i, j]*(z[1]^2 - z[2]^2 - z[1]*z[3] - z[2]*z[3] - 
             z[3]^2) + chi[3, j]*(-z[1] + z[2] + 2*z[3])*z[i] + 
           (4*chi[2, i]*(z[2] + z[3]) + chi[3, i]*(-z[1] + z[2] + 2*z[3]))*
            z[j]) - 2*chi[2, i]*chi[3, j]*z[1]*z[k] - 2*chi[3, i]*chi[3, j]*
          z[1]*z[k] + 2*chi[2, i]*chi[3, j]*z[2]*z[k] + 4*chi[2, i]*chi[3, j]*
          z[3]*z[k] + 2*chi[3, i]*chi[3, j]*z[3]*z[k]) + 
       chi[2, j]^2*(chi[i, k]*(4*z[1]^2 + 4*z[1]*z[2] - 2*z[3]^2) - 
         4*(chi[3, k]*z[1]*z[i] + chi[2, k]*(z[1] - z[2])*z[i] + 
           (chi[3, i]*z[1] + chi[2, i]*(z[1] - z[2]))*z[k]))) + 
     chi[1, j]*(chi[1, k]^2*(-2*chi[i, j]*(2*z[2]^2 + 2*z[2]*z[3] + z[3]^2 + 
           2*z[1]*(z[2] + z[3])) + 4*chi[3, j]*z[2]*z[i] + 
         5*chi[3, j]*z[3]*z[i] + 2*chi[2, j]*(2*z[1] + 5*z[3])*z[i] + 
         4*chi[2, i]*z[1]*z[j] + 4*chi[3, i]*z[2]*z[j] + 
         10*chi[2, i]*z[3]*z[j] + 5*chi[3, i]*z[3]*z[j]) + 
       chi[3, k]*(z[1] + z[2])*((2*chi[2, j]*chi[i, k] + 
           chi[3, j]*chi[i, k] + (2*chi[2, i] + chi[3, i])*chi[j, k])*
          (z[1] - z[2]) + 2*chi[3, k]*(chi[i, j]*(z[1] + z[2] + z[3]) - 
           2*chi[2, j]*z[i] - chi[3, j]*z[i] - 2*chi[2, i]*z[j] - 
           chi[3, i]*z[j])) + chi[2, k]^2*
        (chi[i, j]*(4*z[1]^2 + 4*z[1]*z[2] - 2*z[3]^2) - 
         4*(chi[3, j]*z[1]*z[i] + chi[2, j]*(z[1] - z[2])*z[i] + 
           (chi[3, i]*z[1] + chi[2, i]*(z[1] - z[2]))*z[j])) + 
       2*chi[1, k]*(2*chi[2, j]*chi[i, k]*z[1]^2 + 2*chi[3, j]*chi[i, k]*
          z[1]^2 + 2*chi[2, i]*chi[j, k]*z[1]^2 + 2*chi[3, i]*chi[j, k]*
          z[1]^2 + 2*chi[3, j]*chi[i, k]*z[1]*z[2] + 2*chi[3, i]*chi[j, k]*
          z[1]*z[2] - 2*chi[2, j]*chi[i, k]*z[2]^2 - 2*chi[2, i]*chi[j, k]*
          z[2]^2 - 2*chi[2, j]*chi[i, k]*z[1]*z[3] - 2*chi[2, i]*chi[j, k]*
          z[1]*z[3] - 2*chi[2, j]*chi[i, k]*z[2]*z[3] - 2*chi[2, i]*chi[j, k]*
          z[2]*z[3] - 2*chi[2, j]*chi[i, k]*z[3]^2 - chi[3, j]*chi[i, k]*
          z[3]^2 - 2*chi[2, i]*chi[j, k]*z[3]^2 - chi[3, i]*chi[j, k]*
          z[3]^2 + 2*chi[2, k]*(chi[i, j]*(z[1]^2 - z[2]^2 - z[1]*z[3] - 
             z[2]*z[3] - z[3]^2) + 4*chi[2, j]*z[2]*z[i] + 
           4*chi[2, j]*z[3]*z[i] + chi[3, j]*(-z[1] + z[2] + 2*z[3])*z[i] - 
           chi[3, i]*z[1]*z[j] + 4*chi[2, i]*z[2]*z[j] + chi[3, i]*z[2]*
            z[j] + 4*chi[2, i]*z[3]*z[j] + 2*chi[3, i]*z[3]*z[j]) + 
         chi[3, k]*(chi[i, j]*(2*z[1]^2 + 2*z[1]*z[2] - z[3]^2) + 
           2*(chi[3, j]*(-z[1] + z[3])*z[i] + chi[2, j]*(-z[1] + z[2] + 2*
                z[3])*z[i] + (chi[3, i]*(-z[1] + z[3]) + chi[2, i]*
                (-z[1] + z[2] + 2*z[3]))*z[j])) - 2*chi[2, j]*chi[3, i]*z[1]*
          z[k] - 2*chi[2, i]*chi[3, j]*z[1]*z[k] - 2*chi[3, i]*chi[3, j]*z[1]*
          z[k] + 8*chi[2, i]*chi[2, j]*z[2]*z[k] + 2*chi[2, j]*chi[3, i]*z[2]*
          z[k] + 2*chi[2, i]*chi[3, j]*z[2]*z[k] + 8*chi[2, i]*chi[2, j]*z[3]*
          z[k] + 4*chi[2, j]*chi[3, i]*z[3]*z[k] + 4*chi[2, i]*chi[3, j]*z[3]*
          z[k] + 2*chi[3, i]*chi[3, j]*z[3]*z[k]) + 
       2*chi[2, k]*(2*chi[3, j]*chi[i, k]*z[1]^2 + 2*chi[2, i]*chi[j, k]*
          z[1]^2 + 2*chi[3, i]*chi[j, k]*z[1]^2 + 2*chi[3, j]*chi[i, k]*z[1]*
          z[2] + 2*chi[3, i]*chi[j, k]*z[1]*z[2] - 2*chi[2, i]*chi[j, k]*
          z[2]^2 - 2*chi[2, i]*chi[j, k]*z[1]*z[3] - 2*chi[2, i]*chi[j, k]*
          z[2]*z[3] - chi[3, j]*chi[i, k]*z[3]^2 - 2*chi[2, i]*chi[j, k]*
          z[3]^2 - chi[3, i]*chi[j, k]*z[3]^2 + chi[3, k]*
          (chi[i, j]*(2*z[1]^2 + 2*z[1]*z[2] - z[3]^2) + 
           2*(chi[3, j]*(-z[1] + z[3])*z[i] + chi[2, j]*(-z[1] + z[2] + 2*
                z[3])*z[i] + (chi[3, i]*(-z[1] + z[3]) + chi[2, i]*
                (-z[1] + z[2] + 2*z[3]))*z[j])) - 2*chi[2, i]*chi[3, j]*z[1]*
          z[k] - 2*chi[3, i]*chi[3, j]*z[1]*z[k] + 2*chi[2, i]*chi[3, j]*z[2]*
          z[k] + 4*chi[2, i]*chi[3, j]*z[3]*z[k] + 2*chi[3, i]*chi[3, j]*z[3]*
          z[k] + 2*chi[2, j]*(chi[i, k]*(z[1]^2 - z[2]^2 - z[1]*z[3] - 
             z[2]*z[3] - z[3]^2) + (4*chi[2, i]*(z[2] + z[3]) + 
             chi[3, i]*(-z[1] + z[2] + 2*z[3]))*z[k])))))/
  (3*chi[1, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3]) + 
 (4*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[1]^2 + 
   4*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]^2 + 
   2*chi[1, k]*chi[2, j]*chi[2, k]*chi[3, i]*chi[i, j]*z[1]^2 + 
   2*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[i, j]*z[1]^2 + 
   2*chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]*chi[i, j]*z[1]^2 + 
   2*chi[2, i]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]^2 + 
   chi[1, k]*chi[2, j]*chi[3, i]*chi[3, k]*chi[i, j]*z[1]^2 + 
   chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*chi[i, j]*z[1]^2 + 
   chi[1, k]*chi[2, i]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]^2 + 
   chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]^2 - 
   2*chi[2, i]*chi[2, j]*chi[3, k]^2*chi[i, j]*z[1]^2 + 
   4*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[i, k]*z[1]^2 + 
   4*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[i, k]*z[1]^2 + 
   2*chi[1, k]*chi[2, j]^2*chi[3, i]*chi[i, k]*z[1]^2 + 
   2*chi[2, j]^2*chi[2, k]*chi[3, i]*chi[i, k]*z[1]^2 + 
   chi[1, k]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, k]*z[1]^2 + 
   chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*chi[i, k]*z[1]^2 - 
   2*chi[1, k]*chi[2, i]*chi[3, j]^2*chi[i, k]*z[1]^2 - 
   2*chi[2, i]*chi[2, k]*chi[3, j]^2*chi[i, k]*z[1]^2 + 
   2*chi[2, i]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]^2 + 
   chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[1]^2 + 
   4*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[j, k]*z[1]^2 + 
   4*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[j, k]*z[1]^2 - 
   2*chi[1, k]*chi[2, j]*chi[3, i]^2*chi[j, k]*z[1]^2 - 
   2*chi[2, j]*chi[2, k]*chi[3, i]^2*chi[j, k]*z[1]^2 + 
   2*chi[1, k]*chi[2, i]^2*chi[3, j]*chi[j, k]*z[1]^2 + 
   2*chi[2, i]^2*chi[2, k]*chi[3, j]*chi[j, k]*z[1]^2 + 
   chi[1, k]*chi[2, i]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]^2 + 
   chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]^2 + 
   2*chi[2, i]^2*chi[2, j]*chi[3, k]*chi[j, k]*z[1]^2 + 
   chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]^2 - 
   4*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[i, j]*z[1]*z[2] + 
   4*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]*z[2] - 
   2*chi[1, k]^2*chi[2, j]*chi[3, i]*chi[i, j]*z[1]*z[2] + 
   2*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[i, j]*z[1]*z[2] - 
   2*chi[1, k]^2*chi[2, i]*chi[3, j]*chi[i, j]*z[1]*z[2] + 
   2*chi[2, i]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]*z[2] - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, k]*chi[i, j]*z[1]*z[2] - 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]*z[2] - 
   4*chi[2, i]*chi[2, j]*chi[3, k]^2*chi[i, j]*z[1]*z[2] + 
   4*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[i, k]*z[1]*z[2] + 
   4*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[i, k]*z[1]*z[2] + 
   2*chi[1, k]*chi[2, j]^2*chi[3, i]*chi[i, k]*z[1]*z[2] + 
   2*chi[2, j]^2*chi[2, k]*chi[3, i]*chi[i, k]*z[1]*z[2] - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*chi[i, k]*z[1]*z[2] - 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]*z[2] - 
   4*chi[1, k]*chi[2, i]*chi[3, j]^2*chi[i, k]*z[1]*z[2] - 
   4*chi[2, i]*chi[2, k]*chi[3, j]^2*chi[i, k]*z[1]*z[2] + 
   2*chi[2, i]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]*z[2] + 
   4*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[j, k]*z[1]*z[2] + 
   4*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[2] - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[j, k]*z[1]*z[2] - 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]*z[2] - 
   4*chi[1, k]*chi[2, j]*chi[3, i]^2*chi[j, k]*z[1]*z[2] - 
   4*chi[2, j]*chi[2, k]*chi[3, i]^2*chi[j, k]*z[1]*z[2] + 
   2*chi[1, k]*chi[2, i]^2*chi[3, j]*chi[j, k]*z[1]*z[2] + 
   2*chi[2, i]^2*chi[2, k]*chi[3, j]*chi[j, k]*z[1]*z[2] + 
   2*chi[2, i]^2*chi[2, j]*chi[3, k]*chi[j, k]*z[1]*z[2] - 
   4*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[i, j]*z[2]^2 - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[2]^2 - 
   2*chi[1, k]^2*chi[2, j]*chi[3, i]*chi[i, j]*z[2]^2 - 
   2*chi[1, k]*chi[2, j]*chi[2, k]*chi[3, i]*chi[i, j]*z[2]^2 - 
   2*chi[1, k]^2*chi[2, i]*chi[3, j]*chi[i, j]*z[2]^2 - 
   2*chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]*chi[i, j]*z[2]^2 - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, k]*chi[i, j]*z[2]^2 - 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[2]^2 - 
   chi[1, k]*chi[2, j]*chi[3, i]*chi[3, k]*chi[i, j]*z[2]^2 - 
   chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*chi[i, j]*z[2]^2 - 
   chi[1, k]*chi[2, i]*chi[3, j]*chi[3, k]*chi[i, j]*z[2]^2 - 
   chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[2]^2 - 
   2*chi[2, i]*chi[2, j]*chi[3, k]^2*chi[i, j]*z[2]^2 - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*chi[i, k]*z[2]^2 - 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[2]^2 - 
   chi[1, k]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, k]*z[2]^2 - 
   chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*chi[i, k]*z[2]^2 - 
   2*chi[1, k]*chi[2, i]*chi[3, j]^2*chi[i, k]*z[2]^2 - 
   2*chi[2, i]*chi[2, k]*chi[3, j]^2*chi[i, k]*z[2]^2 - 
   chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[2]^2 - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[j, k]*z[2]^2 - 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[2]^2 - 
   2*chi[1, k]*chi[2, j]*chi[3, i]^2*chi[j, k]*z[2]^2 - 
   2*chi[2, j]*chi[2, k]*chi[3, i]^2*chi[j, k]*z[2]^2 - 
   chi[1, k]*chi[2, i]*chi[3, i]*chi[3, j]*chi[j, k]*z[2]^2 - 
   chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[2]^2 - 
   chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[2]^2 + 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[1]*z[3] + 
   4*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]*z[3] - 
   chi[1, k]^2*chi[2, j]*chi[3, i]*chi[i, j]*z[1]*z[3] + 
   chi[2, j]*chi[2, k]^2*chi[3, i]*chi[i, j]*z[1]*z[3] - 
   chi[1, k]^2*chi[2, i]*chi[3, j]*chi[i, j]*z[1]*z[3] + 
   chi[2, i]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]*z[3] - 
   2*chi[2, i]*chi[2, j]*chi[3, k]^2*chi[i, j]*z[1]*z[3] + 
   4*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[i, k]*z[1]*z[3] + 
   4*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[i, k]*z[1]*z[3] + 
   chi[1, k]*chi[2, j]^2*chi[3, i]*chi[i, k]*z[1]*z[3] + 
   chi[2, j]^2*chi[2, k]*chi[3, i]*chi[i, k]*z[1]*z[3] - 
   2*chi[1, k]*chi[2, i]*chi[3, j]^2*chi[i, k]*z[1]*z[3] - 
   2*chi[2, i]*chi[2, k]*chi[3, j]^2*chi[i, k]*z[1]*z[3] + 
   chi[2, i]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]*z[3] + 
   4*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[j, k]*z[1]*z[3] + 
   4*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[3] - 
   2*chi[1, k]*chi[2, j]*chi[3, i]^2*chi[j, k]*z[1]*z[3] - 
   2*chi[2, j]*chi[2, k]*chi[3, i]^2*chi[j, k]*z[1]*z[3] + 
   chi[1, k]*chi[2, i]^2*chi[3, j]*chi[j, k]*z[1]*z[3] + 
   chi[2, i]^2*chi[2, k]*chi[3, j]*chi[j, k]*z[1]*z[3] + 
   chi[2, i]^2*chi[2, j]*chi[3, k]*chi[j, k]*z[1]*z[3] + 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[2]*z[3] + 
   4*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[i, j]*z[2]*z[3] - 
   chi[1, k]^2*chi[2, j]*chi[3, i]*chi[i, j]*z[2]*z[3] + 
   chi[2, j]*chi[2, k]^2*chi[3, i]*chi[i, j]*z[2]*z[3] - 
   chi[1, k]^2*chi[2, i]*chi[3, j]*chi[i, j]*z[2]*z[3] + 
   chi[2, i]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[2]*z[3] - 
   2*chi[2, i]*chi[2, j]*chi[3, k]^2*chi[i, j]*z[2]*z[3] + 
   4*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[i, k]*z[2]*z[3] + 
   4*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[i, k]*z[2]*z[3] + 
   chi[1, k]*chi[2, j]^2*chi[3, i]*chi[i, k]*z[2]*z[3] + 
   chi[2, j]^2*chi[2, k]*chi[3, i]*chi[i, k]*z[2]*z[3] - 
   2*chi[1, k]*chi[2, i]*chi[3, j]^2*chi[i, k]*z[2]*z[3] - 
   2*chi[2, i]*chi[2, k]*chi[3, j]^2*chi[i, k]*z[2]*z[3] + 
   chi[2, i]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[2]*z[3] + 
   4*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[j, k]*z[2]*z[3] + 
   4*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[j, k]*z[2]*z[3] - 
   2*chi[1, k]*chi[2, j]*chi[3, i]^2*chi[j, k]*z[2]*z[3] - 
   2*chi[2, j]*chi[2, k]*chi[3, i]^2*chi[j, k]*z[2]*z[3] + 
   chi[1, k]*chi[2, i]^2*chi[3, j]*chi[j, k]*z[2]*z[3] + 
   chi[2, i]^2*chi[2, k]*chi[3, j]*chi[j, k]*z[2]*z[3] + 
   chi[2, i]^2*chi[2, j]*chi[3, k]*chi[j, k]*z[2]*z[3] + 
   2*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[i, j]*z[3]^2 + 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[3]^2 + 
   2*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[i, j]*z[3]^2 + 
   2*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, k]*chi[i, j]*z[3]^2 + 
   2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[3]^2 + 
   2*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[i, k]*z[3]^2 + 
   2*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[i, k]*z[3]^2 + 
   2*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*chi[i, k]*z[3]^2 + 
   2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[3]^2 + 
   2*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[j, k]*z[3]^2 + 
   2*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[j, k]*z[3]^2 + 
   2*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[j, k]*z[3]^2 + 
   2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[3]^2 - 
   4*chi[1, k]^2*chi[2, i]*chi[2, j]^2*z[1]*z[i] - 
   8*chi[2, i]*chi[2, j]^2*chi[2, k]^2*z[1]*z[i] - 
   2*chi[1, k]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[1]*z[i] - 
   2*chi[2, j]^2*chi[2, k]^2*chi[3, i]*z[1]*z[i] - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[i] - 
   4*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]*z[i] + 
   chi[1, k]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[1]*z[i] - 
   chi[2, j]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]*z[i] + 
   2*chi[1, k]^2*chi[2, i]*chi[3, j]^2*z[1]*z[i] + 
   4*chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]^2*z[1]*z[i] + 
   2*chi[2, i]*chi[2, k]^2*chi[3, j]^2*z[1]*z[i] - 
   4*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[1]*z[i] - 
   4*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]*z[i] - 
   chi[1, k]*chi[2, j]^2*chi[3, i]*chi[3, k]*z[1]*z[i] - 
   chi[2, j]^2*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*z[i] + 
   2*chi[1, k]*chi[2, i]*chi[3, j]^2*chi[3, k]*z[1]*z[i] + 
   2*chi[2, i]*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]*z[i] + 
   2*chi[2, i]*chi[2, j]^2*chi[3, k]^2*z[1]*z[i] + 
   2*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]^2*z[1]*z[i] - 
   4*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[2]*z[i] - 
   4*chi[2, i]*chi[2, j]^2*chi[2, k]^2*z[2]*z[i] - 
   2*chi[1, k]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[2]*z[i] - 
   2*chi[2, j]^2*chi[2, k]^2*chi[3, i]*z[2]*z[i] + 
   4*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[3, j]*z[2]*z[i] + 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[2]*z[i] + 
   chi[1, k]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[2]*z[i] - 
   chi[2, j]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[2]*z[i] + 
   2*chi[1, k]^2*chi[2, i]*chi[3, j]^2*z[2]*z[i] + 
   4*chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]^2*z[2]*z[i] + 
   2*chi[2, i]*chi[2, k]^2*chi[3, j]^2*z[2]*z[i] - 
   chi[1, k]*chi[2, j]^2*chi[3, i]*chi[3, k]*z[2]*z[i] - 
   chi[2, j]^2*chi[2, k]*chi[3, i]*chi[3, k]*z[2]*z[i] + 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[2]*z[i] + 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[2]*z[i] + 
   2*chi[1, k]*chi[2, i]*chi[3, j]^2*chi[3, k]*z[2]*z[i] + 
   2*chi[2, i]*chi[2, k]*chi[3, j]^2*chi[3, k]*z[2]*z[i] + 
   2*chi[2, i]*chi[2, j]^2*chi[3, k]^2*z[2]*z[i] + 
   2*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]^2*z[2]*z[i] - 
   4*chi[1, k]^2*chi[2, i]*chi[2, j]^2*z[3]*z[i] - 
   10*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[3]*z[i] - 
   8*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[3]*z[i] - 
   5*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[3]*z[i] - 
   5*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[3]*z[i] - 
   5*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[3]*z[i] - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[3]*z[i] - 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[3]*z[i] - 
   4*chi[1, k]^2*chi[2, i]^2*chi[2, j]*z[1]*z[j] - 
   8*chi[2, i]^2*chi[2, j]*chi[2, k]^2*z[1]*z[j] - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*z[1]*z[j] - 
   4*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, i]*z[1]*z[j] + 
   2*chi[1, k]^2*chi[2, j]*chi[3, i]^2*z[1]*z[j] + 
   4*chi[1, k]*chi[2, j]*chi[2, k]*chi[3, i]^2*z[1]*z[j] + 
   2*chi[2, j]*chi[2, k]^2*chi[3, i]^2*z[1]*z[j] - 
   2*chi[1, k]*chi[2, i]^2*chi[2, k]*chi[3, j]*z[1]*z[j] - 
   2*chi[2, i]^2*chi[2, k]^2*chi[3, j]*z[1]*z[j] + 
   chi[1, k]^2*chi[2, i]*chi[3, i]*chi[3, j]*z[1]*z[j] - 
   chi[2, i]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]*z[j] - 
   4*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[3, k]*z[1]*z[j] - 
   4*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*z[j] + 
   2*chi[1, k]*chi[2, j]*chi[3, i]^2*chi[3, k]*z[1]*z[j] + 
   2*chi[2, j]*chi[2, k]*chi[3, i]^2*chi[3, k]*z[1]*z[j] - 
   chi[1, k]*chi[2, i]^2*chi[3, j]*chi[3, k]*z[1]*z[j] - 
   chi[2, i]^2*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[j] + 
   2*chi[2, i]^2*chi[2, j]*chi[3, k]^2*z[1]*z[j] + 
   2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]^2*z[1]*z[j] - 
   4*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[2, k]*z[2]*z[j] - 
   4*chi[2, i]^2*chi[2, j]*chi[2, k]^2*z[2]*z[j] + 
   4*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[3, i]*z[2]*z[j] + 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*z[2]*z[j] + 
   2*chi[1, k]^2*chi[2, j]*chi[3, i]^2*z[2]*z[j] + 
   4*chi[1, k]*chi[2, j]*chi[2, k]*chi[3, i]^2*z[2]*z[j] + 
   2*chi[2, j]*chi[2, k]^2*chi[3, i]^2*z[2]*z[j] - 
   2*chi[1, k]*chi[2, i]^2*chi[2, k]*chi[3, j]*z[2]*z[j] - 
   2*chi[2, i]^2*chi[2, k]^2*chi[3, j]*z[2]*z[j] + 
   chi[1, k]^2*chi[2, i]*chi[3, i]*chi[3, j]*z[2]*z[j] - 
   chi[2, i]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[2]*z[j] + 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]*z[2]*z[j] + 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[2]*z[j] + 
   2*chi[1, k]*chi[2, j]*chi[3, i]^2*chi[3, k]*z[2]*z[j] + 
   2*chi[2, j]*chi[2, k]*chi[3, i]^2*chi[3, k]*z[2]*z[j] - 
   chi[1, k]*chi[2, i]^2*chi[3, j]*chi[3, k]*z[2]*z[j] - 
   chi[2, i]^2*chi[2, k]*chi[3, j]*chi[3, k]*z[2]*z[j] + 
   2*chi[2, i]^2*chi[2, j]*chi[3, k]^2*z[2]*z[j] + 
   2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]^2*z[2]*z[j] - 
   4*chi[1, k]^2*chi[2, i]^2*chi[2, j]*z[3]*z[j] - 
   10*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[2, k]*z[3]*z[j] - 
   8*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*z[3]*z[j] - 
   5*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, i]*z[3]*z[j] - 
   5*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[3, k]*z[3]*z[j] - 
   5*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, k]*z[3]*z[j] - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]*z[3]*z[j] - 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[3]*z[j] - 
   8*chi[1, k]*chi[2, i]^2*chi[2, j]^2*z[1]*z[k] - 
   8*chi[2, i]^2*chi[2, j]^2*chi[2, k]*z[1]*z[k] - 
   4*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[3, i]*z[1]*z[k] - 
   4*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[1]*z[k] + 
   2*chi[1, k]*chi[2, j]^2*chi[3, i]^2*z[1]*z[k] + 
   2*chi[2, j]^2*chi[2, k]*chi[3, i]^2*z[1]*z[k] - 
   4*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[3, j]*z[1]*z[k] - 
   4*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[k] + 
   2*chi[1, k]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]*z[k] + 
   2*chi[2, j]*chi[2, k]*chi[3, i]^2*chi[3, j]*z[1]*z[k] + 
   2*chi[1, k]*chi[2, i]^2*chi[3, j]^2*z[1]*z[k] + 
   2*chi[2, i]^2*chi[2, k]*chi[3, j]^2*z[1]*z[k] + 
   2*chi[1, k]*chi[2, i]*chi[3, i]*chi[3, j]^2*z[1]*z[k] + 
   2*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]^2*z[1]*z[k] - 
   2*chi[2, i]^2*chi[2, j]^2*chi[3, k]*z[1]*z[k] - 
   chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, k]*z[1]*z[k] - 
   chi[2, i]^2*chi[2, j]*chi[3, j]*chi[3, k]*z[1]*z[k] - 
   4*chi[1, k]*chi[2, i]^2*chi[2, j]^2*z[2]*z[k] - 
   4*chi[2, i]^2*chi[2, j]^2*chi[2, k]*z[2]*z[k] + 
   2*chi[1, k]*chi[2, j]^2*chi[3, i]^2*z[2]*z[k] + 
   2*chi[2, j]^2*chi[2, k]*chi[3, i]^2*z[2]*z[k] + 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*z[2]*z[k] + 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[2]*z[k] + 
   2*chi[1, k]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[2]*z[k] + 
   2*chi[2, j]*chi[2, k]*chi[3, i]^2*chi[3, j]*z[2]*z[k] + 
   2*chi[1, k]*chi[2, i]^2*chi[3, j]^2*z[2]*z[k] + 
   2*chi[2, i]^2*chi[2, k]*chi[3, j]^2*z[2]*z[k] + 
   2*chi[1, k]*chi[2, i]*chi[3, i]*chi[3, j]^2*z[2]*z[k] + 
   2*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]^2*z[2]*z[k] - 
   2*chi[2, i]^2*chi[2, j]^2*chi[3, k]*z[2]*z[k] - 
   chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, k]*z[2]*z[k] - 
   chi[2, i]^2*chi[2, j]*chi[3, j]*chi[3, k]*z[2]*z[k] - 
   5*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[3, i]*z[3]*z[k] - 
   5*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[3]*z[k] - 
   5*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[3, j]*z[3]*z[k] - 
   5*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, j]*z[3]*z[k] - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*z[3]*z[k] - 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[3]*z[k] + 
   chi[1, j]^2*(2*chi[1, k]^2*(chi[3, i]*(z[1] + z[2]) + 
       chi[2, i]*(2*z[2] - z[3]))*z[i] - 4*chi[2, i]^2*chi[2, k]*
      (z[1] + z[3])*z[k] + chi[2, k]*chi[3, i]*(z[1] + z[2])*
      (-(chi[i, k]*(2*z[2] + z[3])) + chi[3, k]*z[i] + 2*chi[3, i]*z[k]) + 
     chi[2, i]*(-4*chi[2, k]^2*(z[1] + z[3])*z[i] + chi[3, k]*(z[1] + z[2])*
        (-(chi[i, k]*(2*z[2] + z[3])) + 2*chi[3, k]*z[i] + chi[3, i]*z[k]) + 
       chi[2, k]*(chi[i, k]*(-4*z[1]*z[2] - 4*z[2]^2 + 2*z[3]^2) + 
         4*z[2]*(chi[3, k]*z[i] + chi[3, i]*z[k]))) + 
     chi[1, k]*(-4*chi[2, i]^2*(z[1] + z[3])*z[k] + chi[3, i]*(z[1] + z[2])*
        (-(chi[i, k]*(2*z[2] + z[3])) + 2*chi[2, k]*z[i] + chi[3, k]*z[i] + 
         2*chi[3, i]*z[k]) + chi[2, i]*(chi[i, k]*(-4*z[1]*z[2] - 4*z[2]^2 + 
           2*z[3]^2) + 4*chi[2, k]*(-z[1] + z[2])*z[i] + 
         4*z[2]*(chi[3, k]*z[i] + chi[3, i]*z[k])))) + 
   chi[1, i]^2*(-4*chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[2] - 
     2*chi[2, k]*chi[3, j]*chi[j, k]*z[1]*z[2] - 2*chi[2, j]*chi[3, k]*
      chi[j, k]*z[1]*z[2] - 4*chi[2, j]*chi[2, k]*chi[j, k]*z[2]^2 - 
     2*chi[2, k]*chi[3, j]*chi[j, k]*z[2]^2 - 2*chi[2, j]*chi[3, k]*chi[j, k]*
      z[2]^2 - chi[2, k]*chi[3, j]*chi[j, k]*z[1]*z[3] - 
     chi[2, j]*chi[3, k]*chi[j, k]*z[1]*z[3] - chi[2, k]*chi[3, j]*chi[j, k]*
      z[2]*z[3] - chi[2, j]*chi[3, k]*chi[j, k]*z[2]*z[3] + 
     2*chi[2, j]*chi[2, k]*chi[j, k]*z[3]^2 - 4*chi[2, j]*chi[2, k]^2*z[1]*
      z[j] + chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[j] + 
     2*chi[2, j]*chi[3, k]^2*z[1]*z[j] + 4*chi[2, j]*chi[2, k]*chi[3, k]*z[2]*
      z[j] + chi[2, k]*chi[3, j]*chi[3, k]*z[2]*z[j] + 
     2*chi[2, j]*chi[3, k]^2*z[2]*z[j] + 2*chi[1, k]^2*
      (chi[3, j]*(z[1] + z[2]) + chi[2, j]*(2*z[2] - z[3]))*z[j] - 
     4*chi[2, j]*chi[2, k]^2*z[3]*z[j] - 4*chi[2, j]^2*chi[2, k]*z[1]*z[k] + 
     2*chi[2, k]*chi[3, j]^2*z[1]*z[k] + chi[2, j]*chi[3, j]*chi[3, k]*z[1]*
      z[k] + 4*chi[2, j]*chi[2, k]*chi[3, j]*z[2]*z[k] + 
     2*chi[2, k]*chi[3, j]^2*z[2]*z[k] + chi[2, j]*chi[3, j]*chi[3, k]*z[2]*
      z[k] + 2*chi[1, j]^2*(chi[3, k]*(z[1] + z[2]) + (chi[1, k] + chi[2, k])*
        (2*z[2] - z[3]))*z[k] - 4*chi[2, j]^2*chi[2, k]*z[3]*z[k] + 
     chi[1, k]*(-4*chi[2, j]^2*(z[1] + z[3])*z[k] + chi[3, j]*(z[1] + z[2])*
        (-(chi[j, k]*(2*z[2] + z[3])) + 2*chi[2, k]*z[j] + chi[3, k]*z[j] + 
         2*chi[3, j]*z[k]) + chi[2, j]*(chi[j, k]*(-4*z[1]*z[2] - 4*z[2]^2 + 
           2*z[3]^2) + 4*chi[2, k]*(-z[1] + z[2])*z[j] + 
         4*z[2]*(chi[3, k]*z[j] + chi[3, j]*z[k]))) + 
     chi[1, j]*(2*chi[1, k]^2*(2*z[2] - z[3])*z[j] - 
       4*chi[2, k]^2*(z[1] + z[3])*z[j] + chi[3, k]*(z[1] + z[2])*
        (-(chi[j, k]*(2*z[2] + z[3])) + 2*chi[3, k]*z[j] + 
         (2*chi[2, j] + chi[3, j])*z[k]) + chi[2, k]*
        (chi[j, k]*(-4*z[1]*z[2] - 4*z[2]^2 + 2*z[3]^2) + 
         4*chi[3, k]*z[2]*z[j] + 4*(chi[3, j]*z[2] + chi[2, j]*
            (-z[1] + z[2]))*z[k]) + chi[1, k]*
        (chi[j, k]*(-4*z[1]*z[2] - 4*z[2]^2 + 2*z[3]^2) + 
         4*(chi[3, k]*z[2]*z[j] + chi[2, k]*(-z[1] + z[2])*z[j] + 
           (chi[3, j]*z[2] + chi[2, j]*(-z[1] + z[2]))*z[k])))) - 
   chi[1, j]*(chi[1, k]^2*(4*chi[2, i]^2*(z[1] + z[3])*z[j] + 
       chi[3, i]*(z[1] + z[2])*(chi[i, j]*(2*z[2] + z[3]) - 
         2*chi[2, j]*z[i] - chi[3, j]*z[i] - 2*chi[3, i]*z[j]) + 
       chi[2, i]*(chi[i, j]*(4*z[1]*z[2] + 4*z[2]^2 - 2*z[3]^2) + 
         4*chi[2, j]*(z[1] - z[2])*z[i] - 4*z[2]*(chi[3, j]*z[i] + 
           chi[3, i]*z[j]))) - chi[2, k]*chi[3, i]*(z[1] + z[2])*
      (2*chi[2, j]*chi[i, k]*z[1] + chi[3, j]*chi[i, k]*z[1] - 
       2*chi[3, i]*chi[j, k]*z[1] - 2*chi[2, j]*chi[i, k]*z[2] - 
       chi[3, j]*chi[i, k]*z[2] - 2*chi[3, i]*chi[j, k]*z[2] - 
       2*chi[3, i]*chi[j, k]*z[3] + chi[3, k]*(chi[i, j]*(z[1] - z[2]) + 
         2*chi[3, i]*z[j]) + chi[2, k]*(chi[i, j]*(2*z[1] + z[3]) - 
         2*chi[2, j]*z[i] - chi[3, j]*z[i] + 2*chi[3, i]*z[j]) + 
       4*chi[2, j]*chi[3, i]*z[k] + 2*chi[3, i]*chi[3, j]*z[k]) + 
     chi[2, i]^2*(4*chi[2, k]^2*(2*z[1] + z[2])*z[j] - 
       chi[3, k]*(z[1] + z[2])*(chi[j, k]*(2*z[1] + z[3]) + 
         2*chi[3, k]*z[j] - (2*chi[2, j] + chi[3, j])*z[k]) + 
       chi[2, k]*(-2*chi[j, k]*(2*z[1]^2 + 2*z[1]*(z[2] + z[3]) + 
           z[3]*(2*z[2] + z[3])) + chi[3, k]*(4*z[1] + 5*z[3])*z[j] + 
         (chi[3, j]*(4*z[1] + 5*z[3]) + 2*chi[2, j]*(2*z[2] + 5*z[3]))*
          z[k])) + chi[2, i]*
      (chi[2, k]^2*(-2*chi[i, j]*(2*z[1]^2 + 2*z[1]*(z[2] + z[3]) + 
           z[3]*(2*z[2] + z[3])) + 4*chi[2, j]*z[2]*z[i] + 
         10*chi[2, j]*z[3]*z[i] + chi[3, j]*(4*z[1] + 5*z[3])*z[i] + 
         4*chi[3, i]*z[1]*z[j] + 5*chi[3, i]*z[3]*z[j]) + 
       chi[3, k]*(z[1] + z[2])*(-((2*chi[2, j]*chi[i, k] + 
            chi[3, j]*chi[i, k] + chi[3, i]*chi[j, k])*(z[1] - z[2])) + 
         2*chi[3, k]*(chi[i, j]*(z[1] + z[2] + z[3]) - 2*chi[2, j]*z[i] - 
           chi[3, j]*z[i] - chi[3, i]*z[j])) + 
       chi[2, k]*(4*chi[3, j]*chi[i, k]*z[1]*z[2] + 4*chi[3, i]*chi[j, k]*
          z[1]*z[2] + 4*chi[3, j]*chi[i, k]*z[2]^2 + 4*chi[3, i]*chi[j, k]*
          z[2]^2 - 2*chi[3, j]*chi[i, k]*z[3]^2 - 2*chi[3, i]*chi[j, k]*
          z[3]^2 + chi[3, k]*(chi[i, j]*(4*z[1]*z[2] + 4*z[2]^2 - 2*z[3]^2) - 
           4*(z[2] - z[3])*(chi[3, j]*z[i] + chi[3, i]*z[j])) - 
         4*chi[3, i]*chi[3, j]*z[2]*z[k] + 4*chi[3, i]*chi[3, j]*z[3]*z[k] - 
         4*chi[2, j]*(chi[i, k]*(z[1]^2 - z[2]^2 + z[1]*z[3] + z[2]*z[3] + 
             z[3]^2) - (z[1] - z[2] + 2*z[3])*(chi[3, k]*z[i] + 
             chi[3, i]*z[k])))) + chi[1, k]*
      (chi[3, i]*(z[1] + z[2])*(-2*chi[2, j]*chi[i, k]*z[1] - 
         chi[3, j]*chi[i, k]*z[1] + 2*chi[3, i]*chi[j, k]*z[1] + 
         2*chi[2, j]*chi[i, k]*z[2] + chi[3, j]*chi[i, k]*z[2] + 
         2*chi[3, i]*chi[j, k]*z[2] + 2*chi[3, i]*chi[j, k]*z[3] + 
         chi[3, k]*(chi[i, j]*(-z[1] + z[2]) - 2*chi[3, i]*z[j]) - 
         2*chi[2, k]*(chi[i, j]*(z[1] - z[2]) + 2*chi[3, i]*z[j]) - 
         4*chi[2, j]*chi[3, i]*z[k] - 2*chi[3, i]*chi[3, j]*z[k]) + 
       chi[2, i]^2*(-2*chi[j, k]*(2*z[1]^2 + 2*z[1]*(z[2] + z[3]) + 
           z[3]*(2*z[2] + z[3])) + 4*chi[2, k]*z[2]*z[j] + 
         10*chi[2, k]*z[3]*z[j] + chi[3, k]*(4*z[1] + 5*z[3])*z[j] + 
         4*chi[3, j]*z[1]*z[k] + 4*chi[2, j]*z[2]*z[k] + 
         10*chi[2, j]*z[3]*z[k] + 5*chi[3, j]*z[3]*z[k]) - 
       2*chi[2, i]*(-2*chi[3, k]*chi[i, j]*z[1]*z[2] - 2*chi[3, j]*chi[i, k]*
          z[1]*z[2] - 2*chi[3, i]*chi[j, k]*z[1]*z[2] - 2*chi[3, k]*chi[i, j]*
          z[2]^2 - 2*chi[3, j]*chi[i, k]*z[2]^2 - 2*chi[3, i]*chi[j, k]*
          z[2]^2 + chi[3, k]*chi[i, j]*z[3]^2 + chi[3, j]*chi[i, k]*z[3]^2 + 
         chi[3, i]*chi[j, k]*z[3]^2 + 2*chi[3, j]*chi[3, k]*z[2]*z[i] - 
         2*chi[3, j]*chi[3, k]*z[3]*z[i] + 2*chi[3, i]*chi[3, k]*z[2]*z[j] - 
         2*chi[3, i]*chi[3, k]*z[3]*z[j] + 2*chi[2, k]*
          (chi[i, j]*(z[1]^2 - z[2]^2 + z[1]*z[3] + z[2]*z[3] + z[3]^2) - 
           4*chi[2, j]*(z[1] + z[3])*z[i] - (z[1] - z[2] + 2*z[3])*
            (chi[3, j]*z[i] + chi[3, i]*z[j])) + 2*chi[3, i]*chi[3, j]*z[2]*
          z[k] - 2*chi[3, i]*chi[3, j]*z[3]*z[k] + 2*chi[2, j]*
          (chi[i, k]*(z[1]^2 - z[2]^2 + z[1]*z[3] + z[2]*z[3] + z[3]^2) - 
           (z[1] - z[2] + 2*z[3])*(chi[3, k]*z[i] + chi[3, i]*z[k]))))) + 
   chi[1, i]*(4*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]^2 + 
     2*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]^2 + chi[2, k]*chi[3, j]*chi[3, k]*
      chi[i, j]*z[1]^2 - 2*chi[2, j]*chi[3, k]^2*chi[i, j]*z[1]^2 + 
     4*chi[2, j]^2*chi[2, k]*chi[i, k]*z[1]^2 - 2*chi[2, k]*chi[3, j]^2*
      chi[i, k]*z[1]^2 + 2*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]^2 + 
     chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[1]^2 + 
     4*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]^2 + 
     2*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]^2 + 
     chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]^2 + 
     2*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]^2 + 
     chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]^2 + 
     4*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]*z[2] + 2*chi[2, k]^2*chi[3, j]*
      chi[i, j]*z[1]*z[2] - 4*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]*
      z[2] - 4*chi[2, j]*chi[3, k]^2*chi[i, j]*z[1]*z[2] + 
     4*chi[2, j]^2*chi[2, k]*chi[i, k]*z[1]*z[2] - 4*chi[2, j]*chi[2, k]*
      chi[3, j]*chi[i, k]*z[1]*z[2] - 4*chi[2, k]*chi[3, j]^2*chi[i, k]*z[1]*
      z[2] + 2*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]*z[2] - 
     4*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]*z[2] - 
     4*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[2]^2 - 
     chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[2]^2 - 
     2*chi[2, j]*chi[3, k]^2*chi[i, j]*z[2]^2 - 4*chi[2, j]*chi[2, k]*
      chi[3, j]*chi[i, k]*z[2]^2 - 2*chi[2, k]*chi[3, j]^2*chi[i, k]*z[2]^2 - 
     chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[2]^2 - 
     4*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[2]^2 - 
     4*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[2]^2 - 
     2*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[2]^2 - 
     chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[2]^2 - 
     2*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[2]^2 - 
     chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[2]^2 + 
     4*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]*z[3] + chi[2, k]^2*chi[3, j]*
      chi[i, j]*z[1]*z[3] - 2*chi[2, j]*chi[3, k]^2*chi[i, j]*z[1]*z[3] + 
     4*chi[2, j]^2*chi[2, k]*chi[i, k]*z[1]*z[3] - 2*chi[2, k]*chi[3, j]^2*
      chi[i, k]*z[1]*z[3] + chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]*z[3] + 
     4*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[3] + 
     4*chi[2, j]*chi[2, k]^2*chi[i, j]*z[2]*z[3] + chi[2, k]^2*chi[3, j]*
      chi[i, j]*z[2]*z[3] - 2*chi[2, j]*chi[3, k]^2*chi[i, j]*z[2]*z[3] + 
     4*chi[2, j]^2*chi[2, k]*chi[i, k]*z[2]*z[3] - 2*chi[2, k]*chi[3, j]^2*
      chi[i, k]*z[2]*z[3] + chi[2, j]^2*chi[3, k]*chi[i, k]*z[2]*z[3] + 
     4*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[2]*z[3] + 
     2*chi[2, j]*chi[2, k]^2*chi[i, j]*z[3]^2 + 2*chi[2, j]*chi[2, k]*
      chi[3, k]*chi[i, j]*z[3]^2 + 2*chi[2, j]^2*chi[2, k]*chi[i, k]*z[3]^2 + 
     2*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[3]^2 + 
     4*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[3]^2 + 
     2*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[3]^2 - 
     8*chi[2, j]^2*chi[2, k]^2*z[1]*z[i] - 4*chi[2, j]*chi[2, k]^2*chi[3, j]*
      z[1]*z[i] + 2*chi[2, k]^2*chi[3, j]^2*z[1]*z[i] - 
     4*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]*z[i] + 2*chi[2, k]*chi[3, j]^2*
      chi[3, k]*z[1]*z[i] + 2*chi[2, j]^2*chi[3, k]^2*z[1]*z[i] + 
     2*chi[2, j]*chi[3, j]*chi[3, k]^2*z[1]*z[i] - 4*chi[2, j]^2*chi[2, k]^2*
      z[2]*z[i] + 2*chi[2, k]^2*chi[3, j]^2*z[2]*z[i] + 
     4*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[2]*z[i] + 
     2*chi[2, k]*chi[3, j]^2*chi[3, k]*z[2]*z[i] + 2*chi[2, j]^2*chi[3, k]^2*
      z[2]*z[i] + 2*chi[2, j]*chi[3, j]*chi[3, k]^2*z[2]*z[i] - 
     5*chi[2, j]*chi[2, k]^2*chi[3, j]*z[3]*z[i] - 5*chi[2, j]^2*chi[2, k]*
      chi[3, k]*z[3]*z[i] - 4*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[3]*
      z[i] - 4*chi[2, j]*chi[2, k]^2*chi[3, i]*z[1]*z[j] - 
     2*chi[2, i]*chi[2, k]^2*chi[3, j]*z[1]*z[j] - chi[2, k]^2*chi[3, i]*
      chi[3, j]*z[1]*z[j] - 4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*
      z[j] + 4*chi[2, i]*chi[2, j]*chi[3, k]^2*z[1]*z[j] + 
     2*chi[2, j]*chi[3, i]*chi[3, k]^2*z[1]*z[j] - 4*chi[2, i]*chi[2, j]*
      chi[2, k]^2*z[2]*z[j] - 2*chi[2, i]*chi[2, k]^2*chi[3, j]*z[2]*z[j] - 
     chi[2, k]^2*chi[3, i]*chi[3, j]*z[2]*z[j] + 4*chi[2, i]*chi[2, j]*
      chi[2, k]*chi[3, k]*z[2]*z[j] + 4*chi[2, j]*chi[2, k]*chi[3, i]*
      chi[3, k]*z[2]*z[j] + 4*chi[2, i]*chi[2, j]*chi[3, k]^2*z[2]*z[j] + 
     2*chi[2, j]*chi[3, i]*chi[3, k]^2*z[2]*z[j] - 10*chi[2, i]*chi[2, j]*
      chi[2, k]^2*z[3]*z[j] - 5*chi[2, j]*chi[2, k]^2*chi[3, i]*z[3]*z[j] - 
     8*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[3]*z[j] - 
     4*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[3]*z[j] + 
     chi[1, k]^2*(-4*chi[2, j]^2*(z[1] + z[3])*z[i] + chi[3, j]*(z[1] + z[2])*
        (-(chi[i, j]*(2*z[2] + z[3])) + 2*chi[3, j]*z[i] + 
         (2*chi[2, i] + chi[3, i])*z[j]) + chi[2, j]*
        (chi[i, j]*(-4*z[1]*z[2] - 4*z[2]^2 + 2*z[3]^2) + 
         4*chi[3, j]*z[2]*z[i] + 4*(chi[3, i]*z[2] + chi[2, i]*
            (-z[1] + z[2]))*z[j])) - 4*chi[2, j]^2*chi[2, k]*chi[3, i]*z[1]*
      z[k] - 4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[k] + 
     4*chi[2, i]*chi[2, k]*chi[3, j]^2*z[1]*z[k] + 2*chi[2, k]*chi[3, i]*
      chi[3, j]^2*z[1]*z[k] - 2*chi[2, i]*chi[2, j]^2*chi[3, k]*z[1]*z[k] - 
     chi[2, j]^2*chi[3, i]*chi[3, k]*z[1]*z[k] - 4*chi[2, i]*chi[2, j]^2*
      chi[2, k]*z[2]*z[k] + 4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[2]*
      z[k] + 4*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[2]*z[k] + 
     4*chi[2, i]*chi[2, k]*chi[3, j]^2*z[2]*z[k] + 2*chi[2, k]*chi[3, i]*
      chi[3, j]^2*z[2]*z[k] - 2*chi[2, i]*chi[2, j]^2*chi[3, k]*z[2]*z[k] - 
     chi[2, j]^2*chi[3, i]*chi[3, k]*z[2]*z[k] - 10*chi[2, i]*chi[2, j]^2*
      chi[2, k]*z[3]*z[k] - 5*chi[2, j]^2*chi[2, k]*chi[3, i]*z[3]*z[k] - 
     8*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[3]*z[k] - 
     4*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[3]*z[k] + 
     chi[1, j]^2*(2*chi[1, k]^2*(2*z[2] - z[3])*z[i] - 
       4*chi[2, k]^2*(z[1] + z[3])*z[i] + chi[3, k]*(z[1] + z[2])*
        (-(chi[i, k]*(2*z[2] + z[3])) + 2*chi[3, k]*z[i] + 
         (2*chi[2, i] + chi[3, i])*z[k]) + chi[2, k]*
        (chi[i, k]*(-4*z[1]*z[2] - 4*z[2]^2 + 2*z[3]^2) + 
         4*chi[3, k]*z[2]*z[i] + 4*(chi[3, i]*z[2] + chi[2, i]*
            (-z[1] + z[2]))*z[k]) + chi[1, k]*
        (chi[i, k]*(-4*z[1]*z[2] - 4*z[2]^2 + 2*z[3]^2) + 
         4*(chi[3, k]*z[2]*z[i] + chi[2, k]*(-z[1] + z[2])*z[i] + 
           (chi[3, i]*z[2] + chi[2, i]*(-z[1] + z[2]))*z[k]))) - 
     chi[1, k]*(chi[3, j]*(z[1] + z[2])*(2*chi[3, j]*chi[i, k]*z[1] - 
         2*chi[2, i]*chi[j, k]*z[1] - chi[3, i]*chi[j, k]*z[1] + 
         2*chi[3, j]*chi[i, k]*z[2] + 2*chi[2, i]*chi[j, k]*z[2] + 
         chi[3, i]*chi[j, k]*z[2] + 2*chi[3, j]*chi[i, k]*z[3] + 
         chi[3, k]*(chi[i, j]*(-z[1] + z[2]) - 2*chi[3, j]*z[i]) - 
         2*chi[2, k]*(chi[i, j]*(z[1] - z[2]) + 2*chi[3, j]*z[i]) - 
         4*chi[2, i]*chi[3, j]*z[k] - 2*chi[3, i]*chi[3, j]*z[k]) + 
       chi[2, j]^2*(-2*chi[i, k]*(2*z[1]^2 + 2*z[1]*(z[2] + z[3]) + 
           z[3]*(2*z[2] + z[3])) + 4*chi[2, k]*z[2]*z[i] + 
         10*chi[2, k]*z[3]*z[i] + chi[3, k]*(4*z[1] + 5*z[3])*z[i] + 
         4*chi[3, i]*z[1]*z[k] + 4*chi[2, i]*z[2]*z[k] + 
         10*chi[2, i]*z[3]*z[k] + 5*chi[3, i]*z[3]*z[k]) - 
       2*chi[2, j]*(-2*chi[3, k]*chi[i, j]*z[1]*z[2] - 2*chi[3, j]*chi[i, k]*
          z[1]*z[2] - 2*chi[3, i]*chi[j, k]*z[1]*z[2] - 2*chi[3, k]*chi[i, j]*
          z[2]^2 - 2*chi[3, j]*chi[i, k]*z[2]^2 - 2*chi[3, i]*chi[j, k]*
          z[2]^2 + chi[3, k]*chi[i, j]*z[3]^2 + chi[3, j]*chi[i, k]*z[3]^2 + 
         chi[3, i]*chi[j, k]*z[3]^2 + 2*chi[3, j]*chi[3, k]*z[2]*z[i] - 
         2*chi[3, j]*chi[3, k]*z[3]*z[i] + 2*chi[3, i]*chi[3, k]*z[2]*z[j] - 
         2*chi[3, i]*chi[3, k]*z[3]*z[j] + 2*chi[2, k]*
          (chi[i, j]*(z[1]^2 - z[2]^2 + z[1]*z[3] + z[2]*z[3] + z[3]^2) + 
           chi[3, j]*(-z[1] + z[2] - 2*z[3])*z[i] - 
           (4*chi[2, i]*(z[1] + z[3]) + chi[3, i]*(z[1] - z[2] + 2*z[3]))*
            z[j]) + 2*chi[3, i]*chi[3, j]*z[2]*z[k] - 2*chi[3, i]*chi[3, j]*
          z[3]*z[k] + 2*chi[2, i]*(chi[j, k]*(z[1]^2 - z[2]^2 + z[1]*z[3] + 
             z[2]*z[3] + z[3]^2) - (z[1] - z[2] + 2*z[3])*(chi[3, k]*z[j] + 
             chi[3, j]*z[k])))) - chi[1, j]*
      (chi[1, k]^2*(chi[i, j]*(4*z[1]*z[2] + 4*z[2]^2 - 2*z[3]^2) + 
         4*chi[2, j]*(z[1] - z[2])*z[i] - 4*chi[3, j]*z[2]*z[i] + 
         4*chi[2, i]*z[1]*z[j] - 4*chi[2, i]*z[2]*z[j] - 
         4*chi[3, i]*z[2]*z[j]) + chi[2, k]^2*
        (-2*chi[i, j]*(2*z[1]^2 + 2*z[1]*(z[2] + z[3]) + 
           z[3]*(2*z[2] + z[3])) + 4*chi[2, j]*z[2]*z[i] + 
         10*chi[2, j]*z[3]*z[i] + chi[3, j]*(4*z[1] + 5*z[3])*z[i] + 
         4*chi[3, i]*z[1]*z[j] + 4*chi[2, i]*z[2]*z[j] + 
         10*chi[2, i]*z[3]*z[j] + 5*chi[3, i]*z[3]*z[j]) + 
       chi[3, k]*(z[1] + z[2])*(-((2*chi[2, j]*chi[i, k] + 
            chi[3, j]*chi[i, k] + (2*chi[2, i] + chi[3, i])*chi[j, k])*
           (z[1] - z[2])) + 2*chi[3, k]*(chi[i, j]*(z[1] + z[2] + z[3]) - 
           2*chi[2, j]*z[i] - chi[3, j]*z[i] - 2*chi[2, i]*z[j] - 
           chi[3, i]*z[j])) - 2*chi[1, k]*(2*chi[2, i]*chi[j, k]*z[1]^2 - 
         2*chi[3, k]*chi[i, j]*z[1]*z[2] - 2*chi[3, j]*chi[i, k]*z[1]*z[2] - 
         2*chi[3, i]*chi[j, k]*z[1]*z[2] - 2*chi[3, k]*chi[i, j]*z[2]^2 - 
         2*chi[3, j]*chi[i, k]*z[2]^2 - 2*chi[2, i]*chi[j, k]*z[2]^2 - 
         2*chi[3, i]*chi[j, k]*z[2]^2 + 2*chi[2, i]*chi[j, k]*z[1]*z[3] + 
         2*chi[2, i]*chi[j, k]*z[2]*z[3] + chi[3, k]*chi[i, j]*z[3]^2 + 
         chi[3, j]*chi[i, k]*z[3]^2 + 2*chi[2, i]*chi[j, k]*z[3]^2 + 
         chi[3, i]*chi[j, k]*z[3]^2 + 2*chi[3, j]*chi[3, k]*z[2]*z[i] - 
         2*chi[3, j]*chi[3, k]*z[3]*z[i] - 2*chi[2, i]*chi[3, k]*z[1]*z[j] + 
         2*chi[2, i]*chi[3, k]*z[2]*z[j] + 2*chi[3, i]*chi[3, k]*z[2]*z[j] - 
         4*chi[2, i]*chi[3, k]*z[3]*z[j] - 2*chi[3, i]*chi[3, k]*z[3]*z[j] + 
         2*chi[2, k]*(chi[i, j]*(z[1]^2 - z[2]^2 + z[1]*z[3] + z[2]*z[3] + 
             z[3]^2) - chi[3, j]*z[1]*z[i] + chi[3, j]*z[2]*z[i] - 
           2*chi[3, j]*z[3]*z[i] - 4*chi[2, j]*(z[1] + z[3])*z[i] - 
           4*chi[2, i]*z[1]*z[j] - chi[3, i]*z[1]*z[j] + chi[3, i]*z[2]*
            z[j] - 4*chi[2, i]*z[3]*z[j] - 2*chi[3, i]*z[3]*z[j]) - 
         2*chi[2, i]*chi[3, j]*z[1]*z[k] + 2*chi[2, i]*chi[3, j]*z[2]*z[k] + 
         2*chi[3, i]*chi[3, j]*z[2]*z[k] - 4*chi[2, i]*chi[3, j]*z[3]*z[k] - 
         2*chi[3, i]*chi[3, j]*z[3]*z[k] + 2*chi[2, j]*
          (chi[i, k]*(z[1]^2 - z[2]^2 + z[1]*z[3] + z[2]*z[3] + z[3]^2) + 
           chi[3, k]*(-z[1] + z[2] - 2*z[3])*z[i] - 
           (4*chi[2, i]*(z[1] + z[3]) + chi[3, i]*(z[1] - z[2] + 2*z[3]))*
            z[k])) - 2*chi[2, k]*(-2*chi[3, k]*chi[i, j]*z[1]*z[2] - 
         2*chi[3, j]*chi[i, k]*z[1]*z[2] - 2*chi[3, i]*chi[j, k]*z[1]*z[2] - 
         2*chi[3, k]*chi[i, j]*z[2]^2 - 2*chi[3, j]*chi[i, k]*z[2]^2 - 
         2*chi[3, i]*chi[j, k]*z[2]^2 + chi[3, k]*chi[i, j]*z[3]^2 + 
         chi[3, j]*chi[i, k]*z[3]^2 + chi[3, i]*chi[j, k]*z[3]^2 + 
         2*chi[3, j]*chi[3, k]*z[2]*z[i] - 2*chi[3, j]*chi[3, k]*z[3]*z[i] + 
         2*chi[3, i]*chi[3, k]*z[2]*z[j] - 2*chi[3, i]*chi[3, k]*z[3]*z[j] + 
         2*chi[3, i]*chi[3, j]*z[2]*z[k] - 2*chi[3, i]*chi[3, j]*z[3]*z[k] + 
         2*chi[2, j]*(chi[i, k]*(z[1]^2 - z[2]^2 + z[1]*z[3] + z[2]*z[3] + 
             z[3]^2) + chi[3, k]*(-z[1] + z[2] - 2*z[3])*z[i] - 
           (4*chi[2, i]*(z[1] + z[3]) + chi[3, i]*(z[1] - z[2] + 2*z[3]))*
            z[k]) + 2*chi[2, i]*(chi[j, k]*(z[1]^2 - z[2]^2 + z[1]*z[3] + 
             z[2]*z[3] + z[3]^2) - (z[1] - z[2] + 2*z[3])*(chi[3, k]*z[j] + 
             chi[3, j]*z[k]))))))/(3*chi[2, 3]*(chi[1, 2] + chi[1, 3] + 
    chi[2, 3])*chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*
   chi[j, {1, 2, 3}]*chi[k, {1, 2}]*chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3]) + 
 ((chi[1, k]*chi[2, j] + chi[1, j]*chi[2, k])*chi[3, i]*
    (-(chi[2, j]*chi[2, k]*chi[3, i]*z[1]^3) + chi[1, j]*chi[1, k]*
      (chi[3, i]*z[2]^3 - chi[2, 3]*(z[1] + z[2])^2*z[i])) + 
   chi[2, i]^2*z[1]*(8*chi[2, j]^2*chi[2, k]^2*z[1]^2 - 
     chi[2, j]*(4*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[2] + 
       chi[1, j]*z[1]*(chi[3, k]^2*z[1] + 16*chi[1, k]*chi[2, k]*z[2] + 
         8*chi[2, k]*chi[3, k]*z[2]) + chi[1, k]*
        (8*chi[2, k]*chi[3, j]*z[1]*z[2] + chi[3, k]*
          (chi[3, j]*(5*z[1] - z[2])*z[2] + chi[2, 3]*z[1]*z[j]))) + 
     chi[1, j]*chi[2, k]*chi[3, j]*(chi[3, k]*z[2]*(-5*z[1] + z[2]) - 
       chi[2, 3]*z[1]*z[k]) - chi[1, k]*z[1]*(chi[2, k]*chi[3, j]^2*z[1] + 
       chi[1, j]*(chi[2, 3]*chi[3, k]*z[j] + chi[3, j]*(6*chi[3, k]*z[2] + 
           chi[2, 3]*z[k])))) + chi[1, i]^2*
    (-4*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]^2*z[2] + 
     8*chi[1, j]^2*chi[1, k]*(chi[1, k] + chi[3, k])*z[1]*z[2]^2 - 
     chi[1, k]*(chi[2, k]*chi[3, j]*(-(chi[3, j]*z[2]^3) + 
         chi[2, 3]*(z[1] + z[2])^2*z[j]) + chi[2, j]*z[1]*
        (8*chi[2, k]*chi[3, j]*z[1]*z[2] + chi[3, k]*(-5*chi[3, j]*z[2]^2 + 
           chi[2, 3]*z[1]*z[j]))) + chi[1, j]*
      (8*chi[1, k]^2*chi[3, j]*z[1]*z[2]^2 + chi[2, k]*chi[3, j]*z[1]*
        (5*chi[3, k]*z[2]^2 - chi[2, 3]*z[1]*z[k]) - chi[2, j]*chi[3, k]*
        (8*chi[2, k]*z[1]^2*z[2] - chi[3, k]*z[2]^3 + 
         chi[2, 3]*(z[1] + z[2])^2*z[k]) - chi[1, k]*z[1]^2*
        (16*chi[2, j]*chi[2, k]*z[2] + chi[2, 3]*(chi[3, k]*z[j] + 
           chi[3, j]*z[k])))) - chi[2, i]*z[1]*
    (chi[1, j]^2*(4*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*z[2] + 
       chi[1, k]*(8*chi[2, k]*chi[3, i]*z[1]*z[2] + 
         chi[3, k]*(-5*chi[3, i]*z[2]^2 + chi[2, 3]*z[1]*z[i]))) + 
     chi[2, j]*(4*chi[1, k]^2*chi[3, i]*chi[3, j]*z[1]*z[2] + 
       2*chi[2, k]*chi[3, i]*(2*chi[2, j]*chi[3, k]*z[1]*z[2] - 
         chi[3, j]*(chi[3, k]*(z[1] - z[2])^2 - 2*chi[2, k]*z[1]*z[2])) + 
       chi[1, k]*(-4*chi[2, k]*chi[3, i]*(chi[3, j]*(z[1] - z[2])^2 - 
           2*chi[2, j]*z[1]*z[2]) + chi[3, k]*
          (chi[2, j]*(chi[3, i]*(5*z[1] - z[2])*z[2] + chi[2, 3]*z[1]*z[i]) + 
           chi[2, 3]*z[1]*(chi[3, j]*z[i] + chi[3, i]*z[j])))) + 
     chi[1, j]*(chi[1, k]^2*(8*chi[2, j]*chi[3, i]*z[1]*z[2] + 
         chi[3, j]*(-5*chi[3, i]*z[2]^2 + chi[2, 3]*z[1]*z[i])) + 
       chi[1, k]*(-2*chi[2, k]*chi[3, j]*(chi[3, i]*(z[1]^2 + 3*z[2]^2) - 
           chi[2, 3]*z[1]*z[i]) - 2*chi[2, j]*(4*chi[2, k]*chi[3, i]*
            (z[1] - z[2])^2 + chi[3, k]*(chi[3, i]*(z[1]^2 + 3*z[2]^2) - 
             chi[2, 3]*z[1]*z[i])) + chi[2, 3]*chi[3, i]*z[1]*
          (chi[3, k]*z[j] + chi[3, j]*z[k])) + 
       chi[2, k]*(-4*chi[2, j]*chi[3, i]*(chi[3, k]*(z[1] - z[2])^2 - 
           2*chi[2, k]*z[1]*z[2]) + chi[3, j]*
          (chi[2, k]*(chi[3, i]*(5*z[1] - z[2])*z[2] + chi[2, 3]*z[1]*z[i]) + 
           chi[2, 3]*z[1]*(chi[3, k]*z[i] + chi[3, i]*z[k]))))) + 
   chi[1, i]*(-(chi[1, k]^2*(chi[2, j]*chi[3, i]*z[1]*(-5*chi[3, j]*z[2]^2 + 
          chi[2, 3]*z[1]*z[j]) + chi[2, i]*chi[3, j]*
         (8*chi[2, j]*z[1]^2*z[2] - chi[3, j]*z[2]^3 + 
          chi[2, 3]*(z[1] + z[2])^2*z[j]))) + 
     chi[1, j]^2*(8*chi[1, k]^2*chi[3, i]*z[1]*z[2]^2 + 
       chi[2, k]*chi[3, i]*z[1]*(5*chi[3, k]*z[2]^2 - chi[2, 3]*z[1]*z[k]) - 
       chi[2, i]*chi[3, k]*(8*chi[2, k]*z[1]^2*z[2] - chi[3, k]*z[2]^3 + 
         chi[2, 3]*(z[1] + z[2])^2*z[k]) - chi[1, k]*z[1]^2*
        (16*chi[2, i]*chi[2, k]*z[2] + chi[2, 3]*(chi[3, k]*z[i] + 
           chi[3, i]*z[k]))) - 
     z[1]*(chi[2, i]*(chi[2, j]^2*chi[3, k]^2*z[1]^2 + chi[2, k]^2*chi[3, j]*
          z[1]*(chi[3, j]*z[1] + 8*chi[2, j]*z[2]) + 4*chi[2, j]*chi[2, k]*
          chi[3, k]*(-(chi[3, j]*(z[1] - z[2])^2) + 2*chi[2, j]*z[1]*z[2])) + 
       chi[2, j]*chi[2, k]*chi[3, i]*
        (chi[2, k]*(chi[3, j]*(5*z[1] - z[2])*z[2] + chi[2, 3]*z[1]*z[j]) + 
         chi[2, 3]*z[1]*(chi[3, k]*z[j] + chi[3, j]*z[k]) + 
         chi[2, j]*(chi[3, k]*(5*z[1] - z[2])*z[2] + chi[2, 3]*z[1]*z[k]))) - 
     chi[1, k]*chi[2, j]*z[1]*(-2*chi[2, k]*chi[3, i]*
        (chi[3, j]*(z[1]^2 + 3*z[2]^2) - chi[2, 3]*z[1]*z[j]) - 
       2*chi[2, i]*(4*chi[2, k]*(chi[3, j]*(z[1] - z[2])^2 - 
           2*chi[2, j]*z[1]*z[2]) + chi[3, k]*
          (chi[3, j]*(z[1]^2 + 3*z[2]^2) - chi[2, 3]*z[1]*z[j])) + 
       z[1]*(chi[2, 3]*chi[3, j]*(chi[3, k]*z[i] + chi[3, i]*z[k]) + 
         chi[2, j]*(chi[2, 3]*chi[3, k]*z[i] + chi[3, i]*(6*chi[3, k]*z[2] + 
             chi[2, 3]*z[k])))) - chi[1, j]*
      (chi[1, k]^2*z[1]^2*(16*chi[2, i]*chi[2, j]*z[2] + 
         chi[2, 3]*(chi[3, j]*z[i] + chi[3, i]*z[j])) + 
       chi[2, k]*z[1]*(z[1]*(chi[2, 3]*chi[3, k]*(chi[3, j]*z[i] + 
             chi[3, i]*z[j]) + chi[2, k]*(chi[2, 3]*chi[3, j]*z[i] + 
             chi[3, i]*(6*chi[3, j]*z[2] + chi[2, 3]*z[j]))) - 
         2*chi[2, j]*chi[3, i]*(chi[3, k]*(z[1]^2 + 3*z[2]^2) - 
           chi[2, 3]*z[1]*z[k]) - 2*chi[2, i]*
          (4*chi[2, j]*(chi[3, k]*(z[1] - z[2])^2 - 2*chi[2, k]*z[1]*z[2]) + 
           chi[3, j]*(chi[3, k]*(z[1]^2 + 3*z[2]^2) - chi[2, 3]*z[1]*
              z[k]))) + 2*chi[1, k]*(chi[3, i]*chi[3, j]*chi[3, k]*z[1]^2*
          z[2] - 4*chi[2, k]*chi[3, i]*chi[3, j]*z[1]*z[2]^2 - 
         2*chi[3, i]*chi[3, j]*chi[3, k]*z[1]*z[2]^2 + chi[3, i]*chi[3, j]*
          chi[3, k]*z[2]^3 + chi[2, 3]*chi[2, k]*chi[3, j]*z[1]^2*z[i] + 
         chi[2, 3]*chi[2, k]*chi[3, i]*z[1]^2*z[j] + chi[2, i]*z[1]*
          (8*chi[2, k]*chi[3, j]*z[1]*z[2] - 4*chi[3, j]*chi[3, k]*z[2]^2 - 
           8*chi[2, j]*(chi[2, k]*(z[1] - z[2])^2 - chi[3, k]*z[1]*z[2]) + 
           chi[2, 3]*chi[3, k]*z[1]*z[j] + chi[2, 3]*chi[3, j]*z[1]*z[k]) + 
         chi[2, j]*z[1]*(8*chi[2, k]*chi[3, i]*z[1]*z[2] + 
           chi[2, 3]*chi[3, k]*z[1]*z[i] + chi[3, i]*(-4*chi[3, k]*z[2]^2 + 
             chi[2, 3]*z[1]*z[k]))))))/(chi[1, 2]*chi[1, 3]*
   (chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[i, {1, 2}]*chi[i, {1, 2, 3}]*
   chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*chi[k, {1, 2, 3}]*z[3]*
   z[1, 2]*z[1, 2, 3]) + (-4*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[i, j]*z[1]^2*
    z[2] - 8*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[1]^2*z[2] - 
   4*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]^2*z[2] - 
   2*chi[1, k]^2*chi[2, j]*chi[3, i]*chi[i, j]*z[1]^2*z[2] - 
   4*chi[1, k]*chi[2, j]*chi[2, k]*chi[3, i]*chi[i, j]*z[1]^2*z[2] - 
   2*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[i, j]*z[1]^2*z[2] - 
   2*chi[1, k]^2*chi[2, i]*chi[3, j]*chi[i, j]*z[1]^2*z[2] - 
   4*chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]*chi[i, j]*z[1]^2*z[2] - 
   2*chi[2, i]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]^2*z[2] - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, k]*chi[i, j]*z[1]^2*z[2] - 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]^2*z[2] - 
   2*chi[1, k]*chi[2, j]*chi[3, i]*chi[3, k]*chi[i, j]*z[1]^2*z[2] - 
   2*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*chi[i, j]*z[1]^2*z[2] - 
   2*chi[1, k]*chi[2, i]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]^2*z[2] - 
   2*chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]^2*z[2] - 
   4*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[i, k]*z[1]^2*z[2] - 
   4*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[i, k]*z[1]^2*z[2] - 
   2*chi[1, k]*chi[2, j]^2*chi[3, i]*chi[i, k]*z[1]^2*z[2] - 
   2*chi[2, j]^2*chi[2, k]*chi[3, i]*chi[i, k]*z[1]^2*z[2] - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*chi[i, k]*z[1]^2*z[2] - 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]^2*z[2] - 
   2*chi[1, k]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, k]*z[1]^2*z[2] - 
   2*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*chi[i, k]*z[1]^2*z[2] - 
   2*chi[2, i]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]^2*z[2] - 
   2*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[1]^2*z[2] - 
   4*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[j, k]*z[1]^2*z[2] - 
   4*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[j, k]*z[1]^2*z[2] - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[j, k]*z[1]^2*z[2] - 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]^2*z[2] - 
   2*chi[1, k]*chi[2, i]^2*chi[3, j]*chi[j, k]*z[1]^2*z[2] - 
   2*chi[2, i]^2*chi[2, k]*chi[3, j]*chi[j, k]*z[1]^2*z[2] - 
   2*chi[1, k]*chi[2, i]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]^2*z[2] - 
   2*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]^2*z[2] - 
   2*chi[2, i]^2*chi[2, j]*chi[3, k]*chi[j, k]*z[1]^2*z[2] - 
   2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]^2*z[2] - 
   8*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[i, j]*z[1]*z[2]^2 - 
   16*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[1]*z[2]^2 - 
   8*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]*z[2]^2 - 
   4*chi[1, k]^2*chi[2, j]*chi[3, i]*chi[i, j]*z[1]*z[2]^2 - 
   8*chi[1, k]*chi[2, j]*chi[2, k]*chi[3, i]*chi[i, j]*z[1]*z[2]^2 - 
   4*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[i, j]*z[1]*z[2]^2 - 
   4*chi[1, k]^2*chi[2, i]*chi[3, j]*chi[i, j]*z[1]*z[2]^2 - 
   8*chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]*chi[i, j]*z[1]*z[2]^2 - 
   4*chi[2, i]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]*z[2]^2 - 
   8*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, k]*chi[i, j]*z[1]*z[2]^2 - 
   8*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]*z[2]^2 - 
   4*chi[1, k]*chi[2, j]*chi[3, i]*chi[3, k]*chi[i, j]*z[1]*z[2]^2 - 
   4*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*chi[i, j]*z[1]*z[2]^2 - 
   4*chi[1, k]*chi[2, i]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]*z[2]^2 - 
   4*chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]*z[2]^2 - 
   8*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[i, k]*z[1]*z[2]^2 - 
   8*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[i, k]*z[1]*z[2]^2 - 
   4*chi[1, k]*chi[2, j]^2*chi[3, i]*chi[i, k]*z[1]*z[2]^2 - 
   4*chi[2, j]^2*chi[2, k]*chi[3, i]*chi[i, k]*z[1]*z[2]^2 - 
   8*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*chi[i, k]*z[1]*z[2]^2 - 
   8*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]*z[2]^2 - 
   4*chi[1, k]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, k]*z[1]*z[2]^2 - 
   4*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*chi[i, k]*z[1]*z[2]^2 - 
   4*chi[2, i]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]*z[2]^2 - 
   4*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[1]*z[2]^2 - 
   8*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[j, k]*z[1]*z[2]^2 - 
   8*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[2]^2 - 
   8*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[j, k]*z[1]*z[2]^2 - 
   8*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]*z[2]^2 - 
   4*chi[1, k]*chi[2, i]^2*chi[3, j]*chi[j, k]*z[1]*z[2]^2 - 
   4*chi[2, i]^2*chi[2, k]*chi[3, j]*chi[j, k]*z[1]*z[2]^2 - 
   4*chi[1, k]*chi[2, i]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]*z[2]^2 - 
   4*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]*z[2]^2 - 
   4*chi[2, i]^2*chi[2, j]*chi[3, k]*chi[j, k]*z[1]*z[2]^2 - 
   4*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]*z[2]^2 - 
   4*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[i, j]*z[2]^3 - 
   8*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[2]^3 - 
   4*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[i, j]*z[2]^3 - 
   2*chi[1, k]^2*chi[2, j]*chi[3, i]*chi[i, j]*z[2]^3 - 
   4*chi[1, k]*chi[2, j]*chi[2, k]*chi[3, i]*chi[i, j]*z[2]^3 - 
   2*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[i, j]*z[2]^3 - 
   2*chi[1, k]^2*chi[2, i]*chi[3, j]*chi[i, j]*z[2]^3 - 
   4*chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]*chi[i, j]*z[2]^3 - 
   2*chi[2, i]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[2]^3 - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, k]*chi[i, j]*z[2]^3 - 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[2]^3 - 
   2*chi[1, k]*chi[2, j]*chi[3, i]*chi[3, k]*chi[i, j]*z[2]^3 - 
   2*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*chi[i, j]*z[2]^3 - 
   2*chi[1, k]*chi[2, i]*chi[3, j]*chi[3, k]*chi[i, j]*z[2]^3 - 
   2*chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[2]^3 - 
   4*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[i, k]*z[2]^3 - 
   4*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[i, k]*z[2]^3 - 
   2*chi[1, k]*chi[2, j]^2*chi[3, i]*chi[i, k]*z[2]^3 - 
   2*chi[2, j]^2*chi[2, k]*chi[3, i]*chi[i, k]*z[2]^3 - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*chi[i, k]*z[2]^3 - 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[2]^3 - 
   2*chi[1, k]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, k]*z[2]^3 - 
   2*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*chi[i, k]*z[2]^3 - 
   2*chi[2, i]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[2]^3 - 
   2*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[2]^3 - 
   4*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[j, k]*z[2]^3 - 
   4*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[j, k]*z[2]^3 - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[j, k]*z[2]^3 - 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[2]^3 - 
   2*chi[1, k]*chi[2, i]^2*chi[3, j]*chi[j, k]*z[2]^3 - 
   2*chi[2, i]^2*chi[2, k]*chi[3, j]*chi[j, k]*z[2]^3 - 
   2*chi[1, k]*chi[2, i]*chi[3, i]*chi[3, j]*chi[j, k]*z[2]^3 - 
   2*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[2]^3 - 
   2*chi[2, i]^2*chi[2, j]*chi[3, k]*chi[j, k]*z[2]^3 - 
   2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[2]^3 - 
   chi[1, k]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[1]^2*z[i] - 
   2*chi[1, k]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[1]^2*z[i] - 
   chi[2, j]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]^2*z[i] + 
   chi[1, k]^2*chi[2, i]*chi[3, j]^2*z[1]^2*z[i] + 
   2*chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]^2*z[1]^2*z[i] + 
   chi[2, i]*chi[2, k]^2*chi[3, j]^2*z[1]^2*z[i] - 
   chi[1, k]*chi[2, j]^2*chi[3, i]*chi[3, k]*z[1]^2*z[i] - 
   chi[2, j]^2*chi[2, k]*chi[3, i]*chi[3, k]*z[1]^2*z[i] - 
   2*chi[1, k]*chi[2, j]*chi[3, i]*chi[3, j]*chi[3, k]*z[1]^2*z[i] - 
   2*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*chi[3, k]*z[1]^2*z[i] + 
   chi[1, k]*chi[2, i]*chi[3, j]^2*chi[3, k]*z[1]^2*z[i] + 
   chi[2, i]*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]^2*z[i] + 
   chi[2, i]*chi[2, j]^2*chi[3, k]^2*z[1]^2*z[i] + 
   chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]^2*z[1]^2*z[i] + 
   8*chi[1, k]^2*chi[2, i]*chi[2, j]^2*z[1]*z[2]*z[i] + 
   16*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[1]*z[2]*z[i] + 
   8*chi[2, i]*chi[2, j]^2*chi[2, k]^2*z[1]*z[2]*z[i] + 
   4*chi[1, k]^2*chi[2, j]^2*chi[3, i]*z[1]*z[2]*z[i] + 
   8*chi[1, k]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[1]*z[2]*z[i] + 
   4*chi[2, j]^2*chi[2, k]^2*chi[3, i]*z[1]*z[2]*z[i] + 
   8*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[3, j]*z[1]*z[2]*z[i] + 
   16*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[2]*z[i] + 
   8*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]*z[2]*z[i] + 
   2*chi[1, k]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[1]*z[2]*z[i] + 
   4*chi[1, k]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[1]*z[2]*z[i] + 
   2*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]*z[2]*z[i] + 
   2*chi[1, k]^2*chi[2, i]*chi[3, j]^2*z[1]*z[2]*z[i] + 
   4*chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]^2*z[1]*z[2]*z[i] + 
   2*chi[2, i]*chi[2, k]^2*chi[3, j]^2*z[1]*z[2]*z[i] + 
   8*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[1]*z[2]*z[i] + 
   8*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]*z[2]*z[i] + 
   2*chi[1, k]*chi[2, j]^2*chi[3, i]*chi[3, k]*z[1]*z[2]*z[i] + 
   2*chi[2, j]^2*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*z[2]*z[i] + 
   8*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[1]*z[2]*z[i] + 
   8*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[2]*z[i] + 
   2*chi[1, k]*chi[2, i]*chi[3, j]^2*chi[3, k]*z[1]*z[2]*z[i] + 
   2*chi[2, i]*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]*z[2]*z[i] + 
   2*chi[2, i]*chi[2, j]^2*chi[3, k]^2*z[1]*z[2]*z[i] + 
   2*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]^2*z[1]*z[2]*z[i] + 
   8*chi[1, k]^2*chi[2, i]*chi[2, j]^2*z[2]^2*z[i] + 
   16*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[2]^2*z[i] + 
   8*chi[2, i]*chi[2, j]^2*chi[2, k]^2*z[2]^2*z[i] + 
   4*chi[1, k]^2*chi[2, j]^2*chi[3, i]*z[2]^2*z[i] + 
   8*chi[1, k]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[2]^2*z[i] + 
   4*chi[2, j]^2*chi[2, k]^2*chi[3, i]*z[2]^2*z[i] + 
   8*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[3, j]*z[2]^2*z[i] + 
   16*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[2]^2*z[i] + 
   8*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[2]^2*z[i] + 
   chi[1, k]^2*chi[2, i]*chi[3, j]^2*z[2]^2*z[i] + 
   2*chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]^2*z[2]^2*z[i] + 
   chi[2, i]*chi[2, k]^2*chi[3, j]^2*z[2]^2*z[i] + 
   8*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[2]^2*z[i] + 
   8*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[2]^2*z[i] + 
   8*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[2]^2*z[i] + 
   8*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[2]^2*z[i] + 
   2*chi[1, k]*chi[2, j]*chi[3, i]*chi[3, j]*chi[3, k]*z[2]^2*z[i] + 
   2*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*chi[3, k]*z[2]^2*z[i] + 
   chi[1, k]*chi[2, i]*chi[3, j]^2*chi[3, k]*z[2]^2*z[i] + 
   chi[2, i]*chi[2, k]*chi[3, j]^2*chi[3, k]*z[2]^2*z[i] + 
   chi[2, i]*chi[2, j]^2*chi[3, k]^2*z[2]^2*z[i] + 
   chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]^2*z[2]^2*z[i] + 
   chi[1, k]^2*chi[2, j]*chi[3, i]^2*z[1]^2*z[j] + 
   2*chi[1, k]*chi[2, j]*chi[2, k]*chi[3, i]^2*z[1]^2*z[j] + 
   chi[2, j]*chi[2, k]^2*chi[3, i]^2*z[1]^2*z[j] - 
   chi[1, k]^2*chi[2, i]*chi[3, i]*chi[3, j]*z[1]^2*z[j] - 
   2*chi[1, k]*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*z[1]^2*z[j] - 
   chi[2, i]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]^2*z[j] + 
   chi[1, k]*chi[2, j]*chi[3, i]^2*chi[3, k]*z[1]^2*z[j] + 
   chi[2, j]*chi[2, k]*chi[3, i]^2*chi[3, k]*z[1]^2*z[j] - 
   chi[1, k]*chi[2, i]^2*chi[3, j]*chi[3, k]*z[1]^2*z[j] - 
   chi[2, i]^2*chi[2, k]*chi[3, j]*chi[3, k]*z[1]^2*z[j] - 
   2*chi[1, k]*chi[2, i]*chi[3, i]*chi[3, j]*chi[3, k]*z[1]^2*z[j] - 
   2*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*chi[3, k]*z[1]^2*z[j] + 
   chi[2, i]^2*chi[2, j]*chi[3, k]^2*z[1]^2*z[j] + 
   chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]^2*z[1]^2*z[j] + 
   8*chi[1, k]^2*chi[2, i]^2*chi[2, j]*z[1]*z[2]*z[j] + 
   16*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[2, k]*z[1]*z[2]*z[j] + 
   8*chi[2, i]^2*chi[2, j]*chi[2, k]^2*z[1]*z[2]*z[j] + 
   8*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[3, i]*z[1]*z[2]*z[j] + 
   16*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*z[1]*z[2]*z[j] + 
   8*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, i]*z[1]*z[2]*z[j] + 
   2*chi[1, k]^2*chi[2, j]*chi[3, i]^2*z[1]*z[2]*z[j] + 
   4*chi[1, k]*chi[2, j]*chi[2, k]*chi[3, i]^2*z[1]*z[2]*z[j] + 
   2*chi[2, j]*chi[2, k]^2*chi[3, i]^2*z[1]*z[2]*z[j] + 
   4*chi[1, k]^2*chi[2, i]^2*chi[3, j]*z[1]*z[2]*z[j] + 
   8*chi[1, k]*chi[2, i]^2*chi[2, k]*chi[3, j]*z[1]*z[2]*z[j] + 
   4*chi[2, i]^2*chi[2, k]^2*chi[3, j]*z[1]*z[2]*z[j] + 
   2*chi[1, k]^2*chi[2, i]*chi[3, i]*chi[3, j]*z[1]*z[2]*z[j] + 
   4*chi[1, k]*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*z[1]*z[2]*z[j] + 
   2*chi[2, i]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]*z[2]*z[j] + 
   8*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[3, k]*z[1]*z[2]*z[j] + 
   8*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*z[2]*z[j] + 
   8*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]*z[1]*z[2]*z[j] + 
   8*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*z[2]*z[j] + 
   2*chi[1, k]*chi[2, j]*chi[3, i]^2*chi[3, k]*z[1]*z[2]*z[j] + 
   2*chi[2, j]*chi[2, k]*chi[3, i]^2*chi[3, k]*z[1]*z[2]*z[j] + 
   2*chi[1, k]*chi[2, i]^2*chi[3, j]*chi[3, k]*z[1]*z[2]*z[j] + 
   2*chi[2, i]^2*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[2]*z[j] + 
   2*chi[2, i]^2*chi[2, j]*chi[3, k]^2*z[1]*z[2]*z[j] + 
   2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]^2*z[1]*z[2]*z[j] + 
   8*chi[1, k]^2*chi[2, i]^2*chi[2, j]*z[2]^2*z[j] + 
   16*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[2, k]*z[2]^2*z[j] + 
   8*chi[2, i]^2*chi[2, j]*chi[2, k]^2*z[2]^2*z[j] + 
   8*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[3, i]*z[2]^2*z[j] + 
   16*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*z[2]^2*z[j] + 
   8*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, i]*z[2]^2*z[j] + 
   chi[1, k]^2*chi[2, j]*chi[3, i]^2*z[2]^2*z[j] + 
   2*chi[1, k]*chi[2, j]*chi[2, k]*chi[3, i]^2*z[2]^2*z[j] + 
   chi[2, j]*chi[2, k]^2*chi[3, i]^2*z[2]^2*z[j] + 
   4*chi[1, k]^2*chi[2, i]^2*chi[3, j]*z[2]^2*z[j] + 
   8*chi[1, k]*chi[2, i]^2*chi[2, k]*chi[3, j]*z[2]^2*z[j] + 
   4*chi[2, i]^2*chi[2, k]^2*chi[3, j]*z[2]^2*z[j] + 
   8*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[3, k]*z[2]^2*z[j] + 
   8*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, k]*z[2]^2*z[j] + 
   8*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]*z[2]^2*z[j] + 
   8*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[2]^2*z[j] + 
   chi[1, k]*chi[2, j]*chi[3, i]^2*chi[3, k]*z[2]^2*z[j] + 
   chi[2, j]*chi[2, k]*chi[3, i]^2*chi[3, k]*z[2]^2*z[j] + 
   2*chi[1, k]*chi[2, i]*chi[3, i]*chi[3, j]*chi[3, k]*z[2]^2*z[j] + 
   2*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*chi[3, k]*z[2]^2*z[j] + 
   chi[2, i]^2*chi[2, j]*chi[3, k]^2*z[2]^2*z[j] + 
   chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]^2*z[2]^2*z[j] + 
   chi[1, k]*chi[2, j]^2*chi[3, i]^2*z[1]^2*z[k] + 
   chi[2, j]^2*chi[2, k]*chi[3, i]^2*z[1]^2*z[k] + 
   chi[1, k]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]^2*z[k] + 
   chi[2, j]*chi[2, k]*chi[3, i]^2*chi[3, j]*z[1]^2*z[k] + 
   chi[1, k]*chi[2, i]^2*chi[3, j]^2*z[1]^2*z[k] + 
   chi[2, i]^2*chi[2, k]*chi[3, j]^2*z[1]^2*z[k] + 
   chi[1, k]*chi[2, i]*chi[3, i]*chi[3, j]^2*z[1]^2*z[k] + 
   chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]^2*z[1]^2*z[k] - 
   chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, k]*z[1]^2*z[k] - 
   chi[2, i]^2*chi[2, j]*chi[3, j]*chi[3, k]*z[1]^2*z[k] - 
   2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*chi[3, k]*z[1]^2*z[k] + 
   8*chi[1, k]*chi[2, i]^2*chi[2, j]^2*z[1]*z[2]*z[k] + 
   8*chi[2, i]^2*chi[2, j]^2*chi[2, k]*z[1]*z[2]*z[k] + 
   8*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[3, i]*z[1]*z[2]*z[k] + 
   8*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[1]*z[2]*z[k] + 
   2*chi[1, k]*chi[2, j]^2*chi[3, i]^2*z[1]*z[2]*z[k] + 
   2*chi[2, j]^2*chi[2, k]*chi[3, i]^2*z[1]*z[2]*z[k] + 
   8*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[3, j]*z[1]*z[2]*z[k] + 
   8*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[2]*z[k] + 
   8*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*z[1]*z[2]*z[k] + 
   8*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[1]*z[2]*z[k] + 
   2*chi[1, k]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]*z[2]*z[k] + 
   2*chi[2, j]*chi[2, k]*chi[3, i]^2*chi[3, j]*z[1]*z[2]*z[k] + 
   2*chi[1, k]*chi[2, i]^2*chi[3, j]^2*z[1]*z[2]*z[k] + 
   2*chi[2, i]^2*chi[2, k]*chi[3, j]^2*z[1]*z[2]*z[k] + 
   2*chi[1, k]*chi[2, i]*chi[3, i]*chi[3, j]^2*z[1]*z[2]*z[k] + 
   2*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]^2*z[1]*z[2]*z[k] + 
   4*chi[2, i]^2*chi[2, j]^2*chi[3, k]*z[1]*z[2]*z[k] + 
   2*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, k]*z[1]*z[2]*z[k] + 
   2*chi[2, i]^2*chi[2, j]*chi[3, j]*chi[3, k]*z[1]*z[2]*z[k] + 
   8*chi[1, k]*chi[2, i]^2*chi[2, j]^2*z[2]^2*z[k] + 
   8*chi[2, i]^2*chi[2, j]^2*chi[2, k]*z[2]^2*z[k] + 
   8*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[3, i]*z[2]^2*z[k] + 
   8*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[2]^2*z[k] + 
   chi[1, k]*chi[2, j]^2*chi[3, i]^2*z[2]^2*z[k] + 
   chi[2, j]^2*chi[2, k]*chi[3, i]^2*z[2]^2*z[k] + 
   8*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[3, j]*z[2]^2*z[k] + 
   8*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, j]*z[2]^2*z[k] + 
   8*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*z[2]^2*z[k] + 
   8*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[2]^2*z[k] + 
   chi[1, k]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[2]^2*z[k] + 
   chi[2, j]*chi[2, k]*chi[3, i]^2*chi[3, j]*z[2]^2*z[k] + 
   chi[1, k]*chi[2, i]^2*chi[3, j]^2*z[2]^2*z[k] + 
   chi[2, i]^2*chi[2, k]*chi[3, j]^2*z[2]^2*z[k] + 
   chi[1, k]*chi[2, i]*chi[3, i]*chi[3, j]^2*z[2]^2*z[k] + 
   chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]^2*z[2]^2*z[k] + 
   4*chi[2, i]^2*chi[2, j]^2*chi[3, k]*z[2]^2*z[k] + 
   2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*chi[3, k]*z[2]^2*z[k] + 
   chi[1, j]^2*(4*chi[1, k]^2*(2*chi[2, i] + chi[3, i])*z[2]*(z[1] + z[2])*
      z[i] + 4*chi[2, i]^2*(2*chi[2, k] + chi[3, k])*z[2]*(z[1] + z[2])*
      z[k] + chi[2, k]*chi[3, i]*(-2*chi[i, k]*z[2]*(z[1] + z[2])^2 - 
       chi[3, k]*z[1]*(z[1] - 2*z[2])*z[i] + (z[1] + z[2])*
        (4*chi[2, k]*z[2]*z[i] + chi[3, i]*(z[1] + z[2])*z[k])) + 
     chi[2, i]*(8*chi[2, k]^2*z[2]*(z[1] + z[2])*z[i] + 
       chi[3, k]*(-2*chi[i, k]*z[2]*(z[1] + z[2])^2 + 
         chi[3, k]*(z[1] + z[2])^2*z[i] - chi[3, i]*z[1]*(z[1] - 2*z[2])*
          z[k]) - 4*chi[2, k]*z[2]*(z[1] + z[2])*(chi[i, k]*(z[1] + z[2]) - 
         2*(chi[3, k]*z[i] + chi[3, i]*z[k]))) + 
     chi[1, k]*(8*chi[2, i]^2*z[2]*(z[1] + z[2])*z[k] - 
       4*chi[2, i]*z[2]*(z[1] + z[2])*(chi[i, k]*(z[1] + z[2]) - 
         2*(2*chi[2, k]*z[i] + chi[3, k]*z[i] + chi[3, i]*z[k])) + 
       chi[3, i]*(-2*chi[i, k]*z[2]*(z[1] + z[2])^2 - chi[3, k]*z[1]*
          (z[1] - 2*z[2])*z[i] + (z[1] + z[2])*(8*chi[2, k]*z[2]*z[i] + 
           chi[3, i]*(z[1] + z[2])*z[k])))) + 
   chi[1, i]^2*(-4*chi[2, j]*chi[2, k]*chi[j, k]*z[1]^2*z[2] - 
     2*chi[2, k]*chi[3, j]*chi[j, k]*z[1]^2*z[2] - 2*chi[2, j]*chi[3, k]*
      chi[j, k]*z[1]^2*z[2] - 8*chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[2]^2 - 
     4*chi[2, k]*chi[3, j]*chi[j, k]*z[1]*z[2]^2 - 4*chi[2, j]*chi[3, k]*
      chi[j, k]*z[1]*z[2]^2 - 4*chi[2, j]*chi[2, k]*chi[j, k]*z[2]^3 - 
     2*chi[2, k]*chi[3, j]*chi[j, k]*z[2]^3 - 2*chi[2, j]*chi[3, k]*chi[j, k]*
      z[2]^3 - chi[2, k]*chi[3, j]*chi[3, k]*z[1]^2*z[j] + 
     chi[2, j]*chi[3, k]^2*z[1]^2*z[j] + 8*chi[2, j]*chi[2, k]^2*z[1]*z[2]*
      z[j] + 4*chi[2, k]^2*chi[3, j]*z[1]*z[2]*z[j] + 
     8*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*z[2]*z[j] + 
     2*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[2]*z[j] + 
     2*chi[2, j]*chi[3, k]^2*z[1]*z[2]*z[j] + 8*chi[2, j]*chi[2, k]^2*z[2]^2*
      z[j] + 4*chi[2, k]^2*chi[3, j]*z[2]^2*z[j] + 8*chi[2, j]*chi[2, k]*
      chi[3, k]*z[2]^2*z[j] + chi[2, j]*chi[3, k]^2*z[2]^2*z[j] + 
     4*chi[1, k]^2*(2*chi[2, j] + chi[3, j])*z[2]*(z[1] + z[2])*z[j] + 
     chi[2, k]*chi[3, j]^2*z[1]^2*z[k] - chi[2, j]*chi[3, j]*chi[3, k]*z[1]^2*
      z[k] + 8*chi[2, j]^2*chi[2, k]*z[1]*z[2]*z[k] + 
     8*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[2]*z[k] + 
     2*chi[2, k]*chi[3, j]^2*z[1]*z[2]*z[k] + 4*chi[2, j]^2*chi[3, k]*z[1]*
      z[2]*z[k] + 2*chi[2, j]*chi[3, j]*chi[3, k]*z[1]*z[2]*z[k] + 
     8*chi[2, j]^2*chi[2, k]*z[2]^2*z[k] + 8*chi[2, j]*chi[2, k]*chi[3, j]*
      z[2]^2*z[k] + chi[2, k]*chi[3, j]^2*z[2]^2*z[k] + 
     4*chi[2, j]^2*chi[3, k]*z[2]^2*z[k] + 4*chi[1, j]^2*
      (2*chi[1, k] + 2*chi[2, k] + chi[3, k])*z[2]*(z[1] + z[2])*z[k] + 
     chi[1, j]*(8*chi[1, k]^2*z[2]*(z[1] + z[2])*z[j] + 
       8*chi[2, k]^2*z[2]*(z[1] + z[2])*z[j] + 
       chi[3, k]*(-2*chi[j, k]*z[2]*(z[1] + z[2])^2 + 
         chi[3, k]*(z[1] + z[2])^2*z[j] + 
         (-(chi[3, j]*z[1]*(z[1] - 2*z[2])) + 8*chi[2, j]*z[2]*(z[1] + z[2]))*
          z[k]) - 4*chi[2, k]*z[2]*(z[1] + z[2])*(chi[j, k]*(z[1] + z[2]) - 
         2*(chi[3, k]*z[j] + (2*chi[2, j] + chi[3, j])*z[k])) - 
       4*chi[1, k]*z[2]*(z[1] + z[2])*(chi[j, k]*(z[1] + z[2]) - 
         2*(2*chi[2, k]*z[j] + chi[3, k]*z[j] + (2*chi[2, j] + chi[3, j])*
            z[k]))) + chi[1, k]*(8*chi[2, j]^2*z[2]*(z[1] + z[2])*z[k] - 
       4*chi[2, j]*z[2]*(z[1] + z[2])*(chi[j, k]*(z[1] + z[2]) - 
         2*(2*chi[2, k]*z[j] + chi[3, k]*z[j] + chi[3, j]*z[k])) + 
       chi[3, j]*(-2*chi[j, k]*z[2]*(z[1] + z[2])^2 - chi[3, k]*z[1]*
          (z[1] - 2*z[2])*z[j] + (z[1] + z[2])*(8*chi[2, k]*z[2]*z[j] + 
           chi[3, j]*(z[1] + z[2])*z[k])))) + 
   chi[1, i]*(-4*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]^2*z[2] - 
     2*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]^2*z[2] - 
     4*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]^2*z[2] - 
     2*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]^2*z[2] - 
     4*chi[2, j]^2*chi[2, k]*chi[i, k]*z[1]^2*z[2] - 
     4*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]^2*z[2] - 
     2*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]^2*z[2] - 
     2*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[1]^2*z[2] - 
     8*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]^2*z[2] - 
     4*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]^2*z[2] - 
     4*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]^2*z[2] - 
     2*chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]^2*z[2] - 
     4*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]^2*z[2] - 
     2*chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]^2*z[2] - 
     8*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]*z[2]^2 - 
     4*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]*z[2]^2 - 
     8*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]*z[2]^2 - 
     4*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]*z[2]^2 - 
     8*chi[2, j]^2*chi[2, k]*chi[i, k]*z[1]*z[2]^2 - 
     8*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]*z[2]^2 - 
     4*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]*z[2]^2 - 
     4*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[1]*z[2]^2 - 
     16*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[2]^2 - 
     8*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]*z[2]^2 - 
     8*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]*z[2]^2 - 
     4*chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]*z[2]^2 - 
     8*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]*z[2]^2 - 
     4*chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]*z[2]^2 - 
     4*chi[2, j]*chi[2, k]^2*chi[i, j]*z[2]^3 - 2*chi[2, k]^2*chi[3, j]*
      chi[i, j]*z[2]^3 - 4*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[2]^3 - 
     2*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[2]^3 - 
     4*chi[2, j]^2*chi[2, k]*chi[i, k]*z[2]^3 - 4*chi[2, j]*chi[2, k]*
      chi[3, j]*chi[i, k]*z[2]^3 - 2*chi[2, j]^2*chi[3, k]*chi[i, k]*z[2]^3 - 
     2*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[2]^3 - 
     8*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[2]^3 - 
     4*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[2]^3 - 
     4*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[2]^3 - 
     2*chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[2]^3 - 
     4*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[2]^3 - 
     2*chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[2]^3 + 
     chi[2, k]^2*chi[3, j]^2*z[1]^2*z[i] + chi[2, k]*chi[3, j]^2*chi[3, k]*
      z[1]^2*z[i] + chi[2, j]^2*chi[3, k]^2*z[1]^2*z[i] + 
     chi[2, j]*chi[3, j]*chi[3, k]^2*z[1]^2*z[i] + 8*chi[2, j]^2*chi[2, k]^2*
      z[1]*z[2]*z[i] + 8*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]*z[2]*z[i] + 
     2*chi[2, k]^2*chi[3, j]^2*z[1]*z[2]*z[i] + 8*chi[2, j]^2*chi[2, k]*
      chi[3, k]*z[1]*z[2]*z[i] + 8*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*
      z[1]*z[2]*z[i] + 2*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]*z[2]*z[i] + 
     2*chi[2, j]^2*chi[3, k]^2*z[1]*z[2]*z[i] + 2*chi[2, j]*chi[3, j]*
      chi[3, k]^2*z[1]*z[2]*z[i] + 8*chi[2, j]^2*chi[2, k]^2*z[2]^2*z[i] + 
     8*chi[2, j]*chi[2, k]^2*chi[3, j]*z[2]^2*z[i] + 
     chi[2, k]^2*chi[3, j]^2*z[2]^2*z[i] + 8*chi[2, j]^2*chi[2, k]*chi[3, k]*
      z[2]^2*z[i] + 8*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[2]^2*z[i] + 
     chi[2, k]*chi[3, j]^2*chi[3, k]*z[2]^2*z[i] + chi[2, j]^2*chi[3, k]^2*
      z[2]^2*z[i] + chi[2, j]*chi[3, j]*chi[3, k]^2*z[2]^2*z[i] - 
     chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]^2*z[j] - 2*chi[2, i]*chi[2, k]*
      chi[3, j]*chi[3, k]*z[1]^2*z[j] - 2*chi[2, k]*chi[3, i]*chi[3, j]*
      chi[3, k]*z[1]^2*z[j] + 2*chi[2, i]*chi[2, j]*chi[3, k]^2*z[1]^2*z[j] + 
     chi[2, j]*chi[3, i]*chi[3, k]^2*z[1]^2*z[j] + 16*chi[2, i]*chi[2, j]*
      chi[2, k]^2*z[1]*z[2]*z[j] + 8*chi[2, j]*chi[2, k]^2*chi[3, i]*z[1]*
      z[2]*z[j] + 8*chi[2, i]*chi[2, k]^2*chi[3, j]*z[1]*z[2]*z[j] + 
     2*chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]*z[2]*z[j] + 
     16*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*z[2]*z[j] + 
     8*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*z[2]*z[j] + 
     4*chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[2]*z[j] + 
     4*chi[2, i]*chi[2, j]*chi[3, k]^2*z[1]*z[2]*z[j] + 
     2*chi[2, j]*chi[3, i]*chi[3, k]^2*z[1]*z[2]*z[j] + 
     16*chi[2, i]*chi[2, j]*chi[2, k]^2*z[2]^2*z[j] + 
     8*chi[2, j]*chi[2, k]^2*chi[3, i]*z[2]^2*z[j] + 
     8*chi[2, i]*chi[2, k]^2*chi[3, j]*z[2]^2*z[j] + 
     16*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[2]^2*z[j] + 
     8*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[2]^2*z[j] + 
     2*chi[2, k]*chi[3, i]*chi[3, j]*chi[3, k]*z[2]^2*z[j] + 
     2*chi[2, i]*chi[2, j]*chi[3, k]^2*z[2]^2*z[j] + 
     chi[2, j]*chi[3, i]*chi[3, k]^2*z[2]^2*z[j] + 
     chi[1, k]^2*(8*chi[2, j]^2*z[2]*(z[1] + z[2])*z[i] + 
       chi[3, j]*(-2*chi[i, j]*z[2]*(z[1] + z[2])^2 + 
         chi[3, j]*(z[1] + z[2])^2*z[i] + 
         (-(chi[3, i]*z[1]*(z[1] - 2*z[2])) + 8*chi[2, i]*z[2]*(z[1] + z[2]))*
          z[j]) - 4*chi[2, j]*z[2]*(z[1] + z[2])*(chi[i, j]*(z[1] + z[2]) - 
         2*(chi[3, j]*z[i] + (2*chi[2, i] + chi[3, i])*z[j]))) + 
     2*chi[2, i]*chi[2, k]*chi[3, j]^2*z[1]^2*z[k] + 
     chi[2, k]*chi[3, i]*chi[3, j]^2*z[1]^2*z[k] - chi[2, j]^2*chi[3, i]*
      chi[3, k]*z[1]^2*z[k] - 2*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*
      z[1]^2*z[k] - 2*chi[2, j]*chi[3, i]*chi[3, j]*chi[3, k]*z[1]^2*z[k] + 
     16*chi[2, i]*chi[2, j]^2*chi[2, k]*z[1]*z[2]*z[k] + 
     8*chi[2, j]^2*chi[2, k]*chi[3, i]*z[1]*z[2]*z[k] + 
     16*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[2]*z[k] + 
     8*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[1]*z[2]*z[k] + 
     4*chi[2, i]*chi[2, k]*chi[3, j]^2*z[1]*z[2]*z[k] + 
     2*chi[2, k]*chi[3, i]*chi[3, j]^2*z[1]*z[2]*z[k] + 
     8*chi[2, i]*chi[2, j]^2*chi[3, k]*z[1]*z[2]*z[k] + 
     2*chi[2, j]^2*chi[3, i]*chi[3, k]*z[1]*z[2]*z[k] + 
     4*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[1]*z[2]*z[k] + 
     16*chi[2, i]*chi[2, j]^2*chi[2, k]*z[2]^2*z[k] + 
     8*chi[2, j]^2*chi[2, k]*chi[3, i]*z[2]^2*z[k] + 
     16*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[2]^2*z[k] + 
     8*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[2]^2*z[k] + 
     2*chi[2, i]*chi[2, k]*chi[3, j]^2*z[2]^2*z[k] + 
     chi[2, k]*chi[3, i]*chi[3, j]^2*z[2]^2*z[k] + 8*chi[2, i]*chi[2, j]^2*
      chi[3, k]*z[2]^2*z[k] + 2*chi[2, j]*chi[3, i]*chi[3, j]*chi[3, k]*
      z[2]^2*z[k] + chi[1, j]^2*(8*chi[1, k]^2*z[2]*(z[1] + z[2])*z[i] + 
       8*chi[2, k]^2*z[2]*(z[1] + z[2])*z[i] + 
       chi[3, k]*(-2*chi[i, k]*z[2]*(z[1] + z[2])^2 + 
         chi[3, k]*(z[1] + z[2])^2*z[i] + 
         (-(chi[3, i]*z[1]*(z[1] - 2*z[2])) + 8*chi[2, i]*z[2]*(z[1] + z[2]))*
          z[k]) - 4*chi[2, k]*z[2]*(z[1] + z[2])*(chi[i, k]*(z[1] + z[2]) - 
         2*(chi[3, k]*z[i] + (2*chi[2, i] + chi[3, i])*z[k])) - 
       4*chi[1, k]*z[2]*(z[1] + z[2])*(chi[i, k]*(z[1] + z[2]) - 
         2*(2*chi[2, k]*z[i] + chi[3, k]*z[i] + (2*chi[2, i] + chi[3, i])*
            z[k]))) + chi[1, k]*(-4*chi[2, j]*z[2]*(z[1] + z[2])*
        (chi[3, j]*chi[i, k]*z[1] + 2*chi[2, i]*chi[j, k]*z[1] + 
         chi[3, i]*chi[j, k]*z[1] + chi[3, j]*chi[i, k]*z[2] + 
         2*chi[2, i]*chi[j, k]*z[2] + chi[3, i]*chi[j, k]*z[2] + 
         2*chi[2, k]*(chi[i, j]*(z[1] + z[2]) - 2*(chi[3, j]*z[i] + 
             (2*chi[2, i] + chi[3, i])*z[j])) + chi[3, k]*
          (chi[i, j]*(z[1] + z[2]) - 2*(chi[3, j]*z[i] + 
             (2*chi[2, i] + chi[3, i])*z[j])) - 4*chi[2, i]*chi[3, j]*z[k] - 
         2*chi[3, i]*chi[3, j]*z[k]) - 4*chi[2, j]^2*z[2]*(z[1] + z[2])*
        (chi[i, k]*(z[1] + z[2]) - 2*(2*chi[2, k]*z[i] + chi[3, k]*z[i] + 
           (2*chi[2, i] + chi[3, i])*z[k])) + 
       chi[3, j]*(2*chi[2, k]*(-2*chi[i, j]*z[2]*(z[1] + z[2])^2 + 
           chi[3, j]*(z[1] + z[2])^2*z[i] + 
           (-(chi[3, i]*z[1]*(z[1] - 2*z[2])) + 8*chi[2, i]*z[2]*
              (z[1] + z[2]))*z[j]) + chi[3, k]*(-2*chi[i, j]*z[2]*
            (z[1] + z[2])^2 + chi[3, j]*(z[1] + z[2])^2*z[i] - 
           2*(chi[2, i]*z[1]*(z[1] - 2*z[2]) + chi[3, i]*(z[1]^2 - z[2]^2))*
            z[j]) - (2*chi[2, i] + chi[3, i])*(z[1] + z[2])^2*
          (2*chi[j, k]*z[2] - chi[3, j]*z[k]))) + 
     chi[1, j]*(-4*chi[1, k]^2*z[2]*(z[1] + z[2])*(chi[i, j]*(z[1] + z[2]) - 
         2*(2*chi[2, j]*z[i] + chi[3, j]*z[i] + (2*chi[2, i] + chi[3, i])*
            z[j])) - 4*chi[2, k]^2*z[2]*(z[1] + z[2])*
        (chi[i, j]*(z[1] + z[2]) - 2*(2*chi[2, j]*z[i] + chi[3, j]*z[i] + 
           (2*chi[2, i] + chi[3, i])*z[j])) - 4*chi[1, k]*z[2]*(z[1] + z[2])*
        (2*chi[2, j]*chi[i, k]*z[1] + chi[3, j]*chi[i, k]*z[1] + 
         2*chi[2, i]*chi[j, k]*z[1] + chi[3, i]*chi[j, k]*z[1] + 
         2*chi[2, j]*chi[i, k]*z[2] + chi[3, j]*chi[i, k]*z[2] + 
         2*chi[2, i]*chi[j, k]*z[2] + chi[3, i]*chi[j, k]*z[2] + 
         2*chi[2, k]*(chi[i, j]*(z[1] + z[2]) - 2*(2*chi[2, j]*z[i] + 
             chi[3, j]*z[i] + (2*chi[2, i] + chi[3, i])*z[j])) + 
         chi[3, k]*(chi[i, j]*(z[1] + z[2]) - 2*(2*chi[2, j]*z[i] + 
             chi[3, j]*z[i] + (2*chi[2, i] + chi[3, i])*z[j])) - 
         8*chi[2, i]*chi[2, j]*z[k] - 4*chi[2, j]*chi[3, i]*z[k] - 
         4*chi[2, i]*chi[3, j]*z[k] - 2*chi[3, i]*chi[3, j]*z[k]) - 
       4*chi[2, k]*z[2]*(z[1] + z[2])*(chi[3, j]*chi[i, k]*z[1] + 
         2*chi[2, i]*chi[j, k]*z[1] + chi[3, i]*chi[j, k]*z[1] + 
         chi[3, j]*chi[i, k]*z[2] + 2*chi[2, i]*chi[j, k]*z[2] + 
         chi[3, i]*chi[j, k]*z[2] + chi[3, k]*(chi[i, j]*(z[1] + z[2]) - 
           2*(2*chi[2, j]*z[i] + chi[3, j]*z[i] + (2*chi[2, i] + chi[3, i])*
              z[j])) - 4*chi[2, i]*chi[3, j]*z[k] - 2*chi[3, i]*chi[3, j]*
          z[k] + 2*chi[2, j]*(chi[i, k]*(z[1] + z[2]) - 
           2*(2*chi[2, i] + chi[3, i])*z[k])) + 
       chi[3, k]*(-((2*chi[2, i] + chi[3, i])*(z[1] + z[2])^2*
           (2*chi[j, k]*z[2] - chi[3, k]*z[j])) + 2*chi[2, j]*
          (-2*chi[i, k]*z[2]*(z[1] + z[2])^2 + chi[3, k]*(z[1] + z[2])^2*
            z[i] + (-(chi[3, i]*z[1]*(z[1] - 2*z[2])) + 8*chi[2, i]*z[2]*
              (z[1] + z[2]))*z[k]) + chi[3, j]*(-2*chi[i, k]*z[2]*
            (z[1] + z[2])^2 + chi[3, k]*(z[1] + z[2])^2*z[i] - 
           2*(chi[2, i]*z[1]*(z[1] - 2*z[2]) + chi[3, i]*(z[1]^2 - z[2]^2))*
            z[k])))) + chi[1, j]*
    (chi[1, k]^2*(8*chi[2, i]^2*z[2]*(z[1] + z[2])*z[j] - 
       4*chi[2, i]*z[2]*(z[1] + z[2])*(chi[i, j]*(z[1] + z[2]) - 
         2*(2*chi[2, j]*z[i] + chi[3, j]*z[i] + chi[3, i]*z[j])) + 
       chi[3, i]*(-2*chi[i, j]*z[2]*(z[1] + z[2])^2 - chi[3, j]*z[1]*
          (z[1] - 2*z[2])*z[i] + (z[1] + z[2])*(8*chi[2, j]*z[2]*z[i] + 
           chi[3, i]*(z[1] + z[2])*z[j]))) + chi[2, k]*chi[3, i]*
      (chi[3, k]*(-2*chi[i, j]*z[2]*(z[1] + z[2])^2 - 2*chi[2, j]*z[1]*
          (z[1] - 2*z[2])*z[i] - (z[1] + z[2])*(2*chi[3, j]*(z[1] - z[2])*
            z[i] - chi[3, i]*(z[1] + z[2])*z[j])) + 
       chi[2, k]*(-2*chi[i, j]*z[2]*(z[1] + z[2])^2 - chi[3, j]*z[1]*
          (z[1] - 2*z[2])*z[i] + (z[1] + z[2])*(8*chi[2, j]*z[2]*z[i] + 
           chi[3, i]*(z[1] + z[2])*z[j])) - (2*chi[2, j] + chi[3, j])*
        (z[1] + z[2])^2*(2*chi[i, k]*z[2] - chi[3, i]*z[k])) + 
     chi[2, i]^2*(8*chi[2, k]^2*z[2]*(z[1] + z[2])*z[j] + 
       chi[3, k]*(-2*chi[j, k]*z[2]*(z[1] + z[2])^2 + 
         chi[3, k]*(z[1] + z[2])^2*z[j] + 
         (-(chi[3, j]*z[1]*(z[1] - 2*z[2])) + 8*chi[2, j]*z[2]*(z[1] + z[2]))*
          z[k]) - 4*chi[2, k]*z[2]*(z[1] + z[2])*(chi[j, k]*(z[1] + z[2]) - 
         2*(chi[3, k]*z[j] + (2*chi[2, j] + chi[3, j])*z[k]))) + 
     chi[1, k]*(-4*chi[2, i]*z[2]*(z[1] + z[2])*(2*chi[2, j]*chi[i, k]*z[1] + 
         chi[3, j]*chi[i, k]*z[1] + chi[3, i]*chi[j, k]*z[1] + 
         2*chi[2, j]*chi[i, k]*z[2] + chi[3, j]*chi[i, k]*z[2] + 
         chi[3, i]*chi[j, k]*z[2] + 2*chi[2, k]*(chi[i, j]*(z[1] + z[2]) - 
           2*(2*chi[2, j]*z[i] + chi[3, j]*z[i] + chi[3, i]*z[j])) + 
         chi[3, k]*(chi[i, j]*(z[1] + z[2]) - 2*(2*chi[2, j]*z[i] + 
             chi[3, j]*z[i] + chi[3, i]*z[j])) - 4*chi[2, j]*chi[3, i]*z[k] - 
         2*chi[3, i]*chi[3, j]*z[k]) + chi[3, i]*
        (chi[3, k]*(-2*chi[i, j]*z[2]*(z[1] + z[2])^2 - 2*chi[2, j]*z[1]*
            (z[1] - 2*z[2])*z[i] - (z[1] + z[2])*(2*chi[3, j]*(z[1] - z[2])*
              z[i] - chi[3, i]*(z[1] + z[2])*z[j])) + 
         2*chi[2, k]*(-2*chi[i, j]*z[2]*(z[1] + z[2])^2 - 
           chi[3, j]*z[1]*(z[1] - 2*z[2])*z[i] + (z[1] + z[2])*
            (8*chi[2, j]*z[2]*z[i] + chi[3, i]*(z[1] + z[2])*z[j])) - 
         (2*chi[2, j] + chi[3, j])*(z[1] + z[2])^2*(2*chi[i, k]*z[2] - 
           chi[3, i]*z[k])) - 4*chi[2, i]^2*z[2]*(z[1] + z[2])*
        (chi[j, k]*(z[1] + z[2]) - 2*(2*chi[2, k]*z[j] + chi[3, k]*z[j] + 
           (2*chi[2, j] + chi[3, j])*z[k]))) + 
     chi[2, i]*(-4*chi[2, k]^2*z[2]*(z[1] + z[2])*(chi[i, j]*(z[1] + z[2]) - 
         2*(2*chi[2, j]*z[i] + chi[3, j]*z[i] + chi[3, i]*z[j])) - 
       4*chi[2, k]*z[2]*(z[1] + z[2])*(chi[3, j]*chi[i, k]*z[1] + 
         chi[3, i]*chi[j, k]*z[1] + chi[3, j]*chi[i, k]*z[2] + 
         chi[3, i]*chi[j, k]*z[2] + chi[3, k]*(chi[i, j]*(z[1] + z[2]) - 
           2*(2*chi[2, j]*z[i] + chi[3, j]*z[i] + chi[3, i]*z[j])) - 
         2*chi[3, i]*chi[3, j]*z[k] + 2*chi[2, j]*(chi[i, k]*(z[1] + z[2]) - 
           2*chi[3, i]*z[k])) + chi[3, k]*
        (2*chi[2, j]*(-2*chi[i, k]*z[2]*(z[1] + z[2])^2 + 
           chi[3, k]*(z[1] + z[2])^2*z[i] - chi[3, i]*z[1]*(z[1] - 2*z[2])*
            z[k]) - (z[1] + z[2])*(chi[3, i]*(z[1] + z[2])*
            (2*chi[j, k]*z[2] - chi[3, k]*z[j]) + chi[3, j]*
            (2*chi[i, k]*z[2]*(z[1] + z[2]) - chi[3, k]*(z[1] + z[2])*z[i] + 
             2*chi[3, i]*(z[1] - z[2])*z[k]))))))/
  (3*chi[2, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]*z[3]*z[1, 2]*z[1, 2, 3]) + 
 (-(chi[1, i]*chi[2, i]*chi[2, k]^2*chi[3, j]^2*z[1]^3) + 
   2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*chi[3, k]*z[1]^3 - 
   chi[1, i]*chi[2, i]*chi[2, j]^2*chi[3, k]^2*z[1]^3 - 
   8*chi[2, i]^2*chi[2, j]^2*chi[2, k]^2*z[1]^2*z[2] - 
   8*chi[2, i]*chi[2, j]^2*chi[2, k]^2*chi[3, i]*z[1]^2*z[2] - 
   8*chi[2, i]^2*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]^2*z[2] - 
   5*chi[1, i]*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]^2*z[2] - 
   8*chi[2, i]^2*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]^2*z[2] - 
   5*chi[1, i]*chi[2, j]^2*chi[2, k]*chi[3, i]*chi[3, k]*z[1]^2*z[2] - 
   8*chi[1, i]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]^2*
    z[2] - 4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*chi[3, k]*
    z[1]^2*z[2] + 6*chi[1, i]^2*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*
    z[2]^2 + 2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*chi[3, k]*
    z[1]*z[2]^2 + chi[1, 3]*chi[1, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[2]^2*
    z[i] + chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[2]^2*z[i] + 
   chi[1, 3]*chi[1, i]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[2]^2*z[i] + 
   chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[2]^2*z[i] + 
   chi[1, 3]*chi[1, i]*chi[2, i]*chi[2, k]^2*chi[3, j]*z[1]^2*z[j] + 
   2*chi[1, 3]*chi[1, i]*chi[2, i]*chi[2, k]^2*chi[3, j]*z[1]*z[2]*z[j] + 
   chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, i]*z[2]^2*z[j] + 
   chi[1, 3]*chi[1, i]*chi[2, i]*chi[2, k]^2*chi[3, j]*z[2]^2*z[j] + 
   chi[1, 3]*chi[1, i]^2*chi[2, j]*chi[2, k]*chi[3, k]*z[2]^2*z[j] + 
   2*chi[1, 3]*chi[1, i]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[2]^2*
    z[j] + chi[1, 3]*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, k]*z[2]^2*z[j] + 
   chi[1, 3]*chi[1, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[2]^2*z[j] + 
   chi[1, k]^2*z[2]*(-8*chi[1, i]^2*chi[1, j]^2*z[2]^2 + 
     chi[1, i]*chi[3, j]*(chi[2, i]*chi[3, j]*z[2]^2 + 
       chi[2, j]*(-(chi[3, i]*z[1]*(z[1] - 5*z[2])) + chi[1, 3]*z[2]*z[i])) + 
     chi[2, i]*chi[2, j]*z[2]*(chi[1, 3]*chi[3, j]*z[i] + 
       chi[3, i]*(6*chi[3, j]*z[1] + chi[1, 3]*z[j])) + 
     chi[1, j]*(chi[3, i]*z[2]*(4*chi[1, i]*(2*chi[2, j] + chi[3, j])*z[1] + 
         chi[2, j]*chi[3, i]*z[2]) + chi[2, i]*
        (8*chi[1, i]*(2*chi[2, j] + chi[3, j])*z[1]*z[2] + 
         chi[3, i]*(-(chi[3, j]*z[1]*(z[1] - 5*z[2])) + chi[1, 3]*z[2]*
            z[j])))) + chi[1, 3]*chi[1, i]*chi[2, i]*chi[2, j]^2*chi[3, k]*
    z[1]^2*z[k] + 2*chi[1, 3]*chi[1, i]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[1]*
    z[2]*z[k] + chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[2]^2*
    z[k] + chi[1, 3]*chi[1, i]^2*chi[2, j]*chi[2, k]*chi[3, j]*z[2]^2*z[k] + 
   2*chi[1, 3]*chi[1, i]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[2]^2*
    z[k] + chi[1, 3]*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, j]*z[2]^2*z[k] + 
   chi[1, 3]*chi[1, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[2]^2*z[k] + 
   chi[1, 3]*chi[1, i]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[2]^2*z[k] + 
   chi[1, j]^2*z[2]*(chi[1, i]*chi[3, k]*(chi[2, i]*chi[3, k]*z[2]^2 + 
       chi[2, k]*(-(chi[3, i]*z[1]*(z[1] - 5*z[2])) + chi[1, 3]*z[2]*z[i])) + 
     chi[2, i]*chi[2, k]*z[2]*(chi[1, 3]*chi[3, k]*z[i] + 
       chi[3, i]*(6*chi[3, k]*z[1] + chi[1, 3]*z[k]))) + 
   chi[1, k]*(z[2]*(chi[1, j]^2*chi[2, k]*chi[3, i]^2*z[2]^2 + 
       chi[1, i]^2*chi[3, j]*z[2]*(4*chi[1, j]*(2*chi[2, k] + chi[3, k])*
          z[1] + chi[2, k]*chi[3, j]*z[2]) - 2*chi[1, i]*chi[1, j]*chi[3, i]*
        (2*chi[2, k] + chi[3, k])*(chi[3, j]*(z[1] - z[2])^2 - 
         2*chi[1, j]*z[1]*z[2])) + chi[2, i]^2*chi[3, j]*
      (4*chi[1, j]*chi[3, k]*z[1]*z[2]^2 + chi[2, k]*(-(chi[3, j]*z[1]^3) + 
         8*chi[1, j]*z[1]*z[2]^2 + chi[1, 3]*(z[1] + z[2])^2*z[j])) + 
     chi[1, j]*chi[2, i]*z[2]*(-4*chi[1, i]*(2*chi[2, k] + chi[3, k])*
        (chi[3, j]*(z[1] - z[2])^2 - 2*chi[1, j]*z[1]*z[2]) + 
       chi[3, i]*(-2*chi[2, k]*(chi[3, j]*(3*z[1]^2 + z[2]^2) - 
           chi[1, 3]*z[2]*z[j]) + chi[1, 3]*z[2]*(chi[3, k]*z[j] + 
           chi[3, j]*z[k]) + chi[1, j]*(-(chi[3, k]*z[1]*(z[1] - 5*z[2])) + 
           chi[1, 3]*z[2]*z[k]))) + chi[2, j]*z[2]*
      (chi[1, i]^2*(8*chi[1, j]*(2*chi[2, k] + chi[3, k])*z[1]*z[2] + 
         chi[3, j]*(-(chi[3, k]*z[1]*(z[1] - 5*z[2])) + chi[1, 3]*z[2]*
            z[k])) + chi[1, i]*(-4*chi[1, j]*(2*chi[2, i] + chi[3, i])*
          (2*chi[2, k] + chi[3, k])*(z[1] - z[2])^2 + 
         chi[3, j]*(-2*chi[2, k]*(chi[3, i]*(3*z[1]^2 + z[2]^2) - 
             z[2]*(8*chi[2, i]*z[1] + chi[1, 3]*z[i])) + chi[1, 3]*z[2]*
            (chi[3, k]*z[i] + chi[3, i]*z[k]) - 2*chi[2, i]*
            (chi[3, k]*(3*z[1]^2 + z[2]^2) - chi[1, 3]*z[2]*z[k]))) + 
       chi[2, i]*(-5*chi[2, i]*chi[3, j]*chi[3, k]*z[1]^2 + 
         chi[1, 3]*chi[3, j]*chi[3, k]*z[2]*z[i] + chi[1, 3]*chi[3, i]*
          chi[3, k]*z[2]*z[j] + 2*chi[2, k]*
          (z[2]*(8*chi[1, j]*chi[2, i]*z[1] + chi[1, 3]*chi[3, j]*z[i]) + 
           chi[3, i]*(-4*chi[3, j]*z[1]^2 + 8*chi[1, j]*z[1]*z[2] + 
             chi[1, 3]*z[2]*z[j])) + chi[1, 3]*chi[2, i]*chi[3, j]*z[2]*
          z[k] + chi[1, j]*(8*chi[2, i]*chi[3, k]*z[1]*z[2] - 
           2*chi[3, i]*(chi[3, k]*(3*z[1]^2 + z[2]^2) - chi[1, 3]*z[2]*
              z[k])))) + chi[2, j]^2*
      (chi[2, k]*(-(chi[3, i]^2*z[1]^3) + 16*chi[1, i]*chi[2, i]*z[1]*
          z[2]^2 + chi[3, i]*(8*chi[1, i]*z[1]*z[2]^2 + 
           chi[1, 3]*(z[1] + z[2])^2*z[i])) + 
       z[2]*(4*chi[1, i]*chi[3, i]*chi[3, k]*z[1]*z[2] + 
         chi[2, i]*(8*chi[1, i]*chi[3, k]*z[1]*z[2] + 
           chi[3, i]*(-5*chi[3, k]*z[1]^2 + chi[1, 3]*z[2]*z[k]))))) + 
   chi[1, j]*(chi[2, k]*z[2]*(chi[2, i]^2*chi[3, k]*(-5*chi[3, j]*z[1]^2 + 
         chi[1, 3]*z[2]*z[j]) + chi[1, i]*(chi[1, i]*chi[3, k]*
          (-(chi[3, j]*z[1]*(z[1] - 5*z[2])) + chi[1, 3]*z[2]*z[j]) + 
         z[2]*(4*chi[2, k]*chi[3, i]*chi[3, j]*z[1] + chi[1, 3]*chi[3, k]*
            (chi[3, j]*z[i] + chi[3, i]*z[j]))) + 
       chi[2, i]*(-2*chi[1, i]*chi[3, k]*(chi[3, j]*(3*z[1]^2 + z[2]^2) - 
           chi[1, 3]*z[2]*z[j]) + chi[2, k]*(8*chi[1, i]*chi[3, j]*z[1]*
            z[2] + chi[3, i]*(-5*chi[3, j]*z[1]^2 + chi[1, 3]*z[2]*z[j])) + 
         chi[1, 3]*chi[3, j]*z[2]*(chi[3, k]*z[i] + chi[3, i]*z[k]))) + 
     chi[2, j]*(chi[2, k]^2*(-(chi[3, i]^2*z[1]^3) + 16*chi[1, i]*chi[2, i]*
          z[1]*z[2]^2 + chi[3, i]*(8*chi[1, i]*z[1]*z[2]^2 + 
           chi[1, 3]*(z[1] + z[2])^2*z[i])) + 
       chi[3, k]*(chi[1, i]^2*chi[3, k]*z[2]^3 + chi[2, i]^2*
          (-(chi[3, k]*z[1]^3) + chi[1, 3]*(z[1] + z[2])^2*z[k])) + 
       2*chi[2, k]*z[2]*(chi[1, i]*chi[3, k]*
          (-(chi[3, i]*(3*z[1]^2 + z[2]^2)) + z[2]*(8*chi[2, i]*z[1] + 
             chi[1, 3]*z[i])) + chi[2, i]*(chi[1, 3]*chi[3, k]*z[2]*z[i] + 
           chi[3, i]*(-4*chi[3, k]*z[1]^2 + chi[1, 3]*z[2]*z[k]))))))/
  (chi[1, 2]*chi[2, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]*z[3]*z[1, 2]*z[1, 2, 3]) + 
 (2*(chi[1, i]^2*z[2]*(chi[1, k]^2*(chi[2, j]*(chi[3, j]*z[1] - 
          4*chi[1, j]*z[2]) - chi[1, j]^2*(4*z[2] + z[3])) + 
      chi[1, j]*chi[2, k]*(chi[1, j]*chi[3, k]*z[1] + chi[1, 3]*chi[2, j]*
         z[k]) + chi[1, k]*(-4*chi[1, j]^2*chi[2, k]*z[2] + 
        chi[1, 3]*chi[2, j]*chi[2, k]*z[j] + chi[1, j]*
         (-(chi[3, j]*chi[3, k]*z[2]) + chi[2, k]*(-2*chi[3, j]*z[2] + 
            chi[1, 3]*z[j]) + chi[2, j]*(-4*chi[2, k]*z[2] - 
            2*chi[3, k]*z[2] + chi[1, 3]*z[k])))) + 
    chi[2, i]*(chi[1, j]^2*chi[1, k]*z[2]*(chi[1, k]*chi[3, i]*z[1] + 
        chi[1, 3]*chi[2, k]*z[i]) + chi[2, j]*z[1]*
       (chi[2, k]*(chi[3, i]*(chi[2, k]*chi[3, j] + chi[2, j]*chi[3, k])*
           z[1] + chi[2, i]*(chi[3, j]*chi[3, k]*z[1] + chi[2, j]*chi[2, k]*
             (4*z[1] + z[3]))) + chi[1, k]*
         (chi[2, i]*(chi[2, j]*(4*chi[2, k]*z[1] - chi[3, k]*z[2]) + 
            chi[2, k]*(2*chi[3, j]*z[1] - chi[1, 3]*z[j])) + 
          chi[2, k]*(chi[2, j]*(2*chi[3, i]*z[1] - chi[1, 3]*z[i]) - 
            chi[1, 3]*(chi[3, j]*z[i] + chi[3, i]*z[j])))) + 
      chi[1, j]*(chi[1, 3]*chi[1, k]^2*chi[2, j]*z[2]*z[i] + 
        chi[2, k]*z[1]*(chi[2, i]*(-(chi[2, k]*chi[3, j]*z[2]) + 
            chi[2, j]*(4*chi[2, k]*z[1] + 2*chi[3, k]*z[1] - 
              chi[1, 3]*z[k])) + chi[2, j]*(chi[2, k]*(2*chi[3, i]*z[1] - 
              chi[1, 3]*z[i]) - chi[1, 3]*(chi[3, k]*z[i] + chi[3, i]*z[
                k]))) + chi[1, k]*(chi[2, i]*z[1]*
           (-(chi[1, 3]*chi[2, k]*z[j]) + chi[2, j]*(4*chi[2, k]*z[1] - 
              chi[1, 3]*z[k])) + chi[1, 3]*(chi[2, k]*(chi[3, j]*z[2]*z[i] - 
              chi[3, i]*z[1]*z[j]) + chi[2, j]*(chi[3, k]*z[2]*z[i] - 
              chi[3, i]*z[1]*z[k]))))) + 
    chi[1, i]*(chi[1, j]^2*z[2]*(-4*chi[1, k]^2*chi[2, i]*z[2] + 
        chi[1, 3]*chi[2, i]*chi[2, k]*z[k] + chi[1, k]*
         (-(chi[3, i]*chi[3, k]*z[2]) + chi[2, k]*(-2*chi[3, i]*z[2] + 
            chi[1, 3]*z[i]) + chi[2, i]*(-4*chi[2, k]*z[2] - 
            2*chi[3, k]*z[2] + chi[1, 3]*z[k]))) + 
      chi[2, j]*(chi[1, 3]*chi[1, k]^2*chi[2, i]*z[2]*z[j] + 
        chi[2, k]*z[1]*(-(chi[2, j]*chi[2, k]*chi[3, i]*z[2]) + 
          chi[2, i]*(chi[2, k]*(2*chi[3, j]*z[1] - chi[1, 3]*z[j]) + 
            chi[2, j]*(4*chi[2, k]*z[1] + 2*chi[3, k]*z[1] - 
              chi[1, 3]*z[k]) - chi[1, 3]*(chi[3, k]*z[j] + chi[3, j]*z[
                k]))) + chi[1, k]*(-(chi[1, 3]*chi[2, k]*
            (chi[2, j]*z[1]*z[i] + chi[3, j]*z[1]*z[i] - chi[3, i]*z[2]*
              z[j])) + chi[2, i]*(chi[2, j]*z[1]*(4*chi[2, k]*z[1] - 
              chi[1, 3]*z[k]) + chi[1, 3]*(chi[3, k]*z[2]*z[j] - 
              chi[3, j]*z[1]*z[k])))) + chi[1, j]*
       (chi[1, k]^2*z[2]*(-(chi[3, i]*chi[3, j]*z[2]) + 
          chi[2, j]*(-2*chi[3, i]*z[2] + chi[1, 3]*z[i]) + 
          chi[2, i]*(-4*chi[2, j]*z[2] - 2*chi[3, j]*z[2] + 
            chi[1, 3]*z[j])) + chi[1, k]*(chi[1, 3]*z[2]*
           (chi[2, k]*(chi[3, j]*z[i] + chi[3, i]*z[j]) + 
            chi[2, j]*(chi[3, k]*z[i] + chi[3, i]*z[k])) + 
          chi[2, i]*(4*chi[2, j]*chi[2, k]*(z[1]^2 - z[2]^2) + 
            chi[1, 3]*z[2]*(chi[3, k]*z[j] + chi[3, j]*z[k]))) + 
        chi[2, k]*(-(chi[1, 3]*chi[2, j]*(chi[2, k]*z[1]*z[i] + 
             chi[3, k]*z[1]*z[i] - chi[3, i]*z[2]*z[k])) + 
          chi[2, i]*(4*chi[2, j]*chi[2, k]*z[1]^2 - chi[1, 3]*
             (chi[2, k]*z[1]*z[j] + chi[3, k]*z[1]*z[j] - chi[3, j]*z[2]*z[
                k])))))))/(chi[1, 2]*chi[2, 3]*(chi[1, 2] + chi[1, 3] + 
    chi[2, 3])*chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*
   chi[j, {1, 2, 3}]*chi[k, {1, 2}]*chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3]) - 
 (2*(-(chi[1, i]^2*z[2]*(chi[1, k]^2*(chi[2, j]*(chi[3, j]*z[1] - 
           4*chi[1, j]*z[2]) - chi[1, j]^2*(4*z[2] + z[3])) + 
       chi[1, j]*chi[2, k]*(chi[1, j]*chi[3, k]*z[1] + chi[2, 3]*chi[2, j]*
          z[k]) + chi[1, k]*(-4*chi[1, j]^2*chi[2, k]*z[2] + 
         chi[2, 3]*chi[2, j]*chi[2, k]*z[j] + chi[1, j]*
          (-(chi[3, j]*chi[3, k]*z[2]) + chi[2, k]*(-2*chi[3, j]*z[2] + 
             chi[2, 3]*z[j]) + chi[2, j]*(-4*chi[2, k]*z[2] - 
             2*chi[3, k]*z[2] + chi[2, 3]*z[k]))))) + 
    chi[2, i]*(-(chi[1, j]^2*chi[1, k]*z[2]*(chi[1, k]*chi[3, i]*z[1] + 
         chi[2, 3]*chi[2, k]*z[i])) - chi[2, j]*z[1]*
       (chi[2, k]*(chi[3, i]*(chi[2, k]*chi[3, j] + chi[2, j]*chi[3, k])*
           z[1] + chi[2, i]*(chi[3, j]*chi[3, k]*z[1] + chi[2, j]*chi[2, k]*
             (4*z[1] + z[3]))) + chi[1, k]*
         (chi[2, i]*(chi[2, j]*(4*chi[2, k]*z[1] - chi[3, k]*z[2]) + 
            chi[2, k]*(2*chi[3, j]*z[1] - chi[2, 3]*z[j])) + 
          chi[2, k]*(chi[2, j]*(2*chi[3, i]*z[1] - chi[2, 3]*z[i]) - 
            chi[2, 3]*(chi[3, j]*z[i] + chi[3, i]*z[j])))) + 
      chi[1, j]*(-(chi[1, k]^2*chi[2, 3]*chi[2, j]*z[2]*z[i]) + 
        chi[2, k]*z[1]*(chi[2, i]*(chi[2, k]*chi[3, j]*z[2] + 
            chi[2, j]*(-4*chi[2, k]*z[1] - 2*chi[3, k]*z[1] + 
              chi[2, 3]*z[k])) + chi[2, j]*(chi[2, k]*(-2*chi[3, i]*z[1] + 
              chi[2, 3]*z[i]) + chi[2, 3]*(chi[3, k]*z[i] + chi[3, i]*z[
                k]))) + chi[1, k]*(chi[2, i]*z[1]*(chi[2, 3]*chi[2, k]*z[j] + 
            chi[2, j]*(-4*chi[2, k]*z[1] + chi[2, 3]*z[k])) + 
          chi[2, 3]*(chi[2, k]*(-(chi[3, j]*z[2]*z[i]) + chi[3, i]*z[1]*z[
                j]) + chi[2, j]*(-(chi[3, k]*z[2]*z[i]) + chi[3, i]*z[1]*z[
                k]))))) + chi[1, i]*
     (chi[1, j]^2*z[2]*(4*chi[1, k]^2*chi[2, i]*z[2] - chi[2, 3]*chi[2, i]*
         chi[2, k]*z[k] + chi[1, k]*(chi[3, i]*chi[3, k]*z[2] + 
          chi[2, k]*(2*chi[3, i]*z[2] - chi[2, 3]*z[i]) + 
          chi[2, i]*(4*chi[2, k]*z[2] + 2*chi[3, k]*z[2] - 
            chi[2, 3]*z[k]))) + chi[2, j]*
       (-(chi[1, k]^2*chi[2, 3]*chi[2, i]*z[2]*z[j]) + 
        chi[2, k]*z[1]*(chi[2, j]*chi[2, k]*chi[3, i]*z[2] + 
          chi[2, i]*(chi[2, k]*(-2*chi[3, j]*z[1] + chi[2, 3]*z[j]) + 
            chi[2, j]*(-4*chi[2, k]*z[1] - 2*chi[3, k]*z[1] + 
              chi[2, 3]*z[k]) + chi[2, 3]*(chi[3, k]*z[j] + chi[3, j]*z[
                k]))) + chi[1, k]*(chi[2, 3]*chi[2, k]*(chi[2, j]*z[1]*z[i] + 
            chi[3, j]*z[1]*z[i] - chi[3, i]*z[2]*z[j]) + 
          chi[2, i]*(chi[2, j]*z[1]*(-4*chi[2, k]*z[1] + chi[2, 3]*z[k]) + 
            chi[2, 3]*(-(chi[3, k]*z[2]*z[j]) + chi[3, j]*z[1]*z[k])))) + 
      chi[1, j]*(chi[1, k]^2*z[2]*(chi[3, i]*chi[3, j]*z[2] + 
          chi[2, j]*(2*chi[3, i]*z[2] - chi[2, 3]*z[i]) + 
          chi[2, i]*(4*chi[2, j]*z[2] + 2*chi[3, j]*z[2] - chi[2, 3]*z[j])) - 
        chi[1, k]*(chi[2, 3]*z[2]*(chi[2, k]*(chi[3, j]*z[i] + 
              chi[3, i]*z[j]) + chi[2, j]*(chi[3, k]*z[i] + chi[3, i]*z[
                k])) + chi[2, i]*(4*chi[2, j]*chi[2, k]*(z[1]^2 - z[2]^2) + 
            chi[2, 3]*z[2]*(chi[3, k]*z[j] + chi[3, j]*z[k]))) + 
        chi[2, k]*(chi[2, 3]*chi[2, j]*(chi[2, k]*z[1]*z[i] + 
            chi[3, k]*z[1]*z[i] - chi[3, i]*z[2]*z[k]) + 
          chi[2, i]*(-4*chi[2, j]*chi[2, k]*z[1]^2 + chi[2, 3]*
             (chi[2, k]*z[1]*z[j] + chi[3, k]*z[1]*z[j] - chi[3, j]*z[2]*z[
                k])))))))/(chi[1, 2]*chi[1, 3]*(chi[1, 2] + chi[1, 3] + 
    chi[2, 3])*chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*
   chi[j, {1, 2, 3}]*chi[k, {1, 2}]*chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3]) + 
 (2*(chi[1, j]^2*(chi[1, k]^2*(chi[2, i]^2*(2*z[2]*z[3] + 
          z[1]*(4*z[2] + z[3])) + chi[1, i]*z[2]*
         (chi[3, i]*(z[1] - 7*z[2] - z[3]) + 2*chi[1, 3]*z[i]) + 
        chi[2, i]*(-(chi[3, i]*(z[1]^2 + 4*z[2]^2 - z[1]*z[3])) + 
          chi[1, i]*(-(z[2]*z[3]) + z[1]*(4*z[2] + z[3])) + 
          2*chi[1, 3]*z[2]*z[i])) - chi[1, k]*
       (-(chi[2, i]^2*(chi[3, k]*z[2]*(z[1] + z[2] + z[3]) - 
           (z[1] - z[2])*(chi[2, k]*z[3] + chi[1, 3]*z[k]))) + 
        chi[2, i]*(-2*chi[1, i]*chi[3, k]*z[1]*z[2] + chi[1, 3]*chi[i, k]*
           z[1]*z[2] + chi[1, 3]*chi[i, k]*z[2]^2 + chi[1, 3]*chi[i, k]*z[2]*
           z[3] - 2*chi[1, 3]*chi[3, k]*z[2]*z[i] + 
          chi[2, k]*(2*chi[3, i]*(z[1]^2 - z[1]*z[2] + 2*z[2]^2) + 
            z[1]*(-4*chi[1, i]*z[2] + chi[1, 3]*z[i])) + chi[1, 3]*chi[1, i]*
           z[1]*z[k] + chi[3, i]*(chi[3, k]*(z[1]^2 - z[1]*z[2] + 2*z[2]^2) + 
            chi[1, 3]*(z[1] - z[2])*z[k])) + chi[1, i]*
         (chi[2, k]*z[1]*(-2*chi[3, i]*z[2] + chi[1, 3]*z[i]) + 
          chi[1, i]*(chi[2, k]*(z[2]*z[3] - z[1]*(4*z[2] + z[3])) + 
            z[2]*(chi[3, k]*(-z[1] + 7*z[2] + z[3]) - 2*chi[1, 3]*z[k])) + 
          z[2]*(chi[1, 3]*(chi[i, k]*(z[1] + z[2] + z[3]) - 2*chi[3, k]*z[
                i]) - chi[3, i]*(chi[3, k]*z[1] + 2*chi[1, 3]*z[k])))) - 
      chi[2, k]*(chi[2, i]^2*(chi[3, k]*z[1]*(z[1] + z[2] + z[3]) + 
          chi[2, k]*(z[2]*z[3] + 2*z[1]*(2*z[2] + z[3])) + 
          chi[1, 3]*(z[1] - z[2])*z[k]) + chi[2, i]*
         (2*chi[3, i]*chi[3, k]*z[1]^2 - chi[3, i]*chi[3, k]*z[1]*z[2] + 
          chi[1, 3]*chi[i, k]*z[1]*z[2] + chi[3, i]*chi[3, k]*z[2]^2 + 
          chi[1, 3]*chi[i, k]*z[2]^2 + chi[1, 3]*chi[i, k]*z[2]*z[3] + 
          chi[1, 3]*chi[3, k]*z[1]*z[i] - chi[1, 3]*chi[3, k]*z[2]*z[i] + 
          chi[2, k]*(chi[3, i]*z[1]*(z[1] + z[2] + z[3]) + 
            (z[1] - z[2])*(chi[1, i]*z[3] + chi[1, 3]*z[i])) + 
          chi[1, 3]*chi[3, i]*z[1]*z[k] - chi[1, 3]*chi[3, i]*z[2]*z[k] + 
          chi[1, i]*(2*chi[3, k]*(z[1]^2 - z[1]*z[2] + 2*z[2]^2) + 
            chi[1, 3]*z[1]*z[k])) + chi[1, i]*
         (chi[1, 3]*(chi[i, k]*z[2]*(z[1] + z[2] + z[3]) + 
            (chi[2, k] + chi[3, k])*(z[1] - z[2])*z[i]) + 
          chi[1, i]*(chi[3, k]*(z[1]^2 + 4*z[2]^2 - z[1]*z[3]) - 
            chi[2, k]*(2*z[2]*z[3] + z[1]*(4*z[2] + z[3])) - 
            2*chi[1, 3]*z[2]*z[k]) + chi[3, i]*
           (chi[3, k]*(z[1]^2 - z[1]*z[2] + 2*z[2]^2) - 
            z[2]*(chi[2, k]*(z[1] + z[2] + z[3]) + 2*chi[1, 3]*z[k]))))) + 
    chi[2, j]*(-(chi[1, k]^2*(chi[2, i]^2*(chi[3, j]*z[1]*(z[1] + z[2] + 
             z[3]) + chi[2, j]*(z[2]*z[3] + 2*z[1]*(2*z[2] + z[3])) + 
           chi[1, 3]*(z[1] - z[2])*z[j]) + chi[2, i]*
          (2*chi[3, i]*chi[3, j]*z[1]^2 - chi[3, i]*chi[3, j]*z[1]*z[2] + 
           chi[1, 3]*chi[i, j]*z[1]*z[2] + chi[3, i]*chi[3, j]*z[2]^2 + 
           chi[1, 3]*chi[i, j]*z[2]^2 + chi[1, 3]*chi[i, j]*z[2]*z[3] + 
           chi[1, 3]*chi[3, j]*z[1]*z[i] - chi[1, 3]*chi[3, j]*z[2]*z[i] + 
           chi[2, j]*(chi[3, i]*z[1]*(z[1] + z[2] + z[3]) + 
             (z[1] - z[2])*(chi[1, i]*z[3] + chi[1, 3]*z[i])) + 
           chi[1, 3]*chi[3, i]*z[1]*z[j] - chi[1, 3]*chi[3, i]*z[2]*z[j] + 
           chi[1, i]*(2*chi[3, j]*(z[1]^2 - z[1]*z[2] + 2*z[2]^2) + 
             chi[1, 3]*z[1]*z[j])) + chi[1, i]*
          (chi[1, 3]*(chi[i, j]*z[2]*(z[1] + z[2] + z[3]) + 
             (chi[2, j] + chi[3, j])*(z[1] - z[2])*z[i]) + 
           chi[1, i]*(chi[3, j]*(z[1]^2 + 4*z[2]^2 - z[1]*z[3]) - 
             chi[2, j]*(2*z[2]*z[3] + z[1]*(4*z[2] + z[3])) - 
             2*chi[1, 3]*z[2]*z[j]) + chi[3, i]*
            (chi[3, j]*(z[1]^2 - z[1]*z[2] + 2*z[2]^2) - 
             z[2]*(chi[2, j]*(z[1] + z[2] + z[3]) + 2*chi[1, 3]*z[j]))))) + 
      chi[1, k]*(-(chi[1, i]^2*(-(chi[2, j]*chi[3, k]*z[1]*z[2]) + 
           chi[1, 3]*chi[j, k]*z[1]*z[2] - chi[2, j]*chi[3, k]*z[2]^2 + 
           chi[1, 3]*chi[j, k]*z[2]^2 - chi[2, j]*chi[3, k]*z[2]*z[3] + 
           chi[1, 3]*chi[j, k]*z[2]*z[3] - 2*chi[1, 3]*chi[3, k]*z[2]*z[j] + 
           chi[2, k]*(2*chi[3, j]*(z[1]^2 - z[1]*z[2] + 2*z[2]^2) + 
             chi[2, j]*(z[1] - z[2])*z[3] + chi[1, 3]*z[1]*z[j]) + 
           chi[1, 3]*chi[2, j]*z[1]*z[k] - chi[1, 3]*chi[2, j]*z[2]*z[k] + 
           chi[3, j]*(chi[3, k]*(z[1]^2 - z[1]*z[2] + 2*z[2]^2) + 
             chi[1, 3]*(z[1] - z[2])*z[k]))) + chi[2, i]*
         (2*chi[2, j]*chi[3, i]*chi[3, k]*z[1]^2 + chi[1, 3]*chi[2, j]*
           chi[i, k]*z[1]^2 + chi[1, 3]*chi[3, j]*chi[i, k]*z[1]^2 + 
          chi[1, 3]*chi[3, i]*chi[j, k]*z[1]^2 - chi[2, j]*chi[3, i]*
           chi[3, k]*z[1]*z[2] - chi[1, 3]*chi[3, k]*chi[i, j]*z[1]*z[2] + 
          chi[1, 3]*chi[2, j]*chi[i, k]*z[1]*z[2] + chi[1, 3]*chi[3, j]*
           chi[i, k]*z[1]*z[2] + chi[1, 3]*chi[3, i]*chi[j, k]*z[1]*z[2] + 
          chi[2, j]*chi[3, i]*chi[3, k]*z[2]^2 - chi[1, 3]*chi[3, k]*
           chi[i, j]*z[2]^2 + chi[1, 3]*chi[2, j]*chi[i, k]*z[1]*z[3] + 
          chi[1, 3]*chi[3, j]*chi[i, k]*z[1]*z[3] + chi[1, 3]*chi[3, i]*
           chi[j, k]*z[1]*z[3] - chi[1, 3]*chi[3, k]*chi[i, j]*z[2]*z[3] - 
          chi[1, 3]*chi[2, j]*chi[3, k]*z[1]*z[i] - chi[1, 3]*chi[3, j]*
           chi[3, k]*z[1]*z[i] + chi[1, 3]*chi[2, j]*chi[3, k]*z[2]*z[i] + 
          chi[1, 3]*chi[3, j]*chi[3, k]*z[2]*z[i] - chi[1, 3]*chi[3, i]*
           chi[3, k]*z[1]*z[j] + chi[1, 3]*chi[3, i]*chi[3, k]*z[2]*z[j] + 
          chi[2, k]*(-4*chi[2, i]*chi[2, j]*z[1]*z[2] - 2*chi[2, i]*chi[3, j]*
             z[1]*z[2] + chi[2, i]*chi[2, j]*z[1]*z[3] - chi[2, i]*chi[2, j]*
             z[2]*z[3] + chi[1, 3]*chi[i, j]*(z[1] - z[2])*(z[1] + z[2] + 
              z[3]) + chi[1, 3]*chi[2, j]*z[2]*z[i] + chi[1, 3]*chi[3, j]*
             z[2]*z[i] + chi[1, 3]*chi[2, i]*z[2]*z[j] + 
            chi[3, i]*(chi[3, j]*(z[1]^2 - z[2]^2) + z[2]*(-2*chi[2, j]*
                 z[1] + chi[1, 3]*z[j]))) - 2*chi[1, 3]*chi[2, j]*chi[3, i]*
           z[1]*z[k] - 2*chi[1, 3]*chi[3, i]*chi[3, j]*z[1]*z[k] + 
          chi[2, i]*(chi[1, 3]*(chi[j, k]*z[1]*(z[1] + z[2] + z[3]) + 
              chi[3, k]*(-z[1] + z[2])*z[j]) + chi[3, j]*
             (chi[3, k]*(2*z[1]^2 - z[1]*z[2] + z[2]^2) - 2*chi[1, 3]*z[1]*z[
                k]) + chi[2, j]*(chi[3, k]*(4*z[1]^2 + z[2]^2 - z[2]*z[3]) - 
              2*chi[1, 3]*z[1]*z[k]))) + chi[1, i]*
         (chi[2, k]*chi[3, i]*chi[3, j]*z[1]^2 + chi[1, 3]*chi[2, k]*
           chi[i, j]*z[1]^2 + chi[1, 3]*chi[3, j]*chi[i, k]*z[1]^2 - 
          chi[1, 3]*chi[3, k]*chi[i, j]*z[1]*z[2] + chi[1, 3]*chi[3, j]*
           chi[i, k]*z[1]*z[2] - chi[1, 3]*chi[3, i]*chi[j, k]*z[1]*z[2] - 
          chi[2, k]*chi[3, i]*chi[3, j]*z[2]^2 - chi[1, 3]*chi[2, k]*
           chi[i, j]*z[2]^2 - chi[1, 3]*chi[3, k]*chi[i, j]*z[2]^2 - 
          chi[1, 3]*chi[3, i]*chi[j, k]*z[2]^2 + chi[1, 3]*chi[2, k]*
           chi[i, j]*z[1]*z[3] + chi[1, 3]*chi[3, j]*chi[i, k]*z[1]*z[3] - 
          chi[1, 3]*chi[2, k]*chi[i, j]*z[2]*z[3] - chi[1, 3]*chi[3, k]*
           chi[i, j]*z[2]*z[3] - chi[1, 3]*chi[3, i]*chi[j, k]*z[2]*z[3] - 
          chi[1, 3]*chi[3, j]*chi[3, k]*z[1]*z[i] + chi[1, 3]*chi[2, k]*
           chi[3, j]*z[2]*z[i] + chi[1, 3]*chi[3, j]*chi[3, k]*z[2]*z[i] - 
          chi[1, 3]*chi[2, k]*chi[3, i]*z[1]*z[j] + 2*chi[1, 3]*chi[3, i]*
           chi[3, k]*z[2]*z[j] - chi[1, 3]*chi[3, i]*chi[3, j]*z[1]*z[k] + 
          chi[1, 3]*chi[3, i]*chi[3, j]*z[2]*z[k] + 
          chi[2, i]*(4*chi[2, k]*(z[1] - z[2])*(chi[3, j]*(z[1] + z[2]) - 
              chi[1, 3]*z[j]) + chi[1, 3]*(chi[j, k]*(z[1] - z[2])*(z[1] + 
                z[2] + z[3]) - chi[3, k]*z[1]*z[j]) + chi[3, j]*
             (chi[3, k]*(z[1]^2 - z[2]^2) + chi[1, 3]*z[2]*z[k])) + 
          chi[2, j]*(chi[3, i]*chi[3, k]*z[1]^2 + chi[1, 3]*chi[i, k]*
             z[1]^2 - chi[3, i]*chi[3, k]*z[1]*z[2] + chi[1, 3]*chi[i, k]*
             z[1]*z[2] + 2*chi[3, i]*chi[3, k]*z[2]^2 + chi[1, 3]*chi[i, k]*
             z[1]*z[3] - chi[1, 3]*chi[3, k]*z[1]*z[i] + chi[1, 3]*chi[3, k]*
             z[2]*z[i] + chi[2, k]*(2*chi[3, i]*(2*z[1]^2 - z[1]*z[2] + 
                z[2]^2) + z[2]*(-4*chi[2, i]*z[1] + chi[1, 3]*z[i])) - 
            chi[1, 3]*chi[3, i]*z[1]*z[k] + chi[1, 3]*chi[3, i]*z[2]*z[k] + 
            chi[2, i]*(2*chi[3, k]*(2*z[1]^2 - z[1]*z[2] + z[2]^2) + 
              chi[1, 3]*z[2]*z[k])))) + chi[2, k]*
       (-(chi[1, i]^2*(2*chi[3, j]*chi[3, k]*z[1]^2 - chi[3, j]*chi[3, k]*
            z[1]*z[2] + chi[1, 3]*chi[j, k]*z[1]*z[2] + chi[3, j]*chi[3, k]*
            z[2]^2 + chi[1, 3]*chi[j, k]*z[2]^2 + chi[1, 3]*chi[j, k]*z[2]*
            z[3] + chi[1, 3]*chi[3, k]*z[1]*z[j] - chi[1, 3]*chi[3, k]*z[2]*
            z[j] + chi[2, k]*(chi[3, j]*z[1]*(z[1] + z[2] + z[3]) + 
             chi[2, j]*(z[2]*z[3] + 2*z[1]*(2*z[2] + z[3])) + 
             chi[1, 3]*(z[1] - z[2])*z[j]) + chi[1, 3]*chi[3, j]*z[1]*z[k] - 
           chi[1, 3]*chi[3, j]*z[2]*z[k] + chi[2, j]*
            (chi[3, k]*z[1]*(z[1] + z[2] + z[3]) + chi[1, 3]*(z[1] - z[2])*
              z[k]))) + chi[2, i]*z[1]*(chi[1, 3]*chi[2, k]*chi[i, j]*z[1] + 
          chi[1, 3]*chi[3, k]*chi[i, j]*z[1] + chi[1, 3]*chi[3, j]*chi[i, k]*
           z[1] + chi[1, 3]*chi[3, i]*chi[j, k]*z[1] - chi[2, k]*chi[3, i]*
           chi[3, j]*z[2] + chi[1, 3]*chi[2, k]*chi[i, j]*z[2] + 
          chi[1, 3]*chi[3, k]*chi[i, j]*z[2] + chi[1, 3]*chi[3, j]*chi[i, k]*
           z[2] + chi[1, 3]*chi[3, i]*chi[j, k]*z[2] + chi[1, 3]*chi[2, k]*
           chi[i, j]*z[3] + chi[1, 3]*chi[3, k]*chi[i, j]*z[3] + 
          chi[1, 3]*chi[3, j]*chi[i, k]*z[3] + chi[1, 3]*chi[3, i]*chi[j, k]*
           z[3] - 2*chi[1, 3]*chi[2, k]*chi[3, j]*z[i] - 
          2*chi[1, 3]*chi[3, j]*chi[3, k]*z[i] - 2*chi[1, 3]*chi[2, k]*
           chi[3, i]*z[j] - 2*chi[1, 3]*chi[3, i]*chi[3, k]*z[j] - 
          2*chi[1, 3]*chi[3, i]*chi[3, j]*z[k] + chi[2, i]*
           (-(chi[3, j]*chi[3, k]*z[2]) + chi[1, 3]*chi[j, k]*
             (z[1] + z[2] + z[3]) - 2*chi[1, 3]*chi[3, k]*z[j] + 
            chi[2, k]*(chi[3, j]*(7*z[1] - z[2] + z[3]) - 2*chi[1, 3]*z[j]) - 
            2*chi[1, 3]*chi[3, j]*z[k]) + chi[2, j]*
           (chi[1, 3]*chi[i, k]*z[1] - chi[3, i]*chi[3, k]*z[2] + 
            chi[1, 3]*chi[i, k]*z[2] + chi[1, 3]*chi[i, k]*z[3] - 
            2*chi[1, 3]*chi[3, k]*z[i] + chi[2, k]*(chi[3, i]*(7*z[1] - 
                z[2] + z[3]) - 2*chi[1, 3]*z[i]) - 2*chi[1, 3]*chi[3, i]*
             z[k] + chi[2, i]*(chi[3, k]*(7*z[1] - z[2] + z[3]) - 
              2*chi[1, 3]*z[k]))) + chi[1, i]*(chi[2, i]*chi[3, j]*chi[3, k]*
           z[1]^2 + chi[1, 3]*chi[3, k]*chi[i, j]*z[1]^2 + 
          chi[1, 3]*chi[3, j]*chi[i, k]*z[1]^2 + chi[1, 3]*chi[2, i]*
           chi[j, k]*z[1]^2 + chi[1, 3]*chi[3, k]*chi[i, j]*z[1]*z[2] + 
          chi[1, 3]*chi[3, j]*chi[i, k]*z[1]*z[2] - chi[1, 3]*chi[3, i]*
           chi[j, k]*z[1]*z[2] - chi[2, i]*chi[3, j]*chi[3, k]*z[2]^2 - 
          chi[1, 3]*chi[2, i]*chi[j, k]*z[2]^2 - chi[1, 3]*chi[3, i]*
           chi[j, k]*z[2]^2 + chi[1, 3]*chi[3, k]*chi[i, j]*z[1]*z[3] + 
          chi[1, 3]*chi[3, j]*chi[i, k]*z[1]*z[3] + chi[1, 3]*chi[2, i]*
           chi[j, k]*z[1]*z[3] - chi[1, 3]*chi[2, i]*chi[j, k]*z[2]*z[3] - 
          chi[1, 3]*chi[3, i]*chi[j, k]*z[2]*z[3] - 2*chi[1, 3]*chi[3, j]*
           chi[3, k]*z[1]*z[i] - chi[1, 3]*chi[3, i]*chi[3, k]*z[1]*z[j] + 
          chi[1, 3]*chi[2, i]*chi[3, k]*z[2]*z[j] + chi[1, 3]*chi[3, i]*
           chi[3, k]*z[2]*z[j] + chi[2, k]*(-2*chi[2, i]*chi[3, j]*z[1]*
             z[2] + chi[1, 3]*chi[i, j]*z[1]*(z[1] + z[2] + z[3]) - 
            2*chi[1, 3]*chi[3, j]*z[1]*z[i] + chi[1, 3]*chi[2, i]*z[2]*z[j] + 
            chi[3, i]*(chi[3, j]*(2*z[1]^2 - z[1]*z[2] + z[2]^2) + 
              chi[1, 3]*(-z[1] + z[2])*z[j])) - chi[1, 3]*chi[3, i]*chi[3, j]*
           z[1]*z[k] + chi[1, 3]*chi[2, i]*chi[3, j]*z[2]*z[k] + 
          chi[1, 3]*chi[3, i]*chi[3, j]*z[2]*z[k] + 
          chi[2, j]*(chi[1, 3]*chi[i, k]*z[1]^2 - 2*chi[2, i]*chi[3, k]*z[1]*
             z[2] + chi[1, 3]*chi[i, k]*z[1]*z[2] + chi[1, 3]*chi[i, k]*z[1]*
             z[3] - 2*chi[1, 3]*chi[3, k]*z[1]*z[i] + chi[2, k]*
             (chi[3, i]*(4*z[1]^2 + z[2]*(z[2] - z[3])) + chi[2, i]*(
                -(z[2]*z[3]) + z[1]*(-4*z[2] + z[3])) - 2*chi[1, 3]*z[1]*z[
                i]) + chi[1, 3]*chi[2, i]*z[2]*z[k] + chi[3, i]*
             (chi[3, k]*(2*z[1]^2 - z[1]*z[2] + z[2]^2) + chi[1, 3]*(-z[1] + 
                z[2])*z[k]))))) - chi[1, j]*
     (chi[1, k]^2*(-(chi[2, i]^2*(chi[3, j]*z[2]*(z[1] + z[2] + z[3]) - 
           (z[1] - z[2])*(chi[2, j]*z[3] + chi[1, 3]*z[j]))) + 
        chi[2, i]*(-2*chi[1, i]*chi[3, j]*z[1]*z[2] + chi[1, 3]*chi[i, j]*
           z[1]*z[2] + chi[1, 3]*chi[i, j]*z[2]^2 + chi[1, 3]*chi[i, j]*z[2]*
           z[3] - 2*chi[1, 3]*chi[3, j]*z[2]*z[i] + 
          chi[2, j]*(2*chi[3, i]*(z[1]^2 - z[1]*z[2] + 2*z[2]^2) + 
            z[1]*(-4*chi[1, i]*z[2] + chi[1, 3]*z[i])) + chi[1, 3]*chi[1, i]*
           z[1]*z[j] + chi[3, i]*(chi[3, j]*(z[1]^2 - z[1]*z[2] + 2*z[2]^2) + 
            chi[1, 3]*(z[1] - z[2])*z[j])) + chi[1, i]*
         (chi[2, j]*z[1]*(-2*chi[3, i]*z[2] + chi[1, 3]*z[i]) + 
          chi[1, i]*(chi[2, j]*(z[2]*z[3] - z[1]*(4*z[2] + z[3])) + 
            z[2]*(chi[3, j]*(-z[1] + 7*z[2] + z[3]) - 2*chi[1, 3]*z[j])) + 
          z[2]*(chi[1, 3]*(chi[i, j]*(z[1] + z[2] + z[3]) - 2*chi[3, j]*z[
                i]) - chi[3, i]*(chi[3, j]*z[1] + 2*chi[1, 3]*z[j])))) + 
      chi[2, k]*(chi[1, i]^2*(chi[1, 3]*(chi[j, k]*z[2]*(z[1] + z[2] + 
              z[3]) + (chi[2, k] + chi[3, k])*(z[1] - z[2])*z[j]) + 
          chi[2, j]*(2*chi[3, k]*(z[1]^2 - z[1]*z[2] + 2*z[2]^2) + 
            chi[2, k]*(z[1] - z[2])*z[3] + chi[1, 3]*z[1]*z[k]) + 
          chi[3, j]*(chi[3, k]*(z[1]^2 - z[1]*z[2] + 2*z[2]^2) - 
            z[2]*(chi[2, k]*(z[1] + z[2] + z[3]) + 2*chi[1, 3]*z[k]))) - 
        chi[1, i]*(chi[2, k]*chi[3, i]*chi[3, j]*z[1]^2 + 
          chi[1, 3]*chi[2, k]*chi[i, j]*z[1]^2 + chi[1, 3]*chi[3, k]*
           chi[i, j]*z[1]^2 - chi[2, k]*chi[3, i]*chi[3, j]*z[1]*z[2] + 
          chi[1, 3]*chi[2, k]*chi[i, j]*z[1]*z[2] + chi[1, 3]*chi[3, k]*
           chi[i, j]*z[1]*z[2] - chi[1, 3]*chi[3, j]*chi[i, k]*z[1]*z[2] - 
          chi[1, 3]*chi[3, i]*chi[j, k]*z[1]*z[2] + 2*chi[2, k]*chi[3, i]*
           chi[3, j]*z[2]^2 - chi[1, 3]*chi[3, j]*chi[i, k]*z[2]^2 - 
          chi[1, 3]*chi[3, i]*chi[j, k]*z[2]^2 + chi[1, 3]*chi[2, k]*
           chi[i, j]*z[1]*z[3] + chi[1, 3]*chi[3, k]*chi[i, j]*z[1]*z[3] - 
          chi[1, 3]*chi[3, j]*chi[i, k]*z[2]*z[3] - chi[1, 3]*chi[3, i]*
           chi[j, k]*z[2]*z[3] - chi[1, 3]*chi[2, k]*chi[3, j]*z[1]*z[i] - 
          chi[1, 3]*chi[3, j]*chi[3, k]*z[1]*z[i] + chi[1, 3]*chi[2, k]*
           chi[3, j]*z[2]*z[i] + chi[1, 3]*chi[3, j]*chi[3, k]*z[2]*z[i] - 
          chi[1, 3]*chi[2, k]*chi[3, i]*z[1]*z[j] - chi[1, 3]*chi[3, i]*
           chi[3, k]*z[1]*z[j] + chi[1, 3]*chi[2, k]*chi[3, i]*z[2]*z[j] + 
          chi[1, 3]*chi[3, i]*chi[3, k]*z[2]*z[j] + 2*chi[1, 3]*chi[3, i]*
           chi[3, j]*z[2]*z[k] + chi[2, j]*(chi[3, i]*chi[3, k]*z[1]^2 + 
            chi[1, 3]*chi[i, k]*z[1]^2 - chi[3, i]*chi[3, k]*z[2]^2 - 
            chi[1, 3]*chi[i, k]*z[2]^2 + chi[1, 3]*chi[i, k]*z[1]*z[3] - 
            chi[1, 3]*chi[i, k]*z[2]*z[3] + chi[1, 3]*chi[3, k]*z[2]*z[i] + 
            chi[2, k]*(2*chi[3, i]*(2*z[1]^2 - z[1]*z[2] + z[2]^2) + 
              z[2]*(-4*chi[2, i]*z[1] + chi[1, 3]*z[i])) - 
            chi[1, 3]*chi[3, i]*z[1]*z[k] + 4*chi[2, i]*(z[1] - z[2])*
             (chi[3, k]*(z[1] + z[2]) - chi[1, 3]*z[k])) + 
          chi[2, i]*(chi[2, k]*(2*chi[3, j]*(2*z[1]^2 - z[1]*z[2] + z[2]^2) + 
              chi[1, 3]*z[2]*z[j]) + chi[1, 3]*(chi[j, k]*(z[1] - z[2])*(
                z[1] + z[2] + z[3]) + chi[3, k]*z[2]*z[j]) + 
            chi[3, j]*(chi[3, k]*(z[1]^2 - z[2]^2) - chi[1, 3]*z[1]*z[k]))) - 
        chi[2, i]*(chi[2, j]*chi[3, i]*chi[3, k]*z[1]^2 + 
          chi[1, 3]*chi[3, k]*chi[i, j]*z[1]^2 + chi[1, 3]*chi[2, j]*
           chi[i, k]*z[1]^2 + chi[1, 3]*chi[3, i]*chi[j, k]*z[1]^2 + 
          chi[1, 3]*chi[3, k]*chi[i, j]*z[1]*z[2] - chi[1, 3]*chi[3, j]*
           chi[i, k]*z[1]*z[2] + chi[1, 3]*chi[3, i]*chi[j, k]*z[1]*z[2] - 
          chi[2, j]*chi[3, i]*chi[3, k]*z[2]^2 - chi[1, 3]*chi[2, j]*
           chi[i, k]*z[2]^2 - chi[1, 3]*chi[3, j]*chi[i, k]*z[2]^2 + 
          chi[1, 3]*chi[3, k]*chi[i, j]*z[1]*z[3] + chi[1, 3]*chi[2, j]*
           chi[i, k]*z[1]*z[3] + chi[1, 3]*chi[3, i]*chi[j, k]*z[1]*z[3] - 
          chi[1, 3]*chi[2, j]*chi[i, k]*z[2]*z[3] - chi[1, 3]*chi[3, j]*
           chi[i, k]*z[2]*z[3] - chi[1, 3]*chi[3, j]*chi[3, k]*z[1]*z[i] + 
          chi[1, 3]*chi[2, j]*chi[3, k]*z[2]*z[i] + chi[1, 3]*chi[3, j]*
           chi[3, k]*z[2]*z[i] - 2*chi[1, 3]*chi[3, i]*chi[3, k]*z[1]*z[j] + 
          chi[2, k]*(chi[1, 3]*(chi[i, j]*z[1]*(z[1] + z[2] + z[3]) + 
              (chi[2, j]*z[2] + chi[3, j]*(-z[1] + z[2]))*z[i]) + 
            chi[3, i]*(chi[3, j]*(2*z[1]^2 - z[1]*z[2] + z[2]^2) - 
              2*z[1]*(chi[2, j]*z[2] + chi[1, 3]*z[j]))) - 
          chi[1, 3]*chi[3, i]*chi[3, j]*z[1]*z[k] + chi[1, 3]*chi[2, j]*
           chi[3, i]*z[2]*z[k] + chi[1, 3]*chi[3, i]*chi[3, j]*z[2]*z[k] + 
          chi[2, i]*(chi[1, 3]*chi[j, k]*z[1]^2 - 2*chi[2, j]*chi[3, k]*z[1]*
             z[2] + chi[1, 3]*chi[j, k]*z[1]*z[2] + chi[1, 3]*chi[j, k]*z[1]*
             z[3] - 2*chi[1, 3]*chi[3, k]*z[1]*z[j] + chi[2, k]*
             (chi[3, j]*(4*z[1]^2 + z[2]*(z[2] - z[3])) + chi[2, j]*(
                -(z[2]*z[3]) + z[1]*(-4*z[2] + z[3])) - 2*chi[1, 3]*z[1]*z[
                j]) + chi[1, 3]*chi[2, j]*z[2]*z[k] + chi[3, j]*
             (chi[3, k]*(2*z[1]^2 - z[1]*z[2] + z[2]^2) + chi[1, 3]*(-z[1] + 
                z[2])*z[k])))) + chi[1, k]*
       (chi[1, i]^2*(chi[2, k]*z[1]*(-2*chi[3, j]*z[2] + chi[1, 3]*z[j]) + 
          chi[2, j]*z[1]*(-4*chi[2, k]*z[2] - 2*chi[3, k]*z[2] + 
            chi[1, 3]*z[k]) + z[2]*(chi[1, 3]*(chi[j, k]*(z[1] + z[2] + 
                z[3]) - 2*chi[3, k]*z[j]) - chi[3, j]*(chi[3, k]*z[1] + 
              2*chi[1, 3]*z[k]))) + chi[1, i]*
         (-(chi[2, k]*chi[3, i]*chi[3, j]*z[1]^2) - chi[1, 3]*chi[2, k]*
           chi[i, j]*z[1]^2 + chi[1, 3]*chi[3, k]*chi[i, j]*z[1]*z[2] + 
          chi[1, 3]*chi[3, j]*chi[i, k]*z[1]*z[2] + chi[1, 3]*chi[3, i]*
           chi[j, k]*z[1]*z[2] + chi[2, k]*chi[3, i]*chi[3, j]*z[2]^2 + 
          chi[1, 3]*chi[2, k]*chi[i, j]*z[2]^2 + chi[1, 3]*chi[3, k]*
           chi[i, j]*z[2]^2 + chi[1, 3]*chi[3, j]*chi[i, k]*z[2]^2 + 
          chi[1, 3]*chi[3, i]*chi[j, k]*z[2]^2 - chi[1, 3]*chi[2, k]*
           chi[i, j]*z[1]*z[3] + chi[1, 3]*chi[2, k]*chi[i, j]*z[2]*z[3] + 
          chi[1, 3]*chi[3, k]*chi[i, j]*z[2]*z[3] + chi[1, 3]*chi[3, j]*
           chi[i, k]*z[2]*z[3] + chi[1, 3]*chi[3, i]*chi[j, k]*z[2]*z[3] + 
          chi[1, 3]*chi[2, k]*chi[3, j]*z[1]*z[i] - 2*chi[1, 3]*chi[3, j]*
           chi[3, k]*z[2]*z[i] + chi[1, 3]*chi[2, k]*chi[3, i]*z[1]*z[j] - 
          2*chi[1, 3]*chi[3, i]*chi[3, k]*z[2]*z[j] - 2*chi[1, 3]*chi[3, i]*
           chi[3, j]*z[2]*z[k] + chi[2, j]*(-(chi[3, i]*chi[3, k]*z[1]^2) - 
            chi[1, 3]*chi[i, k]*z[1]^2 + chi[3, i]*chi[3, k]*z[2]^2 + 
            chi[1, 3]*chi[i, k]*z[2]^2 - chi[1, 3]*chi[i, k]*z[1]*z[3] + 
            chi[1, 3]*chi[i, k]*z[2]*z[3] + chi[1, 3]*chi[3, k]*z[1]*z[i] - 
            4*chi[2, k]*(z[1] - z[2])*(chi[3, i]*(z[1] + z[2]) - 
              chi[1, 3]*z[i]) + chi[1, 3]*chi[3, i]*z[1]*z[k] - 
            4*chi[2, i]*(z[1] - z[2])*(chi[3, k]*(z[1] + z[2]) - 
              chi[1, 3]*z[k])) + chi[2, i]*(-4*chi[2, k]*(z[1] - z[2])*
             (chi[3, j]*(z[1] + z[2]) - chi[1, 3]*z[j]) + 
            chi[1, 3]*(-(chi[j, k]*(z[1] - z[2])*(z[1] + z[2] + z[3])) + 
              chi[3, k]*z[1]*z[j]) + chi[3, j]*(chi[3, k]*(-z[1]^2 + 
                z[2]^2) + chi[1, 3]*z[1]*z[k]))) + 
        chi[2, i]*(-(chi[2, k]*chi[3, i]*chi[3, j]*z[1]^2) - 
          chi[1, 3]*chi[2, k]*chi[i, j]*z[1]^2 - chi[1, 3]*chi[3, i]*
           chi[j, k]*z[1]^2 + chi[1, 3]*chi[3, k]*chi[i, j]*z[1]*z[2] + 
          chi[1, 3]*chi[3, j]*chi[i, k]*z[1]*z[2] - chi[1, 3]*chi[3, i]*
           chi[j, k]*z[1]*z[2] + chi[2, k]*chi[3, i]*chi[3, j]*z[2]^2 + 
          chi[1, 3]*chi[2, k]*chi[i, j]*z[2]^2 + chi[1, 3]*chi[3, k]*
           chi[i, j]*z[2]^2 + chi[1, 3]*chi[3, j]*chi[i, k]*z[2]^2 - 
          chi[1, 3]*chi[2, k]*chi[i, j]*z[1]*z[3] - chi[1, 3]*chi[3, i]*
           chi[j, k]*z[1]*z[3] + chi[1, 3]*chi[2, k]*chi[i, j]*z[2]*z[3] + 
          chi[1, 3]*chi[3, k]*chi[i, j]*z[2]*z[3] + chi[1, 3]*chi[3, j]*
           chi[i, k]*z[2]*z[3] + chi[1, 3]*chi[2, k]*chi[3, j]*z[1]*z[i] - 
          2*chi[1, 3]*chi[3, j]*chi[3, k]*z[2]*z[i] + chi[1, 3]*chi[3, i]*
           chi[3, k]*z[1]*z[j] - chi[1, 3]*chi[2, k]*chi[3, i]*z[2]*z[j] - 
          chi[1, 3]*chi[3, i]*chi[3, k]*z[2]*z[j] + chi[1, 3]*chi[3, i]*
           chi[3, j]*z[1]*z[k] - chi[1, 3]*chi[3, i]*chi[3, j]*z[2]*z[k] - 
          chi[2, j]*(chi[3, i]*chi[3, k]*z[1]^2 + chi[1, 3]*chi[i, k]*
             z[1]^2 - chi[3, i]*chi[3, k]*z[2]^2 - chi[1, 3]*chi[i, k]*
             z[2]^2 + chi[1, 3]*chi[i, k]*z[1]*z[3] - chi[1, 3]*chi[i, k]*
             z[2]*z[3] - chi[1, 3]*chi[3, k]*z[1]*z[i] + 4*chi[2, k]*
             (-(chi[2, i]*z[1]*z[2]) + chi[3, i]*(z[1]^2 - z[2]^2) + 
              chi[1, 3]*(-z[1] + z[2])*z[i]) + chi[1, 3]*chi[3, i]*z[2]*
             z[k] + chi[2, i]*(2*chi[3, k]*(2*z[1]^2 - z[1]*z[2] + z[2]^2) + 
              chi[1, 3]*z[2]*z[k])) - chi[2, i]*
           (chi[2, k]*(2*chi[3, j]*(2*z[1]^2 - z[1]*z[2] + z[2]^2) + 
              chi[1, 3]*z[2]*z[j]) + chi[1, 3]*(chi[j, k]*z[1]*(z[1] + z[2] + 
                z[3]) + chi[3, k]*(-z[1] + z[2])*z[j]) + 
            chi[3, j]*(chi[3, k]*(z[1]^2 - z[1]*z[2] + 2*z[2]^2) + 
              chi[1, 3]*(-z[1] + z[2])*z[k])))))))/
  (3*chi[1, 2]*chi[2, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3]) + 
 (2*(chi[1, j]^2*(chi[1, k]^2*(chi[2, i]^2*(2*z[2]*z[3] + 
          z[1]*(4*z[2] + z[3])) + chi[1, i]*z[2]*
         (chi[3, i]*(z[1] - 7*z[2] - z[3]) + 2*chi[2, 3]*z[i]) + 
        chi[2, i]*(-(chi[3, i]*(z[1]^2 + 4*z[2]^2 - z[1]*z[3])) + 
          chi[1, i]*(-(z[2]*z[3]) + z[1]*(4*z[2] + z[3])) + 
          2*chi[2, 3]*z[2]*z[i])) - chi[1, k]*
       (-(chi[2, i]^2*(chi[3, k]*z[2]*(z[1] + z[2] + z[3]) - 
           (z[1] - z[2])*(chi[2, k]*z[3] + chi[2, 3]*z[k]))) + 
        chi[2, i]*(-2*chi[1, i]*chi[3, k]*z[1]*z[2] + chi[2, 3]*chi[i, k]*
           z[1]*z[2] + chi[2, 3]*chi[i, k]*z[2]^2 + chi[2, 3]*chi[i, k]*z[2]*
           z[3] - 2*chi[2, 3]*chi[3, k]*z[2]*z[i] + 
          chi[2, k]*(2*chi[3, i]*(z[1]^2 - z[1]*z[2] + 2*z[2]^2) + 
            z[1]*(-4*chi[1, i]*z[2] + chi[2, 3]*z[i])) + chi[1, i]*chi[2, 3]*
           z[1]*z[k] + chi[3, i]*(chi[3, k]*(z[1]^2 - z[1]*z[2] + 2*z[2]^2) + 
            chi[2, 3]*(z[1] - z[2])*z[k])) + chi[1, i]*
         (chi[2, k]*z[1]*(-2*chi[3, i]*z[2] + chi[2, 3]*z[i]) + 
          chi[1, i]*(chi[2, k]*(z[2]*z[3] - z[1]*(4*z[2] + z[3])) + 
            z[2]*(chi[3, k]*(-z[1] + 7*z[2] + z[3]) - 2*chi[2, 3]*z[k])) + 
          z[2]*(chi[2, 3]*(chi[i, k]*(z[1] + z[2] + z[3]) - 2*chi[3, k]*z[
                i]) - chi[3, i]*(chi[3, k]*z[1] + 2*chi[2, 3]*z[k])))) - 
      chi[2, k]*(chi[2, i]^2*(chi[3, k]*z[1]*(z[1] + z[2] + z[3]) + 
          chi[2, k]*(z[2]*z[3] + 2*z[1]*(2*z[2] + z[3])) + 
          chi[2, 3]*(z[1] - z[2])*z[k]) + chi[2, i]*
         (2*chi[3, i]*chi[3, k]*z[1]^2 - chi[3, i]*chi[3, k]*z[1]*z[2] + 
          chi[2, 3]*chi[i, k]*z[1]*z[2] + chi[3, i]*chi[3, k]*z[2]^2 + 
          chi[2, 3]*chi[i, k]*z[2]^2 + chi[2, 3]*chi[i, k]*z[2]*z[3] + 
          chi[2, 3]*chi[3, k]*z[1]*z[i] - chi[2, 3]*chi[3, k]*z[2]*z[i] + 
          chi[2, k]*(chi[3, i]*z[1]*(z[1] + z[2] + z[3]) + 
            (z[1] - z[2])*(chi[1, i]*z[3] + chi[2, 3]*z[i])) + 
          chi[2, 3]*chi[3, i]*z[1]*z[k] - chi[2, 3]*chi[3, i]*z[2]*z[k] + 
          chi[1, i]*(2*chi[3, k]*(z[1]^2 - z[1]*z[2] + 2*z[2]^2) + 
            chi[2, 3]*z[1]*z[k])) + chi[1, i]*
         (chi[2, 3]*(chi[i, k]*z[2]*(z[1] + z[2] + z[3]) + 
            (chi[2, k] + chi[3, k])*(z[1] - z[2])*z[i]) + 
          chi[1, i]*(chi[3, k]*(z[1]^2 + 4*z[2]^2 - z[1]*z[3]) - 
            chi[2, k]*(2*z[2]*z[3] + z[1]*(4*z[2] + z[3])) - 
            2*chi[2, 3]*z[2]*z[k]) + chi[3, i]*
           (chi[3, k]*(z[1]^2 - z[1]*z[2] + 2*z[2]^2) - 
            z[2]*(chi[2, k]*(z[1] + z[2] + z[3]) + 2*chi[2, 3]*z[k]))))) + 
    chi[2, j]*(-(chi[1, k]^2*(chi[2, i]^2*(chi[3, j]*z[1]*(z[1] + z[2] + 
             z[3]) + chi[2, j]*(z[2]*z[3] + 2*z[1]*(2*z[2] + z[3])) + 
           chi[2, 3]*(z[1] - z[2])*z[j]) + chi[2, i]*
          (2*chi[3, i]*chi[3, j]*z[1]^2 - chi[3, i]*chi[3, j]*z[1]*z[2] + 
           chi[2, 3]*chi[i, j]*z[1]*z[2] + chi[3, i]*chi[3, j]*z[2]^2 + 
           chi[2, 3]*chi[i, j]*z[2]^2 + chi[2, 3]*chi[i, j]*z[2]*z[3] + 
           chi[2, 3]*chi[3, j]*z[1]*z[i] - chi[2, 3]*chi[3, j]*z[2]*z[i] + 
           chi[2, j]*(chi[3, i]*z[1]*(z[1] + z[2] + z[3]) + 
             (z[1] - z[2])*(chi[1, i]*z[3] + chi[2, 3]*z[i])) + 
           chi[2, 3]*chi[3, i]*z[1]*z[j] - chi[2, 3]*chi[3, i]*z[2]*z[j] + 
           chi[1, i]*(2*chi[3, j]*(z[1]^2 - z[1]*z[2] + 2*z[2]^2) + 
             chi[2, 3]*z[1]*z[j])) + chi[1, i]*
          (chi[2, 3]*(chi[i, j]*z[2]*(z[1] + z[2] + z[3]) + 
             (chi[2, j] + chi[3, j])*(z[1] - z[2])*z[i]) + 
           chi[1, i]*(chi[3, j]*(z[1]^2 + 4*z[2]^2 - z[1]*z[3]) - 
             chi[2, j]*(2*z[2]*z[3] + z[1]*(4*z[2] + z[3])) - 
             2*chi[2, 3]*z[2]*z[j]) + chi[3, i]*
            (chi[3, j]*(z[1]^2 - z[1]*z[2] + 2*z[2]^2) - 
             z[2]*(chi[2, j]*(z[1] + z[2] + z[3]) + 2*chi[2, 3]*z[j]))))) + 
      chi[1, k]*(-(chi[1, i]^2*(-(chi[2, j]*chi[3, k]*z[1]*z[2]) + 
           chi[2, 3]*chi[j, k]*z[1]*z[2] - chi[2, j]*chi[3, k]*z[2]^2 + 
           chi[2, 3]*chi[j, k]*z[2]^2 - chi[2, j]*chi[3, k]*z[2]*z[3] + 
           chi[2, 3]*chi[j, k]*z[2]*z[3] - 2*chi[2, 3]*chi[3, k]*z[2]*z[j] + 
           chi[2, k]*(2*chi[3, j]*(z[1]^2 - z[1]*z[2] + 2*z[2]^2) + 
             chi[2, j]*(z[1] - z[2])*z[3] + chi[2, 3]*z[1]*z[j]) + 
           chi[2, 3]*chi[2, j]*z[1]*z[k] - chi[2, 3]*chi[2, j]*z[2]*z[k] + 
           chi[3, j]*(chi[3, k]*(z[1]^2 - z[1]*z[2] + 2*z[2]^2) + 
             chi[2, 3]*(z[1] - z[2])*z[k]))) + chi[2, i]*
         (2*chi[2, j]*chi[3, i]*chi[3, k]*z[1]^2 + chi[2, 3]*chi[2, j]*
           chi[i, k]*z[1]^2 + chi[2, 3]*chi[3, j]*chi[i, k]*z[1]^2 + 
          chi[2, 3]*chi[3, i]*chi[j, k]*z[1]^2 - chi[2, j]*chi[3, i]*
           chi[3, k]*z[1]*z[2] - chi[2, 3]*chi[3, k]*chi[i, j]*z[1]*z[2] + 
          chi[2, 3]*chi[2, j]*chi[i, k]*z[1]*z[2] + chi[2, 3]*chi[3, j]*
           chi[i, k]*z[1]*z[2] + chi[2, 3]*chi[3, i]*chi[j, k]*z[1]*z[2] + 
          chi[2, j]*chi[3, i]*chi[3, k]*z[2]^2 - chi[2, 3]*chi[3, k]*
           chi[i, j]*z[2]^2 + chi[2, 3]*chi[2, j]*chi[i, k]*z[1]*z[3] + 
          chi[2, 3]*chi[3, j]*chi[i, k]*z[1]*z[3] + chi[2, 3]*chi[3, i]*
           chi[j, k]*z[1]*z[3] - chi[2, 3]*chi[3, k]*chi[i, j]*z[2]*z[3] - 
          chi[2, 3]*chi[2, j]*chi[3, k]*z[1]*z[i] - chi[2, 3]*chi[3, j]*
           chi[3, k]*z[1]*z[i] + chi[2, 3]*chi[2, j]*chi[3, k]*z[2]*z[i] + 
          chi[2, 3]*chi[3, j]*chi[3, k]*z[2]*z[i] - chi[2, 3]*chi[3, i]*
           chi[3, k]*z[1]*z[j] + chi[2, 3]*chi[3, i]*chi[3, k]*z[2]*z[j] + 
          chi[2, k]*(-4*chi[2, i]*chi[2, j]*z[1]*z[2] - 2*chi[2, i]*chi[3, j]*
             z[1]*z[2] + chi[2, i]*chi[2, j]*z[1]*z[3] - chi[2, i]*chi[2, j]*
             z[2]*z[3] + chi[2, 3]*chi[i, j]*(z[1] - z[2])*(z[1] + z[2] + 
              z[3]) + chi[2, 3]*chi[2, j]*z[2]*z[i] + chi[2, 3]*chi[3, j]*
             z[2]*z[i] + chi[2, 3]*chi[2, i]*z[2]*z[j] + 
            chi[3, i]*(chi[3, j]*(z[1]^2 - z[2]^2) + z[2]*(-2*chi[2, j]*
                 z[1] + chi[2, 3]*z[j]))) - 2*chi[2, 3]*chi[2, j]*chi[3, i]*
           z[1]*z[k] - 2*chi[2, 3]*chi[3, i]*chi[3, j]*z[1]*z[k] + 
          chi[2, i]*(chi[2, 3]*(chi[j, k]*z[1]*(z[1] + z[2] + z[3]) + 
              chi[3, k]*(-z[1] + z[2])*z[j]) + chi[3, j]*
             (chi[3, k]*(2*z[1]^2 - z[1]*z[2] + z[2]^2) - 2*chi[2, 3]*z[1]*z[
                k]) + chi[2, j]*(chi[3, k]*(4*z[1]^2 + z[2]^2 - z[2]*z[3]) - 
              2*chi[2, 3]*z[1]*z[k]))) + chi[1, i]*
         (chi[2, k]*chi[3, i]*chi[3, j]*z[1]^2 + chi[2, 3]*chi[2, k]*
           chi[i, j]*z[1]^2 + chi[2, 3]*chi[3, j]*chi[i, k]*z[1]^2 - 
          chi[2, 3]*chi[3, k]*chi[i, j]*z[1]*z[2] + chi[2, 3]*chi[3, j]*
           chi[i, k]*z[1]*z[2] - chi[2, 3]*chi[3, i]*chi[j, k]*z[1]*z[2] - 
          chi[2, k]*chi[3, i]*chi[3, j]*z[2]^2 - chi[2, 3]*chi[2, k]*
           chi[i, j]*z[2]^2 - chi[2, 3]*chi[3, k]*chi[i, j]*z[2]^2 - 
          chi[2, 3]*chi[3, i]*chi[j, k]*z[2]^2 + chi[2, 3]*chi[2, k]*
           chi[i, j]*z[1]*z[3] + chi[2, 3]*chi[3, j]*chi[i, k]*z[1]*z[3] - 
          chi[2, 3]*chi[2, k]*chi[i, j]*z[2]*z[3] - chi[2, 3]*chi[3, k]*
           chi[i, j]*z[2]*z[3] - chi[2, 3]*chi[3, i]*chi[j, k]*z[2]*z[3] - 
          chi[2, 3]*chi[3, j]*chi[3, k]*z[1]*z[i] + chi[2, 3]*chi[2, k]*
           chi[3, j]*z[2]*z[i] + chi[2, 3]*chi[3, j]*chi[3, k]*z[2]*z[i] - 
          chi[2, 3]*chi[2, k]*chi[3, i]*z[1]*z[j] + 2*chi[2, 3]*chi[3, i]*
           chi[3, k]*z[2]*z[j] - chi[2, 3]*chi[3, i]*chi[3, j]*z[1]*z[k] + 
          chi[2, 3]*chi[3, i]*chi[3, j]*z[2]*z[k] + 
          chi[2, i]*(4*chi[2, k]*(z[1] - z[2])*(chi[3, j]*(z[1] + z[2]) - 
              chi[2, 3]*z[j]) + chi[2, 3]*(chi[j, k]*(z[1] - z[2])*(z[1] + 
                z[2] + z[3]) - chi[3, k]*z[1]*z[j]) + chi[3, j]*
             (chi[3, k]*(z[1]^2 - z[2]^2) + chi[2, 3]*z[2]*z[k])) + 
          chi[2, j]*(chi[3, i]*chi[3, k]*z[1]^2 + chi[2, 3]*chi[i, k]*
             z[1]^2 - chi[3, i]*chi[3, k]*z[1]*z[2] + chi[2, 3]*chi[i, k]*
             z[1]*z[2] + 2*chi[3, i]*chi[3, k]*z[2]^2 + chi[2, 3]*chi[i, k]*
             z[1]*z[3] - chi[2, 3]*chi[3, k]*z[1]*z[i] + chi[2, 3]*chi[3, k]*
             z[2]*z[i] + chi[2, k]*(2*chi[3, i]*(2*z[1]^2 - z[1]*z[2] + 
                z[2]^2) + z[2]*(-4*chi[2, i]*z[1] + chi[2, 3]*z[i])) - 
            chi[2, 3]*chi[3, i]*z[1]*z[k] + chi[2, 3]*chi[3, i]*z[2]*z[k] + 
            chi[2, i]*(2*chi[3, k]*(2*z[1]^2 - z[1]*z[2] + z[2]^2) + 
              chi[2, 3]*z[2]*z[k])))) + chi[2, k]*
       (-(chi[1, i]^2*(2*chi[3, j]*chi[3, k]*z[1]^2 - chi[3, j]*chi[3, k]*
            z[1]*z[2] + chi[2, 3]*chi[j, k]*z[1]*z[2] + chi[3, j]*chi[3, k]*
            z[2]^2 + chi[2, 3]*chi[j, k]*z[2]^2 + chi[2, 3]*chi[j, k]*z[2]*
            z[3] + chi[2, 3]*chi[3, k]*z[1]*z[j] - chi[2, 3]*chi[3, k]*z[2]*
            z[j] + chi[2, k]*(chi[3, j]*z[1]*(z[1] + z[2] + z[3]) + 
             chi[2, j]*(z[2]*z[3] + 2*z[1]*(2*z[2] + z[3])) + 
             chi[2, 3]*(z[1] - z[2])*z[j]) + chi[2, 3]*chi[3, j]*z[1]*z[k] - 
           chi[2, 3]*chi[3, j]*z[2]*z[k] + chi[2, j]*
            (chi[3, k]*z[1]*(z[1] + z[2] + z[3]) + chi[2, 3]*(z[1] - z[2])*
              z[k]))) + chi[2, i]*z[1]*(chi[2, 3]*chi[2, k]*chi[i, j]*z[1] + 
          chi[2, 3]*chi[3, k]*chi[i, j]*z[1] + chi[2, 3]*chi[3, j]*chi[i, k]*
           z[1] + chi[2, 3]*chi[3, i]*chi[j, k]*z[1] - chi[2, k]*chi[3, i]*
           chi[3, j]*z[2] + chi[2, 3]*chi[2, k]*chi[i, j]*z[2] + 
          chi[2, 3]*chi[3, k]*chi[i, j]*z[2] + chi[2, 3]*chi[3, j]*chi[i, k]*
           z[2] + chi[2, 3]*chi[3, i]*chi[j, k]*z[2] + chi[2, 3]*chi[2, k]*
           chi[i, j]*z[3] + chi[2, 3]*chi[3, k]*chi[i, j]*z[3] + 
          chi[2, 3]*chi[3, j]*chi[i, k]*z[3] + chi[2, 3]*chi[3, i]*chi[j, k]*
           z[3] - 2*chi[2, 3]*chi[2, k]*chi[3, j]*z[i] - 
          2*chi[2, 3]*chi[3, j]*chi[3, k]*z[i] - 2*chi[2, 3]*chi[2, k]*
           chi[3, i]*z[j] - 2*chi[2, 3]*chi[3, i]*chi[3, k]*z[j] - 
          2*chi[2, 3]*chi[3, i]*chi[3, j]*z[k] + chi[2, i]*
           (-(chi[3, j]*chi[3, k]*z[2]) + chi[2, 3]*chi[j, k]*
             (z[1] + z[2] + z[3]) - 2*chi[2, 3]*chi[3, k]*z[j] + 
            chi[2, k]*(chi[3, j]*(7*z[1] - z[2] + z[3]) - 2*chi[2, 3]*z[j]) - 
            2*chi[2, 3]*chi[3, j]*z[k]) + chi[2, j]*
           (chi[2, 3]*chi[i, k]*z[1] - chi[3, i]*chi[3, k]*z[2] + 
            chi[2, 3]*chi[i, k]*z[2] + chi[2, 3]*chi[i, k]*z[3] - 
            2*chi[2, 3]*chi[3, k]*z[i] + chi[2, k]*(chi[3, i]*(7*z[1] - 
                z[2] + z[3]) - 2*chi[2, 3]*z[i]) - 2*chi[2, 3]*chi[3, i]*
             z[k] + chi[2, i]*(chi[3, k]*(7*z[1] - z[2] + z[3]) - 
              2*chi[2, 3]*z[k]))) + chi[1, i]*(chi[2, i]*chi[3, j]*chi[3, k]*
           z[1]^2 + chi[2, 3]*chi[3, k]*chi[i, j]*z[1]^2 + 
          chi[2, 3]*chi[3, j]*chi[i, k]*z[1]^2 + chi[2, 3]*chi[2, i]*
           chi[j, k]*z[1]^2 + chi[2, 3]*chi[3, k]*chi[i, j]*z[1]*z[2] + 
          chi[2, 3]*chi[3, j]*chi[i, k]*z[1]*z[2] - chi[2, 3]*chi[3, i]*
           chi[j, k]*z[1]*z[2] - chi[2, i]*chi[3, j]*chi[3, k]*z[2]^2 - 
          chi[2, 3]*chi[2, i]*chi[j, k]*z[2]^2 - chi[2, 3]*chi[3, i]*
           chi[j, k]*z[2]^2 + chi[2, 3]*chi[3, k]*chi[i, j]*z[1]*z[3] + 
          chi[2, 3]*chi[3, j]*chi[i, k]*z[1]*z[3] + chi[2, 3]*chi[2, i]*
           chi[j, k]*z[1]*z[3] - chi[2, 3]*chi[2, i]*chi[j, k]*z[2]*z[3] - 
          chi[2, 3]*chi[3, i]*chi[j, k]*z[2]*z[3] - 2*chi[2, 3]*chi[3, j]*
           chi[3, k]*z[1]*z[i] - chi[2, 3]*chi[3, i]*chi[3, k]*z[1]*z[j] + 
          chi[2, 3]*chi[2, i]*chi[3, k]*z[2]*z[j] + chi[2, 3]*chi[3, i]*
           chi[3, k]*z[2]*z[j] + chi[2, k]*(-2*chi[2, i]*chi[3, j]*z[1]*
             z[2] + chi[2, 3]*chi[i, j]*z[1]*(z[1] + z[2] + z[3]) - 
            2*chi[2, 3]*chi[3, j]*z[1]*z[i] + chi[2, 3]*chi[2, i]*z[2]*z[j] + 
            chi[3, i]*(chi[3, j]*(2*z[1]^2 - z[1]*z[2] + z[2]^2) + 
              chi[2, 3]*(-z[1] + z[2])*z[j])) - chi[2, 3]*chi[3, i]*chi[3, j]*
           z[1]*z[k] + chi[2, 3]*chi[2, i]*chi[3, j]*z[2]*z[k] + 
          chi[2, 3]*chi[3, i]*chi[3, j]*z[2]*z[k] + 
          chi[2, j]*(chi[2, 3]*chi[i, k]*z[1]^2 - 2*chi[2, i]*chi[3, k]*z[1]*
             z[2] + chi[2, 3]*chi[i, k]*z[1]*z[2] + chi[2, 3]*chi[i, k]*z[1]*
             z[3] - 2*chi[2, 3]*chi[3, k]*z[1]*z[i] + chi[2, k]*
             (chi[3, i]*(4*z[1]^2 + z[2]*(z[2] - z[3])) + chi[2, i]*(
                -(z[2]*z[3]) + z[1]*(-4*z[2] + z[3])) - 2*chi[2, 3]*z[1]*z[
                i]) + chi[2, 3]*chi[2, i]*z[2]*z[k] + chi[3, i]*
             (chi[3, k]*(2*z[1]^2 - z[1]*z[2] + z[2]^2) + chi[2, 3]*(-z[1] + 
                z[2])*z[k]))))) - chi[1, j]*
     (chi[1, k]^2*(-(chi[2, i]^2*(chi[3, j]*z[2]*(z[1] + z[2] + z[3]) - 
           (z[1] - z[2])*(chi[2, j]*z[3] + chi[2, 3]*z[j]))) + 
        chi[2, i]*(-2*chi[1, i]*chi[3, j]*z[1]*z[2] + chi[2, 3]*chi[i, j]*
           z[1]*z[2] + chi[2, 3]*chi[i, j]*z[2]^2 + chi[2, 3]*chi[i, j]*z[2]*
           z[3] - 2*chi[2, 3]*chi[3, j]*z[2]*z[i] + 
          chi[2, j]*(2*chi[3, i]*(z[1]^2 - z[1]*z[2] + 2*z[2]^2) + 
            z[1]*(-4*chi[1, i]*z[2] + chi[2, 3]*z[i])) + chi[1, i]*chi[2, 3]*
           z[1]*z[j] + chi[3, i]*(chi[3, j]*(z[1]^2 - z[1]*z[2] + 2*z[2]^2) + 
            chi[2, 3]*(z[1] - z[2])*z[j])) + chi[1, i]*
         (chi[2, j]*z[1]*(-2*chi[3, i]*z[2] + chi[2, 3]*z[i]) + 
          chi[1, i]*(chi[2, j]*(z[2]*z[3] - z[1]*(4*z[2] + z[3])) + 
            z[2]*(chi[3, j]*(-z[1] + 7*z[2] + z[3]) - 2*chi[2, 3]*z[j])) + 
          z[2]*(chi[2, 3]*(chi[i, j]*(z[1] + z[2] + z[3]) - 2*chi[3, j]*z[
                i]) - chi[3, i]*(chi[3, j]*z[1] + 2*chi[2, 3]*z[j])))) + 
      chi[2, k]*(chi[1, i]^2*(chi[2, 3]*(chi[j, k]*z[2]*(z[1] + z[2] + 
              z[3]) + (chi[2, k] + chi[3, k])*(z[1] - z[2])*z[j]) + 
          chi[2, j]*(2*chi[3, k]*(z[1]^2 - z[1]*z[2] + 2*z[2]^2) + 
            chi[2, k]*(z[1] - z[2])*z[3] + chi[2, 3]*z[1]*z[k]) + 
          chi[3, j]*(chi[3, k]*(z[1]^2 - z[1]*z[2] + 2*z[2]^2) - 
            z[2]*(chi[2, k]*(z[1] + z[2] + z[3]) + 2*chi[2, 3]*z[k]))) - 
        chi[1, i]*(chi[2, k]*chi[3, i]*chi[3, j]*z[1]^2 + 
          chi[2, 3]*chi[2, k]*chi[i, j]*z[1]^2 + chi[2, 3]*chi[3, k]*
           chi[i, j]*z[1]^2 - chi[2, k]*chi[3, i]*chi[3, j]*z[1]*z[2] + 
          chi[2, 3]*chi[2, k]*chi[i, j]*z[1]*z[2] + chi[2, 3]*chi[3, k]*
           chi[i, j]*z[1]*z[2] - chi[2, 3]*chi[3, j]*chi[i, k]*z[1]*z[2] - 
          chi[2, 3]*chi[3, i]*chi[j, k]*z[1]*z[2] + 2*chi[2, k]*chi[3, i]*
           chi[3, j]*z[2]^2 - chi[2, 3]*chi[3, j]*chi[i, k]*z[2]^2 - 
          chi[2, 3]*chi[3, i]*chi[j, k]*z[2]^2 + chi[2, 3]*chi[2, k]*
           chi[i, j]*z[1]*z[3] + chi[2, 3]*chi[3, k]*chi[i, j]*z[1]*z[3] - 
          chi[2, 3]*chi[3, j]*chi[i, k]*z[2]*z[3] - chi[2, 3]*chi[3, i]*
           chi[j, k]*z[2]*z[3] - chi[2, 3]*chi[2, k]*chi[3, j]*z[1]*z[i] - 
          chi[2, 3]*chi[3, j]*chi[3, k]*z[1]*z[i] + chi[2, 3]*chi[2, k]*
           chi[3, j]*z[2]*z[i] + chi[2, 3]*chi[3, j]*chi[3, k]*z[2]*z[i] - 
          chi[2, 3]*chi[2, k]*chi[3, i]*z[1]*z[j] - chi[2, 3]*chi[3, i]*
           chi[3, k]*z[1]*z[j] + chi[2, 3]*chi[2, k]*chi[3, i]*z[2]*z[j] + 
          chi[2, 3]*chi[3, i]*chi[3, k]*z[2]*z[j] + 2*chi[2, 3]*chi[3, i]*
           chi[3, j]*z[2]*z[k] + chi[2, j]*(chi[3, i]*chi[3, k]*z[1]^2 + 
            chi[2, 3]*chi[i, k]*z[1]^2 - chi[3, i]*chi[3, k]*z[2]^2 - 
            chi[2, 3]*chi[i, k]*z[2]^2 + chi[2, 3]*chi[i, k]*z[1]*z[3] - 
            chi[2, 3]*chi[i, k]*z[2]*z[3] + chi[2, 3]*chi[3, k]*z[2]*z[i] + 
            chi[2, k]*(2*chi[3, i]*(2*z[1]^2 - z[1]*z[2] + z[2]^2) + 
              z[2]*(-4*chi[2, i]*z[1] + chi[2, 3]*z[i])) - 
            chi[2, 3]*chi[3, i]*z[1]*z[k] + 4*chi[2, i]*(z[1] - z[2])*
             (chi[3, k]*(z[1] + z[2]) - chi[2, 3]*z[k])) + 
          chi[2, i]*(chi[2, k]*(2*chi[3, j]*(2*z[1]^2 - z[1]*z[2] + z[2]^2) + 
              chi[2, 3]*z[2]*z[j]) + chi[2, 3]*(chi[j, k]*(z[1] - z[2])*(
                z[1] + z[2] + z[3]) + chi[3, k]*z[2]*z[j]) + 
            chi[3, j]*(chi[3, k]*(z[1]^2 - z[2]^2) - chi[2, 3]*z[1]*z[k]))) - 
        chi[2, i]*(chi[2, j]*chi[3, i]*chi[3, k]*z[1]^2 + 
          chi[2, 3]*chi[3, k]*chi[i, j]*z[1]^2 + chi[2, 3]*chi[2, j]*
           chi[i, k]*z[1]^2 + chi[2, 3]*chi[3, i]*chi[j, k]*z[1]^2 + 
          chi[2, 3]*chi[3, k]*chi[i, j]*z[1]*z[2] - chi[2, 3]*chi[3, j]*
           chi[i, k]*z[1]*z[2] + chi[2, 3]*chi[3, i]*chi[j, k]*z[1]*z[2] - 
          chi[2, j]*chi[3, i]*chi[3, k]*z[2]^2 - chi[2, 3]*chi[2, j]*
           chi[i, k]*z[2]^2 - chi[2, 3]*chi[3, j]*chi[i, k]*z[2]^2 + 
          chi[2, 3]*chi[3, k]*chi[i, j]*z[1]*z[3] + chi[2, 3]*chi[2, j]*
           chi[i, k]*z[1]*z[3] + chi[2, 3]*chi[3, i]*chi[j, k]*z[1]*z[3] - 
          chi[2, 3]*chi[2, j]*chi[i, k]*z[2]*z[3] - chi[2, 3]*chi[3, j]*
           chi[i, k]*z[2]*z[3] - chi[2, 3]*chi[3, j]*chi[3, k]*z[1]*z[i] + 
          chi[2, 3]*chi[2, j]*chi[3, k]*z[2]*z[i] + chi[2, 3]*chi[3, j]*
           chi[3, k]*z[2]*z[i] - 2*chi[2, 3]*chi[3, i]*chi[3, k]*z[1]*z[j] + 
          chi[2, k]*(chi[2, 3]*(chi[i, j]*z[1]*(z[1] + z[2] + z[3]) + 
              (chi[2, j]*z[2] + chi[3, j]*(-z[1] + z[2]))*z[i]) + 
            chi[3, i]*(chi[3, j]*(2*z[1]^2 - z[1]*z[2] + z[2]^2) - 
              2*z[1]*(chi[2, j]*z[2] + chi[2, 3]*z[j]))) - 
          chi[2, 3]*chi[3, i]*chi[3, j]*z[1]*z[k] + chi[2, 3]*chi[2, j]*
           chi[3, i]*z[2]*z[k] + chi[2, 3]*chi[3, i]*chi[3, j]*z[2]*z[k] + 
          chi[2, i]*(chi[2, 3]*chi[j, k]*z[1]^2 - 2*chi[2, j]*chi[3, k]*z[1]*
             z[2] + chi[2, 3]*chi[j, k]*z[1]*z[2] + chi[2, 3]*chi[j, k]*z[1]*
             z[3] - 2*chi[2, 3]*chi[3, k]*z[1]*z[j] + chi[2, k]*
             (chi[3, j]*(4*z[1]^2 + z[2]*(z[2] - z[3])) + chi[2, j]*(
                -(z[2]*z[3]) + z[1]*(-4*z[2] + z[3])) - 2*chi[2, 3]*z[1]*z[
                j]) + chi[2, 3]*chi[2, j]*z[2]*z[k] + chi[3, j]*
             (chi[3, k]*(2*z[1]^2 - z[1]*z[2] + z[2]^2) + chi[2, 3]*(-z[1] + 
                z[2])*z[k])))) + chi[1, k]*
       (chi[1, i]^2*(chi[2, k]*z[1]*(-2*chi[3, j]*z[2] + chi[2, 3]*z[j]) + 
          chi[2, j]*z[1]*(-4*chi[2, k]*z[2] - 2*chi[3, k]*z[2] + 
            chi[2, 3]*z[k]) + z[2]*(chi[2, 3]*(chi[j, k]*(z[1] + z[2] + 
                z[3]) - 2*chi[3, k]*z[j]) - chi[3, j]*(chi[3, k]*z[1] + 
              2*chi[2, 3]*z[k]))) + chi[1, i]*
         (-(chi[2, k]*chi[3, i]*chi[3, j]*z[1]^2) - chi[2, 3]*chi[2, k]*
           chi[i, j]*z[1]^2 + chi[2, 3]*chi[3, k]*chi[i, j]*z[1]*z[2] + 
          chi[2, 3]*chi[3, j]*chi[i, k]*z[1]*z[2] + chi[2, 3]*chi[3, i]*
           chi[j, k]*z[1]*z[2] + chi[2, k]*chi[3, i]*chi[3, j]*z[2]^2 + 
          chi[2, 3]*chi[2, k]*chi[i, j]*z[2]^2 + chi[2, 3]*chi[3, k]*
           chi[i, j]*z[2]^2 + chi[2, 3]*chi[3, j]*chi[i, k]*z[2]^2 + 
          chi[2, 3]*chi[3, i]*chi[j, k]*z[2]^2 - chi[2, 3]*chi[2, k]*
           chi[i, j]*z[1]*z[3] + chi[2, 3]*chi[2, k]*chi[i, j]*z[2]*z[3] + 
          chi[2, 3]*chi[3, k]*chi[i, j]*z[2]*z[3] + chi[2, 3]*chi[3, j]*
           chi[i, k]*z[2]*z[3] + chi[2, 3]*chi[3, i]*chi[j, k]*z[2]*z[3] + 
          chi[2, 3]*chi[2, k]*chi[3, j]*z[1]*z[i] - 2*chi[2, 3]*chi[3, j]*
           chi[3, k]*z[2]*z[i] + chi[2, 3]*chi[2, k]*chi[3, i]*z[1]*z[j] - 
          2*chi[2, 3]*chi[3, i]*chi[3, k]*z[2]*z[j] - 2*chi[2, 3]*chi[3, i]*
           chi[3, j]*z[2]*z[k] + chi[2, j]*(-(chi[3, i]*chi[3, k]*z[1]^2) - 
            chi[2, 3]*chi[i, k]*z[1]^2 + chi[3, i]*chi[3, k]*z[2]^2 + 
            chi[2, 3]*chi[i, k]*z[2]^2 - chi[2, 3]*chi[i, k]*z[1]*z[3] + 
            chi[2, 3]*chi[i, k]*z[2]*z[3] + chi[2, 3]*chi[3, k]*z[1]*z[i] - 
            4*chi[2, k]*(z[1] - z[2])*(chi[3, i]*(z[1] + z[2]) - 
              chi[2, 3]*z[i]) + chi[2, 3]*chi[3, i]*z[1]*z[k] - 
            4*chi[2, i]*(z[1] - z[2])*(chi[3, k]*(z[1] + z[2]) - 
              chi[2, 3]*z[k])) + chi[2, i]*(-4*chi[2, k]*(z[1] - z[2])*
             (chi[3, j]*(z[1] + z[2]) - chi[2, 3]*z[j]) + 
            chi[2, 3]*(-(chi[j, k]*(z[1] - z[2])*(z[1] + z[2] + z[3])) + 
              chi[3, k]*z[1]*z[j]) + chi[3, j]*(chi[3, k]*(-z[1]^2 + 
                z[2]^2) + chi[2, 3]*z[1]*z[k]))) + 
        chi[2, i]*(-(chi[2, k]*chi[3, i]*chi[3, j]*z[1]^2) - 
          chi[2, 3]*chi[2, k]*chi[i, j]*z[1]^2 - chi[2, 3]*chi[3, i]*
           chi[j, k]*z[1]^2 + chi[2, 3]*chi[3, k]*chi[i, j]*z[1]*z[2] + 
          chi[2, 3]*chi[3, j]*chi[i, k]*z[1]*z[2] - chi[2, 3]*chi[3, i]*
           chi[j, k]*z[1]*z[2] + chi[2, k]*chi[3, i]*chi[3, j]*z[2]^2 + 
          chi[2, 3]*chi[2, k]*chi[i, j]*z[2]^2 + chi[2, 3]*chi[3, k]*
           chi[i, j]*z[2]^2 + chi[2, 3]*chi[3, j]*chi[i, k]*z[2]^2 - 
          chi[2, 3]*chi[2, k]*chi[i, j]*z[1]*z[3] - chi[2, 3]*chi[3, i]*
           chi[j, k]*z[1]*z[3] + chi[2, 3]*chi[2, k]*chi[i, j]*z[2]*z[3] + 
          chi[2, 3]*chi[3, k]*chi[i, j]*z[2]*z[3] + chi[2, 3]*chi[3, j]*
           chi[i, k]*z[2]*z[3] + chi[2, 3]*chi[2, k]*chi[3, j]*z[1]*z[i] - 
          2*chi[2, 3]*chi[3, j]*chi[3, k]*z[2]*z[i] + chi[2, 3]*chi[3, i]*
           chi[3, k]*z[1]*z[j] - chi[2, 3]*chi[2, k]*chi[3, i]*z[2]*z[j] - 
          chi[2, 3]*chi[3, i]*chi[3, k]*z[2]*z[j] + chi[2, 3]*chi[3, i]*
           chi[3, j]*z[1]*z[k] - chi[2, 3]*chi[3, i]*chi[3, j]*z[2]*z[k] - 
          chi[2, j]*(chi[3, i]*chi[3, k]*z[1]^2 + chi[2, 3]*chi[i, k]*
             z[1]^2 - chi[3, i]*chi[3, k]*z[2]^2 - chi[2, 3]*chi[i, k]*
             z[2]^2 + chi[2, 3]*chi[i, k]*z[1]*z[3] - chi[2, 3]*chi[i, k]*
             z[2]*z[3] - chi[2, 3]*chi[3, k]*z[1]*z[i] + 4*chi[2, k]*
             (-(chi[2, i]*z[1]*z[2]) + chi[3, i]*(z[1]^2 - z[2]^2) + 
              chi[2, 3]*(-z[1] + z[2])*z[i]) + chi[2, 3]*chi[3, i]*z[2]*
             z[k] + chi[2, i]*(2*chi[3, k]*(2*z[1]^2 - z[1]*z[2] + z[2]^2) + 
              chi[2, 3]*z[2]*z[k])) - chi[2, i]*
           (chi[2, k]*(2*chi[3, j]*(2*z[1]^2 - z[1]*z[2] + z[2]^2) + 
              chi[2, 3]*z[2]*z[j]) + chi[2, 3]*(chi[j, k]*z[1]*(z[1] + z[2] + 
                z[3]) + chi[3, k]*(-z[1] + z[2])*z[j]) + 
            chi[3, j]*(chi[3, k]*(z[1]^2 - z[1]*z[2] + 2*z[2]^2) + 
              chi[2, 3]*(-z[1] + z[2])*z[k])))))))/
  (3*chi[1, 2]*chi[1, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3]) - 
 (-4*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[i, j]*z[1]^3 - 
   8*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[1]^3 - 
   4*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]^3 - 
   2*chi[1, k]^2*chi[2, j]*chi[3, i]*chi[i, j]*z[1]^3 - 
   4*chi[1, k]*chi[2, j]*chi[2, k]*chi[3, i]*chi[i, j]*z[1]^3 - 
   2*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[i, j]*z[1]^3 - 
   2*chi[1, k]^2*chi[2, i]*chi[3, j]*chi[i, j]*z[1]^3 - 
   4*chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]*chi[i, j]*z[1]^3 - 
   2*chi[2, i]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]^3 - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, k]*chi[i, j]*z[1]^3 - 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]^3 - 
   2*chi[1, k]*chi[2, j]*chi[3, i]*chi[3, k]*chi[i, j]*z[1]^3 - 
   2*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*chi[i, j]*z[1]^3 - 
   2*chi[1, k]*chi[2, i]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]^3 - 
   2*chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]^3 - 
   4*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[i, k]*z[1]^3 - 
   4*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[i, k]*z[1]^3 - 
   2*chi[1, k]*chi[2, j]^2*chi[3, i]*chi[i, k]*z[1]^3 - 
   2*chi[2, j]^2*chi[2, k]*chi[3, i]*chi[i, k]*z[1]^3 - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*chi[i, k]*z[1]^3 - 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]^3 - 
   2*chi[1, k]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, k]*z[1]^3 - 
   2*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*chi[i, k]*z[1]^3 - 
   2*chi[2, i]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]^3 - 
   2*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[1]^3 - 
   4*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[j, k]*z[1]^3 - 
   4*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[j, k]*z[1]^3 - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[j, k]*z[1]^3 - 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]^3 - 
   2*chi[1, k]*chi[2, i]^2*chi[3, j]*chi[j, k]*z[1]^3 - 
   2*chi[2, i]^2*chi[2, k]*chi[3, j]*chi[j, k]*z[1]^3 - 
   2*chi[1, k]*chi[2, i]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]^3 - 
   2*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]^3 - 
   2*chi[2, i]^2*chi[2, j]*chi[3, k]*chi[j, k]*z[1]^3 - 
   2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]^3 - 
   8*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[i, j]*z[1]^2*z[2] - 
   16*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[1]^2*z[2] - 
   8*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]^2*z[2] - 
   4*chi[1, k]^2*chi[2, j]*chi[3, i]*chi[i, j]*z[1]^2*z[2] - 
   8*chi[1, k]*chi[2, j]*chi[2, k]*chi[3, i]*chi[i, j]*z[1]^2*z[2] - 
   4*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[i, j]*z[1]^2*z[2] - 
   4*chi[1, k]^2*chi[2, i]*chi[3, j]*chi[i, j]*z[1]^2*z[2] - 
   8*chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]*chi[i, j]*z[1]^2*z[2] - 
   4*chi[2, i]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]^2*z[2] - 
   8*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, k]*chi[i, j]*z[1]^2*z[2] - 
   8*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]^2*z[2] - 
   4*chi[1, k]*chi[2, j]*chi[3, i]*chi[3, k]*chi[i, j]*z[1]^2*z[2] - 
   4*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*chi[i, j]*z[1]^2*z[2] - 
   4*chi[1, k]*chi[2, i]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]^2*z[2] - 
   4*chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]^2*z[2] - 
   8*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[i, k]*z[1]^2*z[2] - 
   8*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[i, k]*z[1]^2*z[2] - 
   4*chi[1, k]*chi[2, j]^2*chi[3, i]*chi[i, k]*z[1]^2*z[2] - 
   4*chi[2, j]^2*chi[2, k]*chi[3, i]*chi[i, k]*z[1]^2*z[2] - 
   8*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*chi[i, k]*z[1]^2*z[2] - 
   8*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]^2*z[2] - 
   4*chi[1, k]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, k]*z[1]^2*z[2] - 
   4*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*chi[i, k]*z[1]^2*z[2] - 
   4*chi[2, i]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]^2*z[2] - 
   4*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[1]^2*z[2] - 
   8*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[j, k]*z[1]^2*z[2] - 
   8*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[j, k]*z[1]^2*z[2] - 
   8*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[j, k]*z[1]^2*z[2] - 
   8*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]^2*z[2] - 
   4*chi[1, k]*chi[2, i]^2*chi[3, j]*chi[j, k]*z[1]^2*z[2] - 
   4*chi[2, i]^2*chi[2, k]*chi[3, j]*chi[j, k]*z[1]^2*z[2] - 
   4*chi[1, k]*chi[2, i]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]^2*z[2] - 
   4*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]^2*z[2] - 
   4*chi[2, i]^2*chi[2, j]*chi[3, k]*chi[j, k]*z[1]^2*z[2] - 
   4*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]^2*z[2] - 
   4*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[i, j]*z[1]*z[2]^2 - 
   8*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[1]*z[2]^2 - 
   4*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]*z[2]^2 - 
   2*chi[1, k]^2*chi[2, j]*chi[3, i]*chi[i, j]*z[1]*z[2]^2 - 
   4*chi[1, k]*chi[2, j]*chi[2, k]*chi[3, i]*chi[i, j]*z[1]*z[2]^2 - 
   2*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[i, j]*z[1]*z[2]^2 - 
   2*chi[1, k]^2*chi[2, i]*chi[3, j]*chi[i, j]*z[1]*z[2]^2 - 
   4*chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]*chi[i, j]*z[1]*z[2]^2 - 
   2*chi[2, i]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]*z[2]^2 - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, k]*chi[i, j]*z[1]*z[2]^2 - 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]*z[2]^2 - 
   2*chi[1, k]*chi[2, j]*chi[3, i]*chi[3, k]*chi[i, j]*z[1]*z[2]^2 - 
   2*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*chi[i, j]*z[1]*z[2]^2 - 
   2*chi[1, k]*chi[2, i]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]*z[2]^2 - 
   2*chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]*z[2]^2 - 
   4*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[i, k]*z[1]*z[2]^2 - 
   4*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[i, k]*z[1]*z[2]^2 - 
   2*chi[1, k]*chi[2, j]^2*chi[3, i]*chi[i, k]*z[1]*z[2]^2 - 
   2*chi[2, j]^2*chi[2, k]*chi[3, i]*chi[i, k]*z[1]*z[2]^2 - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*chi[i, k]*z[1]*z[2]^2 - 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]*z[2]^2 - 
   2*chi[1, k]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, k]*z[1]*z[2]^2 - 
   2*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*chi[i, k]*z[1]*z[2]^2 - 
   2*chi[2, i]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]*z[2]^2 - 
   2*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[1]*z[2]^2 - 
   4*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[j, k]*z[1]*z[2]^2 - 
   4*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[2]^2 - 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[j, k]*z[1]*z[2]^2 - 
   4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]*z[2]^2 - 
   2*chi[1, k]*chi[2, i]^2*chi[3, j]*chi[j, k]*z[1]*z[2]^2 - 
   2*chi[2, i]^2*chi[2, k]*chi[3, j]*chi[j, k]*z[1]*z[2]^2 - 
   2*chi[1, k]*chi[2, i]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]*z[2]^2 - 
   2*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]*z[2]^2 - 
   2*chi[2, i]^2*chi[2, j]*chi[3, k]*chi[j, k]*z[1]*z[2]^2 - 
   2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]*z[2]^2 + 
   8*chi[1, k]^2*chi[2, i]*chi[2, j]^2*z[1]^2*z[i] + 
   16*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[1]^2*z[i] + 
   8*chi[2, i]*chi[2, j]^2*chi[2, k]^2*z[1]^2*z[i] + 
   4*chi[1, k]^2*chi[2, j]^2*chi[3, i]*z[1]^2*z[i] + 
   8*chi[1, k]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[1]^2*z[i] + 
   4*chi[2, j]^2*chi[2, k]^2*chi[3, i]*z[1]^2*z[i] + 
   8*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[3, j]*z[1]^2*z[i] + 
   16*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]^2*z[i] + 
   8*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]^2*z[i] + 
   chi[1, k]^2*chi[2, i]*chi[3, j]^2*z[1]^2*z[i] + 
   2*chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]^2*z[1]^2*z[i] + 
   chi[2, i]*chi[2, k]^2*chi[3, j]^2*z[1]^2*z[i] + 
   8*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[1]^2*z[i] + 
   8*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]^2*z[i] + 
   8*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[1]^2*z[i] + 
   8*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]^2*z[i] + 
   2*chi[1, k]*chi[2, j]*chi[3, i]*chi[3, j]*chi[3, k]*z[1]^2*z[i] + 
   2*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*chi[3, k]*z[1]^2*z[i] + 
   chi[1, k]*chi[2, i]*chi[3, j]^2*chi[3, k]*z[1]^2*z[i] + 
   chi[2, i]*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]^2*z[i] + 
   chi[2, i]*chi[2, j]^2*chi[3, k]^2*z[1]^2*z[i] + 
   chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]^2*z[1]^2*z[i] + 
   8*chi[1, k]^2*chi[2, i]*chi[2, j]^2*z[1]*z[2]*z[i] + 
   16*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[1]*z[2]*z[i] + 
   8*chi[2, i]*chi[2, j]^2*chi[2, k]^2*z[1]*z[2]*z[i] + 
   4*chi[1, k]^2*chi[2, j]^2*chi[3, i]*z[1]*z[2]*z[i] + 
   8*chi[1, k]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[1]*z[2]*z[i] + 
   4*chi[2, j]^2*chi[2, k]^2*chi[3, i]*z[1]*z[2]*z[i] + 
   8*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[3, j]*z[1]*z[2]*z[i] + 
   16*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[2]*z[i] + 
   8*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]*z[2]*z[i] + 
   2*chi[1, k]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[1]*z[2]*z[i] + 
   4*chi[1, k]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[1]*z[2]*z[i] + 
   2*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]*z[2]*z[i] + 
   2*chi[1, k]^2*chi[2, i]*chi[3, j]^2*z[1]*z[2]*z[i] + 
   4*chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]^2*z[1]*z[2]*z[i] + 
   2*chi[2, i]*chi[2, k]^2*chi[3, j]^2*z[1]*z[2]*z[i] + 
   8*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[1]*z[2]*z[i] + 
   8*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]*z[2]*z[i] + 
   2*chi[1, k]*chi[2, j]^2*chi[3, i]*chi[3, k]*z[1]*z[2]*z[i] + 
   2*chi[2, j]^2*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*z[2]*z[i] + 
   8*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[1]*z[2]*z[i] + 
   8*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[2]*z[i] + 
   2*chi[1, k]*chi[2, i]*chi[3, j]^2*chi[3, k]*z[1]*z[2]*z[i] + 
   2*chi[2, i]*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]*z[2]*z[i] + 
   2*chi[2, i]*chi[2, j]^2*chi[3, k]^2*z[1]*z[2]*z[i] + 
   2*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]^2*z[1]*z[2]*z[i] - 
   chi[1, k]^2*chi[2, j]*chi[3, i]*chi[3, j]*z[2]^2*z[i] - 
   2*chi[1, k]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[2]^2*z[i] - 
   chi[2, j]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[2]^2*z[i] + 
   chi[1, k]^2*chi[2, i]*chi[3, j]^2*z[2]^2*z[i] + 
   2*chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]^2*z[2]^2*z[i] + 
   chi[2, i]*chi[2, k]^2*chi[3, j]^2*z[2]^2*z[i] - 
   chi[1, k]*chi[2, j]^2*chi[3, i]*chi[3, k]*z[2]^2*z[i] - 
   chi[2, j]^2*chi[2, k]*chi[3, i]*chi[3, k]*z[2]^2*z[i] - 
   2*chi[1, k]*chi[2, j]*chi[3, i]*chi[3, j]*chi[3, k]*z[2]^2*z[i] - 
   2*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*chi[3, k]*z[2]^2*z[i] + 
   chi[1, k]*chi[2, i]*chi[3, j]^2*chi[3, k]*z[2]^2*z[i] + 
   chi[2, i]*chi[2, k]*chi[3, j]^2*chi[3, k]*z[2]^2*z[i] + 
   chi[2, i]*chi[2, j]^2*chi[3, k]^2*z[2]^2*z[i] + 
   chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]^2*z[2]^2*z[i] + 
   8*chi[1, k]^2*chi[2, i]^2*chi[2, j]*z[1]^2*z[j] + 
   16*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[2, k]*z[1]^2*z[j] + 
   8*chi[2, i]^2*chi[2, j]*chi[2, k]^2*z[1]^2*z[j] + 
   8*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[3, i]*z[1]^2*z[j] + 
   16*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*z[1]^2*z[j] + 
   8*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, i]*z[1]^2*z[j] + 
   chi[1, k]^2*chi[2, j]*chi[3, i]^2*z[1]^2*z[j] + 
   2*chi[1, k]*chi[2, j]*chi[2, k]*chi[3, i]^2*z[1]^2*z[j] + 
   chi[2, j]*chi[2, k]^2*chi[3, i]^2*z[1]^2*z[j] + 
   4*chi[1, k]^2*chi[2, i]^2*chi[3, j]*z[1]^2*z[j] + 
   8*chi[1, k]*chi[2, i]^2*chi[2, k]*chi[3, j]*z[1]^2*z[j] + 
   4*chi[2, i]^2*chi[2, k]^2*chi[3, j]*z[1]^2*z[j] + 
   8*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[3, k]*z[1]^2*z[j] + 
   8*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, k]*z[1]^2*z[j] + 
   8*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]*z[1]^2*z[j] + 
   8*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]^2*z[j] + 
   chi[1, k]*chi[2, j]*chi[3, i]^2*chi[3, k]*z[1]^2*z[j] + 
   chi[2, j]*chi[2, k]*chi[3, i]^2*chi[3, k]*z[1]^2*z[j] + 
   2*chi[1, k]*chi[2, i]*chi[3, i]*chi[3, j]*chi[3, k]*z[1]^2*z[j] + 
   2*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*chi[3, k]*z[1]^2*z[j] + 
   chi[2, i]^2*chi[2, j]*chi[3, k]^2*z[1]^2*z[j] + 
   chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]^2*z[1]^2*z[j] + 
   8*chi[1, k]^2*chi[2, i]^2*chi[2, j]*z[1]*z[2]*z[j] + 
   16*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[2, k]*z[1]*z[2]*z[j] + 
   8*chi[2, i]^2*chi[2, j]*chi[2, k]^2*z[1]*z[2]*z[j] + 
   8*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[3, i]*z[1]*z[2]*z[j] + 
   16*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*z[1]*z[2]*z[j] + 
   8*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, i]*z[1]*z[2]*z[j] + 
   2*chi[1, k]^2*chi[2, j]*chi[3, i]^2*z[1]*z[2]*z[j] + 
   4*chi[1, k]*chi[2, j]*chi[2, k]*chi[3, i]^2*z[1]*z[2]*z[j] + 
   2*chi[2, j]*chi[2, k]^2*chi[3, i]^2*z[1]*z[2]*z[j] + 
   4*chi[1, k]^2*chi[2, i]^2*chi[3, j]*z[1]*z[2]*z[j] + 
   8*chi[1, k]*chi[2, i]^2*chi[2, k]*chi[3, j]*z[1]*z[2]*z[j] + 
   4*chi[2, i]^2*chi[2, k]^2*chi[3, j]*z[1]*z[2]*z[j] + 
   2*chi[1, k]^2*chi[2, i]*chi[3, i]*chi[3, j]*z[1]*z[2]*z[j] + 
   4*chi[1, k]*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*z[1]*z[2]*z[j] + 
   2*chi[2, i]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]*z[2]*z[j] + 
   8*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[3, k]*z[1]*z[2]*z[j] + 
   8*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*z[2]*z[j] + 
   8*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]*z[1]*z[2]*z[j] + 
   8*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*z[2]*z[j] + 
   2*chi[1, k]*chi[2, j]*chi[3, i]^2*chi[3, k]*z[1]*z[2]*z[j] + 
   2*chi[2, j]*chi[2, k]*chi[3, i]^2*chi[3, k]*z[1]*z[2]*z[j] + 
   2*chi[1, k]*chi[2, i]^2*chi[3, j]*chi[3, k]*z[1]*z[2]*z[j] + 
   2*chi[2, i]^2*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[2]*z[j] + 
   2*chi[2, i]^2*chi[2, j]*chi[3, k]^2*z[1]*z[2]*z[j] + 
   2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]^2*z[1]*z[2]*z[j] + 
   chi[1, k]^2*chi[2, j]*chi[3, i]^2*z[2]^2*z[j] + 
   2*chi[1, k]*chi[2, j]*chi[2, k]*chi[3, i]^2*z[2]^2*z[j] + 
   chi[2, j]*chi[2, k]^2*chi[3, i]^2*z[2]^2*z[j] - 
   chi[1, k]^2*chi[2, i]*chi[3, i]*chi[3, j]*z[2]^2*z[j] - 
   2*chi[1, k]*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*z[2]^2*z[j] - 
   chi[2, i]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[2]^2*z[j] + 
   chi[1, k]*chi[2, j]*chi[3, i]^2*chi[3, k]*z[2]^2*z[j] + 
   chi[2, j]*chi[2, k]*chi[3, i]^2*chi[3, k]*z[2]^2*z[j] - 
   chi[1, k]*chi[2, i]^2*chi[3, j]*chi[3, k]*z[2]^2*z[j] - 
   chi[2, i]^2*chi[2, k]*chi[3, j]*chi[3, k]*z[2]^2*z[j] - 
   2*chi[1, k]*chi[2, i]*chi[3, i]*chi[3, j]*chi[3, k]*z[2]^2*z[j] - 
   2*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*chi[3, k]*z[2]^2*z[j] + 
   chi[2, i]^2*chi[2, j]*chi[3, k]^2*z[2]^2*z[j] + 
   chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]^2*z[2]^2*z[j] + 
   8*chi[1, k]*chi[2, i]^2*chi[2, j]^2*z[1]^2*z[k] + 
   8*chi[2, i]^2*chi[2, j]^2*chi[2, k]*z[1]^2*z[k] + 
   8*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[3, i]*z[1]^2*z[k] + 
   8*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[1]^2*z[k] + 
   chi[1, k]*chi[2, j]^2*chi[3, i]^2*z[1]^2*z[k] + 
   chi[2, j]^2*chi[2, k]*chi[3, i]^2*z[1]^2*z[k] + 
   8*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[3, j]*z[1]^2*z[k] + 
   8*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, j]*z[1]^2*z[k] + 
   8*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*z[1]^2*z[k] + 
   8*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[1]^2*z[k] + 
   chi[1, k]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]^2*z[k] + 
   chi[2, j]*chi[2, k]*chi[3, i]^2*chi[3, j]*z[1]^2*z[k] + 
   chi[1, k]*chi[2, i]^2*chi[3, j]^2*z[1]^2*z[k] + 
   chi[2, i]^2*chi[2, k]*chi[3, j]^2*z[1]^2*z[k] + 
   chi[1, k]*chi[2, i]*chi[3, i]*chi[3, j]^2*z[1]^2*z[k] + 
   chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]^2*z[1]^2*z[k] + 
   4*chi[2, i]^2*chi[2, j]^2*chi[3, k]*z[1]^2*z[k] + 
   2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*chi[3, k]*z[1]^2*z[k] + 
   8*chi[1, k]*chi[2, i]^2*chi[2, j]^2*z[1]*z[2]*z[k] + 
   8*chi[2, i]^2*chi[2, j]^2*chi[2, k]*z[1]*z[2]*z[k] + 
   8*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[3, i]*z[1]*z[2]*z[k] + 
   8*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[1]*z[2]*z[k] + 
   2*chi[1, k]*chi[2, j]^2*chi[3, i]^2*z[1]*z[2]*z[k] + 
   2*chi[2, j]^2*chi[2, k]*chi[3, i]^2*z[1]*z[2]*z[k] + 
   8*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[3, j]*z[1]*z[2]*z[k] + 
   8*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[2]*z[k] + 
   8*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*z[1]*z[2]*z[k] + 
   8*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[1]*z[2]*z[k] + 
   2*chi[1, k]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]*z[2]*z[k] + 
   2*chi[2, j]*chi[2, k]*chi[3, i]^2*chi[3, j]*z[1]*z[2]*z[k] + 
   2*chi[1, k]*chi[2, i]^2*chi[3, j]^2*z[1]*z[2]*z[k] + 
   2*chi[2, i]^2*chi[2, k]*chi[3, j]^2*z[1]*z[2]*z[k] + 
   2*chi[1, k]*chi[2, i]*chi[3, i]*chi[3, j]^2*z[1]*z[2]*z[k] + 
   2*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]^2*z[1]*z[2]*z[k] + 
   4*chi[2, i]^2*chi[2, j]^2*chi[3, k]*z[1]*z[2]*z[k] + 
   2*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, k]*z[1]*z[2]*z[k] + 
   2*chi[2, i]^2*chi[2, j]*chi[3, j]*chi[3, k]*z[1]*z[2]*z[k] + 
   chi[1, k]*chi[2, j]^2*chi[3, i]^2*z[2]^2*z[k] + 
   chi[2, j]^2*chi[2, k]*chi[3, i]^2*z[2]^2*z[k] + 
   chi[1, k]*chi[2, j]*chi[3, i]^2*chi[3, j]*z[2]^2*z[k] + 
   chi[2, j]*chi[2, k]*chi[3, i]^2*chi[3, j]*z[2]^2*z[k] + 
   chi[1, k]*chi[2, i]^2*chi[3, j]^2*z[2]^2*z[k] + 
   chi[2, i]^2*chi[2, k]*chi[3, j]^2*z[2]^2*z[k] + 
   chi[1, k]*chi[2, i]*chi[3, i]*chi[3, j]^2*z[2]^2*z[k] + 
   chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]^2*z[2]^2*z[k] - 
   chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, k]*z[2]^2*z[k] - 
   chi[2, i]^2*chi[2, j]*chi[3, j]*chi[3, k]*z[2]^2*z[k] - 
   2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*chi[3, k]*z[2]^2*z[k] + 
   chi[1, j]^2*(4*chi[1, k]^2*(2*chi[2, i] + chi[3, i])*z[1]*(z[1] + z[2])*
      z[i] + 4*chi[2, i]^2*(2*chi[2, k] + chi[3, k])*z[1]*(z[1] + z[2])*
      z[k] + chi[2, k]*chi[3, i]*(-2*chi[i, k]*z[1]*(z[1] + z[2])^2 + 
       2*chi[3, k]*z[1]*z[2]*z[i] - chi[3, k]*z[2]^2*z[i] + 
       4*chi[2, k]*z[1]*(z[1] + z[2])*z[i] + chi[3, i]*z[1]^2*z[k] + 
       2*chi[3, i]*z[1]*z[2]*z[k] + chi[3, i]*z[2]^2*z[k]) + 
     chi[2, i]*(8*chi[2, k]^2*z[1]*(z[1] + z[2])*z[i] + 
       chi[3, k]*(-2*chi[i, k]*z[1]*(z[1] + z[2])^2 + 
         chi[3, k]*(z[1] + z[2])^2*z[i] + chi[3, i]*(2*z[1] - z[2])*z[2]*
          z[k]) - 4*chi[2, k]*z[1]*(z[1] + z[2])*(chi[i, k]*(z[1] + z[2]) - 
         2*(chi[3, k]*z[i] + chi[3, i]*z[k]))) + 
     chi[1, k]*(8*chi[2, i]^2*z[1]*(z[1] + z[2])*z[k] + 
       chi[3, i]*(-2*chi[i, k]*z[1]*(z[1] + z[2])^2 + 2*chi[3, k]*z[1]*z[2]*
          z[i] - chi[3, k]*z[2]^2*z[i] + 8*chi[2, k]*z[1]*(z[1] + z[2])*
          z[i] + chi[3, i]*z[1]^2*z[k] + 2*chi[3, i]*z[1]*z[2]*z[k] + 
         chi[3, i]*z[2]^2*z[k]) - 4*chi[2, i]*z[1]*(z[1] + z[2])*
        (chi[i, k]*(z[1] + z[2]) - 2*(2*chi[2, k]*z[i] + chi[3, k]*z[i] + 
           chi[3, i]*z[k])))) + chi[1, i]^2*
    (-4*chi[2, j]*chi[2, k]*chi[j, k]*z[1]^3 - 2*chi[2, k]*chi[3, j]*
      chi[j, k]*z[1]^3 - 2*chi[2, j]*chi[3, k]*chi[j, k]*z[1]^3 - 
     8*chi[2, j]*chi[2, k]*chi[j, k]*z[1]^2*z[2] - 4*chi[2, k]*chi[3, j]*
      chi[j, k]*z[1]^2*z[2] - 4*chi[2, j]*chi[3, k]*chi[j, k]*z[1]^2*z[2] - 
     4*chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[2]^2 - 2*chi[2, k]*chi[3, j]*
      chi[j, k]*z[1]*z[2]^2 - 2*chi[2, j]*chi[3, k]*chi[j, k]*z[1]*z[2]^2 + 
     8*chi[2, j]*chi[2, k]^2*z[1]^2*z[j] + 4*chi[2, k]^2*chi[3, j]*z[1]^2*
      z[j] + 8*chi[2, j]*chi[2, k]*chi[3, k]*z[1]^2*z[j] + 
     chi[2, j]*chi[3, k]^2*z[1]^2*z[j] + 8*chi[2, j]*chi[2, k]^2*z[1]*z[2]*
      z[j] + 4*chi[2, k]^2*chi[3, j]*z[1]*z[2]*z[j] + 
     8*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*z[2]*z[j] + 
     2*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[2]*z[j] + 
     2*chi[2, j]*chi[3, k]^2*z[1]*z[2]*z[j] - chi[2, k]*chi[3, j]*chi[3, k]*
      z[2]^2*z[j] + chi[2, j]*chi[3, k]^2*z[2]^2*z[j] + 
     4*chi[1, k]^2*(2*chi[2, j] + chi[3, j])*z[1]*(z[1] + z[2])*z[j] + 
     8*chi[2, j]^2*chi[2, k]*z[1]^2*z[k] + 8*chi[2, j]*chi[2, k]*chi[3, j]*
      z[1]^2*z[k] + chi[2, k]*chi[3, j]^2*z[1]^2*z[k] + 
     4*chi[2, j]^2*chi[3, k]*z[1]^2*z[k] + 8*chi[2, j]^2*chi[2, k]*z[1]*z[2]*
      z[k] + 8*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[2]*z[k] + 
     2*chi[2, k]*chi[3, j]^2*z[1]*z[2]*z[k] + 4*chi[2, j]^2*chi[3, k]*z[1]*
      z[2]*z[k] + 2*chi[2, j]*chi[3, j]*chi[3, k]*z[1]*z[2]*z[k] + 
     chi[2, k]*chi[3, j]^2*z[2]^2*z[k] - chi[2, j]*chi[3, j]*chi[3, k]*z[2]^2*
      z[k] + 4*chi[1, j]^2*(2*chi[1, k] + 2*chi[2, k] + chi[3, k])*z[1]*
      (z[1] + z[2])*z[k] + chi[1, k]*(8*chi[2, j]^2*z[1]*(z[1] + z[2])*z[k] + 
       chi[3, j]*(-2*chi[j, k]*z[1]*(z[1] + z[2])^2 + 2*chi[3, k]*z[1]*z[2]*
          z[j] - chi[3, k]*z[2]^2*z[j] + 8*chi[2, k]*z[1]*(z[1] + z[2])*
          z[j] + chi[3, j]*z[1]^2*z[k] + 2*chi[3, j]*z[1]*z[2]*z[k] + 
         chi[3, j]*z[2]^2*z[k]) - 4*chi[2, j]*z[1]*(z[1] + z[2])*
        (chi[j, k]*(z[1] + z[2]) - 2*(2*chi[2, k]*z[j] + chi[3, k]*z[j] + 
           chi[3, j]*z[k]))) + chi[1, j]*(8*chi[1, k]^2*z[1]*(z[1] + z[2])*
        z[j] + 8*chi[2, k]^2*z[1]*(z[1] + z[2])*z[j] + 
       chi[3, k]*(-2*chi[j, k]*z[1]*(z[1] + z[2])^2 + 
         chi[3, k]*(z[1] + z[2])^2*z[j] + (chi[3, j]*(2*z[1] - z[2])*z[2] + 
           8*chi[2, j]*z[1]*(z[1] + z[2]))*z[k]) - 4*chi[2, k]*z[1]*
        (z[1] + z[2])*(chi[j, k]*(z[1] + z[2]) - 
         2*(chi[3, k]*z[j] + (2*chi[2, j] + chi[3, j])*z[k])) - 
       4*chi[1, k]*z[1]*(z[1] + z[2])*(chi[j, k]*(z[1] + z[2]) - 
         2*(2*chi[2, k]*z[j] + chi[3, k]*z[j] + (2*chi[2, j] + chi[3, j])*
            z[k])))) + chi[1, i]*(-4*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]^3 - 
     2*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]^3 - 4*chi[2, j]*chi[2, k]*
      chi[3, k]*chi[i, j]*z[1]^3 - 2*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*
      z[1]^3 - 4*chi[2, j]^2*chi[2, k]*chi[i, k]*z[1]^3 - 
     4*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]^3 - 
     2*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]^3 - 2*chi[2, j]*chi[3, j]*
      chi[3, k]*chi[i, k]*z[1]^3 - 8*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*
      z[1]^3 - 4*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]^3 - 
     4*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]^3 - 
     2*chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]^3 - 
     4*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]^3 - 
     2*chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]^3 - 
     8*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]^2*z[2] - 
     4*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]^2*z[2] - 
     8*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]^2*z[2] - 
     4*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]^2*z[2] - 
     8*chi[2, j]^2*chi[2, k]*chi[i, k]*z[1]^2*z[2] - 
     8*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]^2*z[2] - 
     4*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]^2*z[2] - 
     4*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[1]^2*z[2] - 
     16*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]^2*z[2] - 
     8*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]^2*z[2] - 
     8*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]^2*z[2] - 
     4*chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]^2*z[2] - 
     8*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]^2*z[2] - 
     4*chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]^2*z[2] - 
     4*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]*z[2]^2 - 
     2*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]*z[2]^2 - 
     4*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]*z[2]^2 - 
     2*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]*z[2]^2 - 
     4*chi[2, j]^2*chi[2, k]*chi[i, k]*z[1]*z[2]^2 - 
     4*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]*z[2]^2 - 
     2*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]*z[2]^2 - 
     2*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[1]*z[2]^2 - 
     8*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[2]^2 - 
     4*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]*z[2]^2 - 
     4*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]*z[2]^2 - 
     2*chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]*z[2]^2 - 
     4*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]*z[2]^2 - 
     2*chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]*z[2]^2 + 
     8*chi[2, j]^2*chi[2, k]^2*z[1]^2*z[i] + 8*chi[2, j]*chi[2, k]^2*
      chi[3, j]*z[1]^2*z[i] + chi[2, k]^2*chi[3, j]^2*z[1]^2*z[i] + 
     8*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]^2*z[i] + 
     8*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]^2*z[i] + 
     chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]^2*z[i] + chi[2, j]^2*chi[3, k]^2*
      z[1]^2*z[i] + chi[2, j]*chi[3, j]*chi[3, k]^2*z[1]^2*z[i] + 
     8*chi[2, j]^2*chi[2, k]^2*z[1]*z[2]*z[i] + 8*chi[2, j]*chi[2, k]^2*
      chi[3, j]*z[1]*z[2]*z[i] + 2*chi[2, k]^2*chi[3, j]^2*z[1]*z[2]*z[i] + 
     8*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]*z[2]*z[i] + 
     8*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[2]*z[i] + 
     2*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]*z[2]*z[i] + 
     2*chi[2, j]^2*chi[3, k]^2*z[1]*z[2]*z[i] + 2*chi[2, j]*chi[3, j]*
      chi[3, k]^2*z[1]*z[2]*z[i] + chi[2, k]^2*chi[3, j]^2*z[2]^2*z[i] + 
     chi[2, k]*chi[3, j]^2*chi[3, k]*z[2]^2*z[i] + chi[2, j]^2*chi[3, k]^2*
      z[2]^2*z[i] + chi[2, j]*chi[3, j]*chi[3, k]^2*z[2]^2*z[i] + 
     16*chi[2, i]*chi[2, j]*chi[2, k]^2*z[1]^2*z[j] + 
     8*chi[2, j]*chi[2, k]^2*chi[3, i]*z[1]^2*z[j] + 
     8*chi[2, i]*chi[2, k]^2*chi[3, j]*z[1]^2*z[j] + 
     16*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[1]^2*z[j] + 
     8*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]^2*z[j] + 
     2*chi[2, k]*chi[3, i]*chi[3, j]*chi[3, k]*z[1]^2*z[j] + 
     2*chi[2, i]*chi[2, j]*chi[3, k]^2*z[1]^2*z[j] + 
     chi[2, j]*chi[3, i]*chi[3, k]^2*z[1]^2*z[j] + 16*chi[2, i]*chi[2, j]*
      chi[2, k]^2*z[1]*z[2]*z[j] + 8*chi[2, j]*chi[2, k]^2*chi[3, i]*z[1]*
      z[2]*z[j] + 8*chi[2, i]*chi[2, k]^2*chi[3, j]*z[1]*z[2]*z[j] + 
     2*chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]*z[2]*z[j] + 
     16*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*z[2]*z[j] + 
     8*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*z[2]*z[j] + 
     4*chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[2]*z[j] + 
     4*chi[2, i]*chi[2, j]*chi[3, k]^2*z[1]*z[2]*z[j] + 
     2*chi[2, j]*chi[3, i]*chi[3, k]^2*z[1]*z[2]*z[j] - 
     chi[2, k]^2*chi[3, i]*chi[3, j]*z[2]^2*z[j] - 2*chi[2, i]*chi[2, k]*
      chi[3, j]*chi[3, k]*z[2]^2*z[j] - 2*chi[2, k]*chi[3, i]*chi[3, j]*
      chi[3, k]*z[2]^2*z[j] + 2*chi[2, i]*chi[2, j]*chi[3, k]^2*z[2]^2*z[j] + 
     chi[2, j]*chi[3, i]*chi[3, k]^2*z[2]^2*z[j] + 
     chi[1, k]^2*(8*chi[2, j]^2*z[1]*(z[1] + z[2])*z[i] + 
       chi[3, j]*(-2*chi[i, j]*z[1]*(z[1] + z[2])^2 + 
         chi[3, j]*(z[1] + z[2])^2*z[i] + (chi[3, i]*(2*z[1] - z[2])*z[2] + 
           8*chi[2, i]*z[1]*(z[1] + z[2]))*z[j]) - 4*chi[2, j]*z[1]*
        (z[1] + z[2])*(chi[i, j]*(z[1] + z[2]) - 
         2*(chi[3, j]*z[i] + (2*chi[2, i] + chi[3, i])*z[j]))) + 
     16*chi[2, i]*chi[2, j]^2*chi[2, k]*z[1]^2*z[k] + 
     8*chi[2, j]^2*chi[2, k]*chi[3, i]*z[1]^2*z[k] + 
     16*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]^2*z[k] + 
     8*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[1]^2*z[k] + 
     2*chi[2, i]*chi[2, k]*chi[3, j]^2*z[1]^2*z[k] + 
     chi[2, k]*chi[3, i]*chi[3, j]^2*z[1]^2*z[k] + 8*chi[2, i]*chi[2, j]^2*
      chi[3, k]*z[1]^2*z[k] + 2*chi[2, j]*chi[3, i]*chi[3, j]*chi[3, k]*
      z[1]^2*z[k] + 16*chi[2, i]*chi[2, j]^2*chi[2, k]*z[1]*z[2]*z[k] + 
     8*chi[2, j]^2*chi[2, k]*chi[3, i]*z[1]*z[2]*z[k] + 
     16*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[2]*z[k] + 
     8*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[1]*z[2]*z[k] + 
     4*chi[2, i]*chi[2, k]*chi[3, j]^2*z[1]*z[2]*z[k] + 
     2*chi[2, k]*chi[3, i]*chi[3, j]^2*z[1]*z[2]*z[k] + 
     8*chi[2, i]*chi[2, j]^2*chi[3, k]*z[1]*z[2]*z[k] + 
     2*chi[2, j]^2*chi[3, i]*chi[3, k]*z[1]*z[2]*z[k] + 
     4*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[1]*z[2]*z[k] + 
     2*chi[2, i]*chi[2, k]*chi[3, j]^2*z[2]^2*z[k] + 
     chi[2, k]*chi[3, i]*chi[3, j]^2*z[2]^2*z[k] - chi[2, j]^2*chi[3, i]*
      chi[3, k]*z[2]^2*z[k] - 2*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*
      z[2]^2*z[k] - 2*chi[2, j]*chi[3, i]*chi[3, j]*chi[3, k]*z[2]^2*z[k] + 
     chi[1, j]^2*(8*chi[1, k]^2*z[1]*(z[1] + z[2])*z[i] + 
       8*chi[2, k]^2*z[1]*(z[1] + z[2])*z[i] + 
       chi[3, k]*(-2*chi[i, k]*z[1]*(z[1] + z[2])^2 + 
         chi[3, k]*(z[1] + z[2])^2*z[i] + (chi[3, i]*(2*z[1] - z[2])*z[2] + 
           8*chi[2, i]*z[1]*(z[1] + z[2]))*z[k]) - 4*chi[2, k]*z[1]*
        (z[1] + z[2])*(chi[i, k]*(z[1] + z[2]) - 
         2*(chi[3, k]*z[i] + (2*chi[2, i] + chi[3, i])*z[k])) - 
       4*chi[1, k]*z[1]*(z[1] + z[2])*(chi[i, k]*(z[1] + z[2]) - 
         2*(2*chi[2, k]*z[i] + chi[3, k]*z[i] + (2*chi[2, i] + chi[3, i])*
            z[k]))) + chi[1, k]*(-4*chi[2, j]*z[1]*(z[1] + z[2])*
        (chi[3, j]*chi[i, k]*z[1] + 2*chi[2, i]*chi[j, k]*z[1] + 
         chi[3, i]*chi[j, k]*z[1] + chi[3, j]*chi[i, k]*z[2] + 
         2*chi[2, i]*chi[j, k]*z[2] + chi[3, i]*chi[j, k]*z[2] + 
         2*chi[2, k]*(chi[i, j]*(z[1] + z[2]) - 2*(chi[3, j]*z[i] + 
             (2*chi[2, i] + chi[3, i])*z[j])) + chi[3, k]*
          (chi[i, j]*(z[1] + z[2]) - 2*(chi[3, j]*z[i] + 
             (2*chi[2, i] + chi[3, i])*z[j])) - 4*chi[2, i]*chi[3, j]*z[k] - 
         2*chi[3, i]*chi[3, j]*z[k]) - 4*chi[2, j]^2*z[1]*(z[1] + z[2])*
        (chi[i, k]*(z[1] + z[2]) - 2*(2*chi[2, k]*z[i] + chi[3, k]*z[i] + 
           (2*chi[2, i] + chi[3, i])*z[k])) + 
       chi[3, j]*(2*chi[2, k]*(-2*chi[i, j]*z[1]*(z[1] + z[2])^2 + 
           chi[3, j]*(z[1] + z[2])^2*z[i] + (chi[3, i]*(2*z[1] - z[2])*z[2] + 
             8*chi[2, i]*z[1]*(z[1] + z[2]))*z[j]) + 
         chi[3, k]*(-2*chi[i, j]*z[1]*(z[1] + z[2])^2 + 
           chi[3, j]*(z[1] + z[2])^2*z[i] + 2*(chi[2, i]*(2*z[1] - z[2])*
              z[2] + chi[3, i]*(z[1]^2 - z[2]^2))*z[j]) - 
         (2*chi[2, i] + chi[3, i])*(z[1] + z[2])^2*(2*chi[j, k]*z[1] - 
           chi[3, j]*z[k]))) + chi[1, j]*(-4*chi[1, k]^2*z[1]*(z[1] + z[2])*
        (chi[i, j]*(z[1] + z[2]) - 2*(2*chi[2, j]*z[i] + chi[3, j]*z[i] + 
           (2*chi[2, i] + chi[3, i])*z[j])) - 4*chi[2, k]^2*z[1]*
        (z[1] + z[2])*(chi[i, j]*(z[1] + z[2]) - 
         2*(2*chi[2, j]*z[i] + chi[3, j]*z[i] + (2*chi[2, i] + chi[3, i])*
            z[j])) - 4*chi[1, k]*z[1]*(z[1] + z[2])*
        (2*chi[2, j]*chi[i, k]*z[1] + chi[3, j]*chi[i, k]*z[1] + 
         2*chi[2, i]*chi[j, k]*z[1] + chi[3, i]*chi[j, k]*z[1] + 
         2*chi[2, j]*chi[i, k]*z[2] + chi[3, j]*chi[i, k]*z[2] + 
         2*chi[2, i]*chi[j, k]*z[2] + chi[3, i]*chi[j, k]*z[2] + 
         2*chi[2, k]*(chi[i, j]*(z[1] + z[2]) - 2*(2*chi[2, j]*z[i] + 
             chi[3, j]*z[i] + (2*chi[2, i] + chi[3, i])*z[j])) + 
         chi[3, k]*(chi[i, j]*(z[1] + z[2]) - 2*(2*chi[2, j]*z[i] + 
             chi[3, j]*z[i] + (2*chi[2, i] + chi[3, i])*z[j])) - 
         8*chi[2, i]*chi[2, j]*z[k] - 4*chi[2, j]*chi[3, i]*z[k] - 
         4*chi[2, i]*chi[3, j]*z[k] - 2*chi[3, i]*chi[3, j]*z[k]) - 
       4*chi[2, k]*z[1]*(z[1] + z[2])*(chi[3, j]*chi[i, k]*z[1] + 
         2*chi[2, i]*chi[j, k]*z[1] + chi[3, i]*chi[j, k]*z[1] + 
         chi[3, j]*chi[i, k]*z[2] + 2*chi[2, i]*chi[j, k]*z[2] + 
         chi[3, i]*chi[j, k]*z[2] + chi[3, k]*(chi[i, j]*(z[1] + z[2]) - 
           2*(2*chi[2, j]*z[i] + chi[3, j]*z[i] + (2*chi[2, i] + chi[3, i])*
              z[j])) - 4*chi[2, i]*chi[3, j]*z[k] - 2*chi[3, i]*chi[3, j]*
          z[k] + 2*chi[2, j]*(chi[i, k]*(z[1] + z[2]) - 
           2*(2*chi[2, i] + chi[3, i])*z[k])) + 
       chi[3, k]*(-((2*chi[2, i] + chi[3, i])*(z[1] + z[2])^2*
           (2*chi[j, k]*z[1] - chi[3, k]*z[j])) + 2*chi[2, j]*
          (-2*chi[i, k]*z[1]*(z[1] + z[2])^2 + chi[3, k]*(z[1] + z[2])^2*
            z[i] + (chi[3, i]*(2*z[1] - z[2])*z[2] + 8*chi[2, i]*z[1]*
              (z[1] + z[2]))*z[k]) + chi[3, j]*(-2*chi[i, k]*z[1]*
            (z[1] + z[2])^2 + chi[3, k]*(z[1] + z[2])^2*z[i] + 
           2*(chi[2, i]*(2*z[1] - z[2])*z[2] + chi[3, i]*(z[1]^2 - z[2]^2))*
            z[k])))) + chi[1, j]*
    (chi[1, k]^2*(8*chi[2, i]^2*z[1]*(z[1] + z[2])*z[j] + 
       chi[3, i]*(-2*chi[i, j]*z[1]*(z[1] + z[2])^2 + 2*chi[3, j]*z[1]*z[2]*
          z[i] - chi[3, j]*z[2]^2*z[i] + 8*chi[2, j]*z[1]*(z[1] + z[2])*
          z[i] + chi[3, i]*z[1]^2*z[j] + 2*chi[3, i]*z[1]*z[2]*z[j] + 
         chi[3, i]*z[2]^2*z[j]) - 4*chi[2, i]*z[1]*(z[1] + z[2])*
        (chi[i, j]*(z[1] + z[2]) - 2*(2*chi[2, j]*z[i] + chi[3, j]*z[i] + 
           chi[3, i]*z[j]))) + chi[2, k]*chi[3, i]*
      (chi[2, k]*(-2*chi[i, j]*z[1]*(z[1] + z[2])^2 + 2*chi[3, j]*z[1]*z[2]*
          z[i] - chi[3, j]*z[2]^2*z[i] + 8*chi[2, j]*z[1]*(z[1] + z[2])*
          z[i] + chi[3, i]*z[1]^2*z[j] + 2*chi[3, i]*z[1]*z[2]*z[j] + 
         chi[3, i]*z[2]^2*z[j]) + chi[3, k]*
        (-2*chi[i, j]*z[1]*(z[1] + z[2])^2 + 4*chi[2, j]*z[1]*z[2]*z[i] - 
         2*chi[2, j]*z[2]^2*z[i] + 2*chi[3, j]*(z[1]^2 - z[2]^2)*z[i] + 
         chi[3, i]*z[1]^2*z[j] + 2*chi[3, i]*z[1]*z[2]*z[j] + 
         chi[3, i]*z[2]^2*z[j]) - (2*chi[2, j] + chi[3, j])*(z[1] + z[2])^2*
        (2*chi[i, k]*z[1] - chi[3, i]*z[k])) + 
     chi[2, i]^2*(8*chi[2, k]^2*z[1]*(z[1] + z[2])*z[j] + 
       chi[3, k]*(-2*chi[j, k]*z[1]*(z[1] + z[2])^2 + 
         chi[3, k]*(z[1] + z[2])^2*z[j] + (chi[3, j]*(2*z[1] - z[2])*z[2] + 
           8*chi[2, j]*z[1]*(z[1] + z[2]))*z[k]) - 4*chi[2, k]*z[1]*
        (z[1] + z[2])*(chi[j, k]*(z[1] + z[2]) - 
         2*(chi[3, k]*z[j] + (2*chi[2, j] + chi[3, j])*z[k]))) + 
     chi[1, k]*(-4*chi[2, i]*z[1]*(z[1] + z[2])*(2*chi[2, j]*chi[i, k]*z[1] + 
         chi[3, j]*chi[i, k]*z[1] + chi[3, i]*chi[j, k]*z[1] + 
         2*chi[2, j]*chi[i, k]*z[2] + chi[3, j]*chi[i, k]*z[2] + 
         chi[3, i]*chi[j, k]*z[2] + 2*chi[2, k]*(chi[i, j]*(z[1] + z[2]) - 
           2*(2*chi[2, j]*z[i] + chi[3, j]*z[i] + chi[3, i]*z[j])) + 
         chi[3, k]*(chi[i, j]*(z[1] + z[2]) - 2*(2*chi[2, j]*z[i] + 
             chi[3, j]*z[i] + chi[3, i]*z[j])) - 4*chi[2, j]*chi[3, i]*z[k] - 
         2*chi[3, i]*chi[3, j]*z[k]) + chi[3, i]*
        (2*chi[2, k]*(-2*chi[i, j]*z[1]*(z[1] + z[2])^2 + 2*chi[3, j]*z[1]*
            z[2]*z[i] - chi[3, j]*z[2]^2*z[i] + 8*chi[2, j]*z[1]*
            (z[1] + z[2])*z[i] + chi[3, i]*z[1]^2*z[j] + 2*chi[3, i]*z[1]*
            z[2]*z[j] + chi[3, i]*z[2]^2*z[j]) + chi[3, k]*
          (-2*chi[i, j]*z[1]*(z[1] + z[2])^2 + 4*chi[2, j]*z[1]*z[2]*z[i] - 
           2*chi[2, j]*z[2]^2*z[i] + 2*chi[3, j]*(z[1]^2 - z[2]^2)*z[i] + 
           chi[3, i]*z[1]^2*z[j] + 2*chi[3, i]*z[1]*z[2]*z[j] + 
           chi[3, i]*z[2]^2*z[j]) - (2*chi[2, j] + chi[3, j])*(z[1] + z[2])^2*
          (2*chi[i, k]*z[1] - chi[3, i]*z[k])) - 4*chi[2, i]^2*z[1]*
        (z[1] + z[2])*(chi[j, k]*(z[1] + z[2]) - 
         2*(2*chi[2, k]*z[j] + chi[3, k]*z[j] + (2*chi[2, j] + chi[3, j])*
            z[k]))) + chi[2, i]*(-4*chi[2, k]^2*z[1]*(z[1] + z[2])*
        (chi[i, j]*(z[1] + z[2]) - 2*(2*chi[2, j]*z[i] + chi[3, j]*z[i] + 
           chi[3, i]*z[j])) - 4*chi[2, k]*z[1]*(z[1] + z[2])*
        (chi[3, j]*chi[i, k]*z[1] + chi[3, i]*chi[j, k]*z[1] + 
         chi[3, j]*chi[i, k]*z[2] + chi[3, i]*chi[j, k]*z[2] + 
         chi[3, k]*(chi[i, j]*(z[1] + z[2]) - 2*(2*chi[2, j]*z[i] + 
             chi[3, j]*z[i] + chi[3, i]*z[j])) - 2*chi[3, i]*chi[3, j]*z[k] + 
         2*chi[2, j]*(chi[i, k]*(z[1] + z[2]) - 2*chi[3, i]*z[k])) + 
       chi[3, k]*(2*chi[2, j]*(-2*chi[i, k]*z[1]*(z[1] + z[2])^2 + 
           chi[3, k]*(z[1] + z[2])^2*z[i] + chi[3, i]*(2*z[1] - z[2])*z[2]*
            z[k]) - (z[1] + z[2])*(chi[3, i]*(z[1] + z[2])*
            (2*chi[j, k]*z[1] - chi[3, k]*z[j]) + chi[3, j]*
            (2*chi[i, k]*z[1]*(z[1] + z[2]) - chi[3, k]*(z[1] + z[2])*z[i] + 
             2*chi[3, i]*(-z[1] + z[2])*z[k]))))))/
  (3*chi[1, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]*z[3]*z[1, 2]*z[1, 2, 3]) + 
 (chi[2, j]^2*(z[1]*(chi[2, j]*(chi[2, i]*(chi[2, i] + chi[3, i])*chi[3, k]^2*
          (z[1] + z[2]) + chi[2, k]^2*chi[3, i]*(chi[3, i]*(z[1] + z[2]) - 
           chi[2, i]*z[3]) + chi[2, k]*chi[3, k]*(chi[3, i]^2*(z[1] + z[2]) - 
           chi[2, i]^2*z[3] - 2*chi[2, i]*chi[3, i]*z[3])) - 
       chi[2, 3]*(chi[2, i]*(chi[2, i] + chi[3, i])*chi[3, k]*chi[j, k]*
          (z[1] + z[2]) + chi[2, k]^2*chi[i, j]*(chi[3, i]*(z[1] + z[2]) - 
           chi[2, i]*z[3]) + chi[2, k]*(-(chi[2, i]*(chi[3, k]*chi[i, j] + 
              chi[2, i]*chi[j, k])*z[3]) + chi[3, i]*
            (chi[3, k]*chi[i, j]*(z[1] + z[2]) - chi[2, i]*chi[j, k]*
              z[3])))) + chi[1, k]^2*
      (-(chi[2, j]*(chi[3, i]*(z[1] + z[2]) - chi[2, i]*z[3])*
         (chi[2, i]*z[3] + chi[3, i]*(z[2] + z[3]))) + 
       chi[2, 3]*(chi[2, i]*z[3]*(chi[i, j]*z[1] - chi[2, i]*z[j]) + 
         chi[3, i]*(chi[i, j]*(z[1] + z[2])*(z[2] + z[3]) - 
           chi[2, i]*z[3]*z[j]))) + chi[1, k]*
      (chi[2, j]*(chi[3, k]*(chi[3, i]^2*z[1]*(z[1] + z[2]) + 
           chi[2, i]*chi[3, i]*(z[1]^2 + z[2]^2 + 2*z[1]*(z[2] - z[3])) - 
           chi[2, i]^2*(2*z[1] + z[2])*z[3]) + chi[2, k]*
          (chi[3, i]^2*(z[1] + z[2])*(z[1] - z[2] - z[3]) + 
           chi[2, i]^2*z[3]^2 + chi[2, i]*chi[3, i]*z[3]*(-2*z[1] + z[3]))) + 
       chi[2, 3]*(-(chi[3, i]*chi[3, k]*chi[i, j]*z[1]*(z[1] + z[2])) + 
         chi[2, i]^2*(chi[j, k]*z[1]*z[3] + chi[3, k]*(z[1] + z[2])*z[j]) + 
         chi[2, i]*(chi[3, i]*chi[j, k]*z[1]*z[3] - chi[3, k]*chi[i, j]*
            (z[1]^2 + 2*z[1]*z[2] + z[2]*(z[2] + z[3])) + chi[3, i]*chi[3, k]*
            (z[1] + z[2])*z[j]) + chi[2, k]*(chi[2, i]*z[3]*
            (2*chi[i, j]*z[1] - chi[2, i]*z[j]) + chi[3, i]*
            (-(chi[i, j]*(z[1] + z[2])*(z[1] - z[2] - z[3])) - 
             chi[2, i]*z[3]*z[j]))))) + 
   chi[1, j]^3*(chi[2, k]*chi[3, i]*(z[1] + z[2])*
      (-(chi[2, 3]*chi[i, k]*(z[1] + z[2] + z[3])) + 
       chi[3, k]*(-(chi[3, i]*z[2]) + chi[2, 3]*z[i]) + 
       chi[2, k]*(chi[3, i]*(z[1] + z[3]) + chi[2, 3]*z[i])) + 
     chi[1, k]^2*(chi[2, i]^2*(8*z[1]*z[2] + (4*z[2] - z[3])*z[3]) - 
       chi[3, i]*(z[1] + z[2])*(chi[3, i]*z[2] - chi[2, 3]*z[i]) + 
       chi[2, i]*(chi[3, i]*(2*z[2]*(-2*z[2] + z[3]) + 
           z[1]*(4*z[2] + z[3])) + chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*
          z[i])) + chi[2, i]^2*(-2*chi[2, k]^2*(2*z[1] + z[3])^2 + 
       chi[3, k]*(z[1] + z[2])*(chi[3, k]*(z[1] + z[3]) + chi[2, 3]*z[k]) + 
       chi[2, k]*(-(chi[3, k]*(4*z[1]^2 - 4*z[1]*z[2] - 2*z[2]*z[3] + 
            z[3]^2)) + chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[k])) - 
     chi[2, i]*(chi[2, k]^2*(chi[3, i]*(4*z[1]^2 - 4*z[1]*z[2] + 
           z[3]*(-2*z[2] + z[3])) - chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*
          z[i]) + chi[3, k]*(z[1] + z[2])*(chi[2, 3]*chi[i, k]*
          (z[1] + z[2] + z[3]) + chi[3, i]*(chi[3, k]*z[2] - 
           chi[2, 3]*z[k])) + chi[2, k]*
        (chi[2, 3]*(2*chi[i, k]*(z[1] + z[2])*(z[1] + z[2] + z[3]) - 
           chi[3, k]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
         chi[3, i]*(2*chi[3, k]*(z[1]^2 - 2*z[1]*z[2] + z[2]*(z[2] - z[3])) - 
           chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[k]))) + 
     chi[1, k]*(chi[3, i]*(z[1] + z[2])*
        (-(chi[2, 3]*chi[i, k]*(z[1] + z[2] + z[3])) + 
         chi[3, k]*(-(chi[3, i]*z[2]) + chi[2, 3]*z[i]) + 
         chi[2, k]*(chi[3, i]*(z[1] - z[2] + z[3]) + 2*chi[2, 3]*z[i])) + 
       chi[2, i]^2*(chi[2, k]*(-8*z[1]^2 + 8*z[1]*(z[2] - z[3]) + 
           4*z[2]*z[3]) + chi[3, k]*(8*z[1]*z[2] + 5*z[2]*z[3] - z[3]^2) + 
         chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[k]) + 
       chi[2, i]*(chi[2, k]*(-(chi[3, i]*(4*z[1]^2 + (-2*z[2] + z[3])^2 + 
              z[1]*(-8*z[2] + 2*z[3]))) + 2*chi[2, 3]*(2*z[1] + 2*z[2] + 
             z[3])*z[i]) + chi[2, 3]*(-2*chi[i, k]*(z[1] + z[2])*
            (z[1] + z[2] + z[3]) + chi[3, k]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
         chi[3, i]*(-(chi[3, k]*(z[1]^2 - 2*z[1]*z[2] + 5*z[2]^2 - 
              2*z[2]*z[3])) + chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[k])))) + 
   chi[1, i]^2*(chi[2, j]^2*
      (-(chi[2, j]*(chi[3, k]*(chi[2, k]*(z[1] - z[3]) + 
            chi[1, k]*(2*z[1] + z[2] - z[3]))*z[3] - 
          (2*chi[1, k]^2 + chi[2, k]^2)*z[3]^2 + chi[3, k]^2*(z[1] + z[2])*
           (z[2] + z[3]))) + chi[2, 3]*
        (chi[3, k]*(chi[j, k]*(z[1] + z[2])*(z[2] + z[3]) + 
           (chi[1, k]*(z[1] + z[2] - z[3]) - chi[2, k]*z[3])*z[j]) + 
         z[3]*(chi[1, k]*chi[j, k]*z[1] - 2*chi[1, k]^2*z[j] + 
           chi[2, k]*(chi[j, k]*z[1] - chi[2, k]*z[j])))) + 
     chi[1, j]^3*(-8*chi[1, k]^2*z[2]^2 + chi[2, k]^2*
        (8*z[1]*z[2] + (4*z[2] - z[3])*z[3]) - chi[3, k]*(z[1] + z[2])*
        (chi[3, k]*z[2] - chi[2, 3]*z[k]) + chi[1, k]*
        (chi[3, k]*z[2]*(-8*z[2] + z[3]) + chi[2, k]*(8*z[1]*z[2] - 
           8*z[2]^2 + 4*z[2]*z[3] - z[3]^2) + chi[2, 3]*(2*z[1] + 2*z[2] + 
           z[3])*z[k]) + chi[2, k]*(chi[3, k]*(2*z[2]*(-2*z[2] + z[3]) + 
           z[1]*(4*z[2] + z[3])) + chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*
          z[k])) + chi[1, j]*chi[2, j]*
      (-4*chi[1, k]^2*(chi[2, j]*(2*z[2]^2 - z[3]^2) + chi[2, 3]*z[3]*z[j]) + 
       2*chi[2, 3]*(chi[2, k]*z[3]*(chi[j, k]*z[1] - chi[2, k]*z[j]) + 
         chi[3, k]*(chi[j, k]*(z[1] + z[2])*(z[2] + z[3]) - 
           chi[2, k]*z[3]*z[j])) + chi[2, j]*
        (chi[2, k]^2*(8*z[1]*z[2] + z[3]*(4*z[2] + z[3])) - 
         chi[3, k]*(z[1] + z[2])*(2*chi[3, k]*z[3] - chi[2, 3]*z[k]) + 
         chi[2, k]*(chi[3, k]*(4*z[1]*z[2] - 4*z[2]^2 - z[1]*z[3] + 
             2*z[2]*z[3] + 2*z[3]^2) + chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[k])) + chi[1, k]*(2*chi[2, 3]*(chi[j, k]*z[1]*z[3] + 
           chi[3, k]*(z[1] + z[2] - z[3])*z[j]) + 
         chi[2, j]*(-(chi[3, k]*(8*z[2]^2 + 4*z[1]*z[3] + z[2]*z[3] - 
              2*z[3]^2)) + chi[2, k]*(8*z[1]*z[2] - 8*z[2]^2 + 4*z[2]*z[3] + 
             5*z[3]^2) + chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[k]))) + 
     chi[1, j]^2*(-2*chi[1, k]^2*(chi[2, j]*(8*z[2]^2 - z[3]^2) + 
         chi[2, 3]*z[3]*z[j]) + chi[2, 3]*
        (chi[2, k]*z[3]*(chi[j, k]*z[1] - chi[2, k]*z[j]) + 
         chi[3, k]*(chi[j, k]*(z[1] + z[2])*(z[2] + z[3]) - 
           chi[2, k]*z[3]*z[j])) + chi[1, k]*
        (chi[2, 3]*(chi[j, k]*z[1]*z[3] + chi[3, k]*(z[1] + z[2] - z[3])*
            z[j]) + chi[2, j]*(chi[3, k]*(-16*z[2]^2 - 2*z[1]*z[3] + 
             z[2]*z[3] + z[3]^2) + chi[2, k]*(16*z[1]*z[2] - 16*z[2]^2 + 
             8*z[2]*z[3] + z[3]^2) + 2*chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[k])) + chi[2, j]*(chi[2, k]^2*(16*z[1]*z[2] + 
           (8*z[2] - z[3])*z[3]) - chi[3, k]*(z[1] + z[2])*
          (chi[3, k]*z[3] - 2*chi[2, 3]*z[k]) + chi[2, k]*
          (chi[3, k]*(-8*z[2]^2 + 4*z[2]*z[3] + z[3]^2 + 
             z[1]*(8*z[2] + z[3])) + 2*chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[k])))) + chi[1, j]*chi[2, j]*
    (chi[2, k]*chi[3, i]*(z[1] + z[2])*(-2*chi[2, 3]*(chi[2, k] + chi[3, k])*
        chi[i, j]*z[1] + chi[2, j]*(chi[3, i]*(chi[3, k]*(2*z[1] - z[2]) + 
           chi[2, k]*z[3]) - chi[2, 3]*(chi[i, k]*(z[1] + z[2] + z[3]) - 
           (chi[2, k] + chi[3, k])*z[i]))) + 
     chi[1, k]^2*(chi[3, i]*(z[1] + z[2])*(2*chi[2, 3]*chi[i, j]*
          (z[2] + z[3]) + chi[2, j]*(-2*chi[3, i]*z[3] + chi[2, 3]*z[i])) + 
       chi[2, i]^2*(chi[2, j]*(8*z[1]*z[2] + 4*z[2]*z[3] + z[3]^2) - 
         2*chi[2, 3]*z[3]*z[j]) + chi[2, i]*
        (chi[2, j]*(chi[3, i]*(4*z[1]*z[2] - 4*z[2]^2 - z[1]*z[3] + 
             2*z[2]*z[3] + 2*z[3]^2) + chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[i]) + 2*chi[2, 3]*z[3]*(chi[i, j]*z[1] - chi[3, i]*z[j]))) + 
     chi[2, i]^2*(-2*chi[2, 3]*chi[j, k]*z[1]*(chi[3, k]*(z[1] + z[2]) - 
         chi[2, k]*z[3]) + chi[2, j]*(-2*chi[2, k]^2*(2*z[1] + z[3])^2 + 
         chi[3, k]*(z[1] + z[2])*(chi[3, k]*z[3] + chi[2, 3]*z[k]) + 
         chi[2, k]*(-(chi[3, k]*(4*z[1]^2 - 4*z[1]*z[2] + 5*z[1]*z[3] - 
              2*z[2]*z[3] + z[3]^2)) + chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[k]))) + chi[2, i]*(2*chi[2, 3]*z[1]*
        (chi[2, k]*(chi[2, k] + chi[3, k])*chi[i, j]*z[3] - 
         chi[3, i]*chi[j, k]*(chi[3, k]*(z[1] + z[2]) - chi[2, k]*z[3])) + 
       chi[2, j]*(chi[2, k]^2*(-(chi[3, i]*(4*z[1]^2 + z[3]*(-2*z[2] + 
                z[3]) + z[1]*(-4*z[2] + 5*z[3]))) + chi[2, 3]*
            (2*z[1] + 2*z[2] + z[3])*z[i]) + chi[3, k]*(z[1] + z[2])*
          (-(chi[2, 3]*chi[i, k]*(z[1] + z[2] + z[3])) + 
           chi[3, i]*(chi[3, k]*(2*z[1] - z[2]) + chi[2, 3]*z[k])) + 
         chi[2, k]*(chi[2, 3]*(-2*chi[i, k]*(z[1] + z[2])*(z[1] + z[2] + z[
                3]) + chi[3, k]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
           chi[3, i]*(-2*chi[3, k]*(z[1]^2 - 2*z[1]*(z[2] - z[3]) + z[2]*
                (z[2] - z[3])) + chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*
              z[k])))) + chi[1, k]*(chi[3, i]*(z[1] + z[2])*
        (2*chi[2, 3]*chi[i, j]*(-(chi[3, k]*z[1]) + chi[2, k]*
            (-z[1] + z[2] + z[3])) + chi[2, j]*
          (chi[3, i]*(chi[3, k]*(2*z[1] - z[2]) - chi[2, k]*z[3]) - 
           chi[2, 3]*(chi[i, k]*(z[1] + z[2] + z[3]) - 
             (2*chi[2, k] + chi[3, k])*z[i]))) + 
       chi[2, i]^2*(2*chi[2, 3]*(chi[j, k]*z[1]*z[3] + 
           (chi[3, k]*(z[1] + z[2]) - chi[2, k]*z[3])*z[j]) + 
         chi[2, j]*(chi[3, k]*(8*z[1]*z[2] - 4*z[1]*z[3] - z[3]^2) - 
           chi[2, k]*(8*z[1]^2 - 8*z[1]*(z[2] - z[3]) + 
             z[3]*(-4*z[2] + z[3])) + chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[k])) + chi[2, i]*(-2*chi[2, 3]*
          (chi[3, k]*(chi[i, j]*(z[1]^2 + 2*z[1]*z[2] + z[2]*(z[2] + z[3])) - 
             chi[3, i]*(z[1] + z[2])*z[j]) + 
           z[3]*(-(chi[3, i]*chi[j, k]*z[1]) + chi[2, k]*(-2*chi[i, j]*z[1] + 
               chi[3, i]*z[j]))) + chi[2, j]*
          (chi[2, k]*(chi[3, i]*(-4*z[1]^2 + 8*z[1]*z[2] - 4*z[2]^2 + 4*z[2]*
                z[3] + z[3]^2) + 2*chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
           chi[2, 3]*(-2*chi[i, k]*(z[1] + z[2])*(z[1] + z[2] + z[3]) + 
             chi[3, k]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
           chi[3, i]*(chi[3, k]*(z[1]^2 - 4*z[1]*z[3] + 2*z[2]*z[3]) + 
             chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[k]))))) + 
   chi[1, j]^2*(chi[2, k]*chi[3, i]*(z[1] + z[2])*
      (-(chi[2, 3]*(chi[2, k] + chi[3, k])*chi[i, j]*z[1]) + 
       chi[2, j]*(chi[3, i]*(chi[3, k]*(z[1] - 2*z[2]) + 2*chi[2, k]*z[3]) - 
         2*chi[2, 3]*(chi[i, k]*(z[1] + z[2] + z[3]) - 
           (chi[2, k] + chi[3, k])*z[i]))) + 
     chi[1, k]^2*(chi[3, i]*(z[1] + z[2])*(chi[2, 3]*chi[i, j]*
          (z[2] + z[3]) + chi[2, j]*(-(chi[3, i]*z[3]) + 2*chi[2, 3]*z[i])) + 
       chi[2, i]^2*(chi[2, j]*(16*z[1]*z[2] + 8*z[2]*z[3] - z[3]^2) - 
         chi[2, 3]*z[3]*z[j]) + chi[2, i]*
        (chi[2, j]*(chi[3, i]*(-8*z[2]^2 + 4*z[2]*z[3] + z[3]^2 + 
             z[1]*(8*z[2] + z[3])) + 2*chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[i]) + chi[2, 3]*z[3]*(chi[i, j]*z[1] - chi[3, i]*z[j]))) + 
     chi[2, i]^2*(-(chi[2, 3]*chi[j, k]*z[1]*(chi[3, k]*(z[1] + z[2]) - 
          chi[2, k]*z[3])) + chi[2, j]*(-4*chi[2, k]^2*(2*z[1] + z[3])^2 + 
         2*chi[3, k]*(z[1] + z[2])*(chi[3, k]*z[3] + chi[2, 3]*z[k]) + 
         chi[2, k]*(chi[3, k]*(-8*z[1]^2 + 8*z[1]*z[2] - 7*z[1]*z[3] + 
             4*z[2]*z[3] - 2*z[3]^2) + 2*chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[k]))) + chi[2, i]*(chi[2, 3]*z[1]*
        (chi[2, k]*(chi[2, k] + chi[3, k])*chi[i, j]*z[3] - 
         chi[3, i]*chi[j, k]*(chi[3, k]*(z[1] + z[2]) - chi[2, k]*z[3])) - 
       chi[2, j]*(chi[2, k]^2*(chi[3, i]*(8*z[1]^2 + 2*z[3]*(-2*z[2] + z[
                3]) + z[1]*(-8*z[2] + 7*z[3])) - 2*chi[2, 3]*
            (2*z[1] + 2*z[2] + z[3])*z[i]) - chi[3, k]*(z[1] + z[2])*
          (-2*chi[2, 3]*chi[i, k]*(z[1] + z[2] + z[3]) + 
           chi[3, i]*(chi[3, k]*(z[1] - 2*z[2]) + 2*chi[2, 3]*z[k])) + 
         2*chi[2, k]*(chi[2, 3]*(2*chi[i, k]*(z[1] + z[2])*(z[1] + z[2] + z[
                3]) - chi[3, k]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
           chi[3, i]*(chi[3, k]*(2*z[1]^2 + 2*z[2]*(z[2] - z[3]) + z[1]*
                (-4*z[2] + z[3])) - chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*
              z[k])))) + chi[1, k]*(chi[3, i]*(z[1] + z[2])*
        (chi[2, 3]*chi[i, j]*(-(chi[3, k]*z[1]) + chi[2, k]*
            (-z[1] + z[2] + z[3])) + chi[2, j]*
          (chi[3, i]*(chi[3, k]*(z[1] - 2*z[2]) + chi[2, k]*z[3]) - 
           2*chi[2, 3]*(chi[i, k]*(z[1] + z[2] + z[3]) - 
             (2*chi[2, k] + chi[3, k])*z[i]))) - 
       chi[2, i]*(chi[2, 3]*(chi[3, k]*(chi[i, j]*(z[1]^2 + 2*z[1]*z[2] + 
               z[2]*(z[2] + z[3])) - chi[3, i]*(z[1] + z[2])*z[j]) + 
           z[3]*(-(chi[3, i]*chi[j, k]*z[1]) + chi[2, k]*(-2*chi[i, j]*z[1] + 
               chi[3, i]*z[j]))) + chi[2, j]*
          (chi[2, k]*(chi[3, i]*(8*z[1]^2 - 16*z[1]*z[2] + 8*z[2]^2 - 8*z[2]*
                z[3] + z[3]^2) - 4*chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
           2*chi[2, 3]*(2*chi[i, k]*(z[1] + z[2])*(z[1] + z[2] + z[3]) - 
             chi[3, k]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
           chi[3, i]*(chi[3, k]*(z[1]^2 + 2*z[1]*z[3] - 4*z[2]*z[3]) - 
             2*chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[k]))) + 
       chi[2, i]^2*(chi[2, 3]*(chi[j, k]*z[1]*z[3] + 
           (chi[3, k]*(z[1] + z[2]) - chi[2, k]*z[3])*z[j]) + 
         chi[2, j]*(chi[2, k]*(-16*z[1]^2 + 16*z[1]*(z[2] - z[3]) + 
             (8*z[2] - 5*z[3])*z[3]) + 2*(chi[3, k]*(8*z[1]*z[2] - z[1]*
                z[3] - z[3]^2) + chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*
              z[k]))))) + chi[1, i]*
    (chi[2, j]^2*(chi[2, j]*(chi[3, k]^2*(z[1] + z[2])*(chi[3, i]*z[1] + 
           chi[2, i]*(z[1] - z[2] - z[3])) + chi[2, k]^2*z[3]*
          (-(chi[3, i]*(2*z[1] + z[2])) + chi[2, i]*z[3]) + 
         chi[2, k]*chi[3, k]*(chi[3, i]*(z[1]^2 + z[2]^2 + 
             2*z[1]*(z[2] - z[3])) + chi[2, i]*z[3]*(-2*z[1] + z[3]))) + 
       chi[1, k]^2*(chi[2, j]*chi[3, i]*z[3]*(-2*z[1] - z[2] + z[3]) + 
         chi[2, 3]*(chi[i, j]*z[1]*z[3] + chi[3, i]*(z[1] + z[2] - z[3])*
            z[j])) + chi[1, k]*(chi[2, j]*(chi[2, i]*z[3]*(4*chi[2, k]*z[3] + 
             chi[3, k]*(-4*z[1] - 2*z[2] + z[3])) + chi[3, i]*
            (chi[2, k]*z[3]*(-4*z[1] - 2*z[2] + z[3]) + 2*chi[3, k]*
              (z[1]^2 + 2*z[1]*z[2] + z[2]^2 - z[1]*z[3]))) - 
         chi[2, 3]*(chi[3, k]*(chi[i, j]*(z[1]^2 + 2*z[1]*z[2] + z[2]*
                (z[2] + z[3])) - (2*chi[3, i]*(z[1] + z[2]) + chi[2, i]*
                (2*z[1] + 2*z[2] - z[3]))*z[j]) + chi[3, i]*
            (chi[j, k]*(z[1]^2 + 2*z[1]*z[2] + z[2]*(z[2] + z[3])) + 
             chi[2, k]*(-2*z[1] - 2*z[2] + z[3])*z[j]) - 
           2*z[3]*(chi[2, i]*chi[j, k]*z[1] + chi[2, k]*(chi[i, j]*z[1] - 2*
                chi[2, i]*z[j])))) + chi[2, 3]*
        (-(chi[3, k]*chi[j, k]*(z[1] + z[2])*(chi[3, i]*z[1] + 
            chi[2, i]*(z[1] - z[2] - z[3]))) + chi[2, k]^2*
          (chi[i, j]*z[1]*z[3] + (chi[3, i]*(z[1] + z[2]) - chi[2, i]*z[3])*
            z[j]) - chi[2, k]*(chi[3, i]*(chi[j, k]*(z[1]^2 + 2*z[1]*z[2] + 
               z[2]*(z[2] + z[3])) - chi[3, k]*(z[1] + z[2])*z[j]) + 
           z[3]*(-2*chi[2, i]*chi[j, k]*z[1] + chi[3, k]*(-(chi[i, j]*z[1]) + 
               chi[2, i]*z[j]))))) + chi[1, j]^3*
      (-(chi[2, k]*chi[3, i]*chi[3, k]*z[1]^2) - 2*chi[2, 3]*chi[2, k]*
        chi[i, k]*z[1]^2 - chi[2, 3]*chi[3, k]*chi[i, k]*z[1]^2 + 
       8*chi[2, k]^2*chi[3, i]*z[1]*z[2] + 2*chi[2, k]*chi[3, i]*chi[3, k]*
        z[1]*z[2] - chi[3, i]*chi[3, k]^2*z[1]*z[2] - 4*chi[2, 3]*chi[2, k]*
        chi[i, k]*z[1]*z[2] - 2*chi[2, 3]*chi[3, k]*chi[i, k]*z[1]*z[2] - 
       5*chi[2, k]*chi[3, i]*chi[3, k]*z[2]^2 - chi[3, i]*chi[3, k]^2*
        z[2]^2 - 2*chi[2, 3]*chi[2, k]*chi[i, k]*z[2]^2 - 
       chi[2, 3]*chi[3, k]*chi[i, k]*z[2]^2 - 2*chi[2, 3]*chi[2, k]*chi[i, k]*
        z[1]*z[3] - chi[2, 3]*chi[3, k]*chi[i, k]*z[1]*z[3] + 
       5*chi[2, k]^2*chi[3, i]*z[2]*z[3] + 2*chi[2, k]*chi[3, i]*chi[3, k]*
        z[2]*z[3] - 2*chi[2, 3]*chi[2, k]*chi[i, k]*z[2]*z[3] - 
       chi[2, 3]*chi[3, k]*chi[i, k]*z[2]*z[3] - chi[2, k]^2*chi[3, i]*
        z[3]^2 + 2*chi[2, 3]*chi[2, k]^2*z[1]*z[i] + 2*chi[2, 3]*chi[2, k]*
        chi[3, k]*z[1]*z[i] + 2*chi[2, 3]*chi[2, k]^2*z[2]*z[i] + 
       2*chi[2, 3]*chi[2, k]*chi[3, k]*z[2]*z[i] + chi[2, 3]*chi[2, k]^2*z[3]*
        z[i] + chi[2, 3]*chi[2, k]*chi[3, k]*z[3]*z[i] + 
       chi[1, k]^2*(chi[3, i]*z[2]*(-8*z[2] + z[3]) + 
         chi[2, i]*(8*z[1]*z[2] - 8*z[2]^2 + 4*z[2]*z[3] - z[3]^2) + 
         chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 2*chi[2, 3]*chi[2, k]*
        chi[3, i]*z[1]*z[k] + chi[2, 3]*chi[3, i]*chi[3, k]*z[1]*z[k] + 
       2*chi[2, 3]*chi[2, k]*chi[3, i]*z[2]*z[k] + chi[2, 3]*chi[3, i]*
        chi[3, k]*z[2]*z[k] + chi[2, 3]*chi[2, k]*chi[3, i]*z[3]*z[k] + 
       chi[2, i]*(chi[2, k]^2*(-8*z[1]^2 + 8*z[1]*(z[2] - z[3]) + 
           4*z[2]*z[3]) + chi[3, k]*(z[1] + z[2])*
          (chi[3, k]*(z[1] - z[2] + z[3]) + 2*chi[2, 3]*z[k]) + 
         chi[2, k]*(-(chi[3, k]*(4*z[1]^2 + (-2*z[2] + z[3])^2 + 
              z[1]*(-8*z[2] + 2*z[3]))) + 2*chi[2, 3]*(2*z[1] + 2*z[2] + 
             z[3])*z[k])) + chi[1, k]*(8*chi[2, k]*chi[3, i]*z[1]*z[2] - 
         8*chi[2, k]*chi[3, i]*z[2]^2 - 8*chi[3, i]*chi[3, k]*z[2]^2 + 
         2*chi[3, i]*chi[3, k]*z[2]*z[3] - chi[2, k]*chi[3, i]*z[3]^2 - 
         2*chi[2, 3]*chi[i, k]*(z[1] + z[2])*(z[1] + z[2] + z[3]) + 
         4*chi[2, 3]*chi[2, k]*z[1]*z[i] + 2*chi[2, 3]*chi[3, k]*z[1]*z[i] + 
         4*chi[2, 3]*chi[2, k]*z[2]*z[i] + 2*chi[2, 3]*chi[3, k]*z[2]*z[i] + 
         2*chi[2, 3]*chi[2, k]*z[3]*z[i] + chi[2, 3]*chi[3, k]*z[3]*z[i] + 
         2*chi[2, 3]*chi[3, i]*z[1]*z[k] + 2*chi[2, 3]*chi[3, i]*z[2]*z[k] + 
         chi[2, 3]*chi[3, i]*z[3]*z[k] + chi[2, i]*
          (chi[3, k]*(8*z[1]*z[2] - 8*z[2]^2 - z[3]^2) - 
           4*chi[2, k]*(2*z[1]^2 + 2*z[2]^2 - 2*z[2]*z[3] + z[3]^2 + 
             z[1]*(-4*z[2] + 2*z[3])) + 2*chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[k]))) + chi[1, j]*chi[2, j]*(-8*chi[2, i]*chi[2, j]*chi[2, k]^2*
        z[1]^2 - 4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[1]^2 + 
       chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]^2 + 
       2*chi[2, j]*chi[3, i]*chi[3, k]^2*z[1]^2 - 2*chi[2, 3]*chi[2, j]*
        chi[2, k]*chi[i, k]*z[1]^2 - chi[2, 3]*chi[2, j]*chi[3, k]*chi[i, k]*
        z[1]^2 - 2*chi[2, 3]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]^2 - 
       2*chi[2, 3]*chi[2, i]*chi[3, k]*chi[j, k]*z[1]^2 - 
       2*chi[2, 3]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]^2 + 
       8*chi[2, i]*chi[2, j]*chi[2, k]^2*z[1]*z[2] + 8*chi[2, j]*chi[2, k]^2*
        chi[3, i]*z[1]*z[2] + 8*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*
        z[2] + chi[2, j]*chi[3, i]*chi[3, k]^2*z[1]*z[2] - 
       4*chi[2, 3]*chi[2, j]*chi[2, k]*chi[i, k]*z[1]*z[2] - 
       2*chi[2, 3]*chi[2, j]*chi[3, k]*chi[i, k]*z[1]*z[2] - 
       4*chi[2, 3]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]*z[2] - 
       2*chi[2, 3]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]*z[2] - 
       4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[2]^2 - 
       chi[2, j]*chi[3, i]*chi[3, k]^2*z[2]^2 - 2*chi[2, 3]*chi[2, j]*
        chi[2, k]*chi[i, k]*z[2]^2 - chi[2, 3]*chi[2, j]*chi[3, k]*chi[i, k]*
        z[2]^2 - 2*chi[2, 3]*chi[2, k]*chi[3, i]*chi[j, k]*z[2]^2 + 
       2*chi[2, 3]*chi[2, i]*chi[3, k]*chi[j, k]*z[2]^2 - 
       8*chi[2, i]*chi[2, j]*chi[2, k]^2*z[1]*z[3] - 4*chi[2, j]*chi[2, k]^2*
        chi[3, i]*z[1]*z[3] - 4*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*
        z[3] - chi[2, i]*chi[2, j]*chi[3, k]^2*z[1]*z[3] + 
       2*chi[2, 3]*chi[2, k]^2*chi[i, j]*z[1]*z[3] + 2*chi[2, 3]*chi[2, k]*
        chi[3, k]*chi[i, j]*z[1]*z[3] - 2*chi[2, 3]*chi[2, j]*chi[2, k]*
        chi[i, k]*z[1]*z[3] - chi[2, 3]*chi[2, j]*chi[3, k]*chi[i, k]*z[1]*
        z[3] + 4*chi[2, 3]*chi[2, i]*chi[2, k]*chi[j, k]*z[1]*z[3] + 
       2*chi[2, 3]*chi[2, i]*chi[3, k]*chi[j, k]*z[1]*z[3] + 
       4*chi[2, i]*chi[2, j]*chi[2, k]^2*z[2]*z[3] + 4*chi[2, i]*chi[2, j]*
        chi[2, k]*chi[3, k]*z[2]*z[3] + 2*chi[2, j]*chi[2, k]*chi[3, i]*
        chi[3, k]*z[2]*z[3] - chi[2, i]*chi[2, j]*chi[3, k]^2*z[2]*z[3] - 
       2*chi[2, 3]*chi[2, j]*chi[2, k]*chi[i, k]*z[2]*z[3] - 
       chi[2, 3]*chi[2, j]*chi[3, k]*chi[i, k]*z[2]*z[3] - 
       2*chi[2, 3]*chi[2, k]*chi[3, i]*chi[j, k]*z[2]*z[3] + 
       2*chi[2, 3]*chi[2, i]*chi[3, k]*chi[j, k]*z[2]*z[3] - 
       chi[2, i]*chi[2, j]*chi[2, k]^2*z[3]^2 - chi[2, j]*chi[2, k]^2*
        chi[3, i]*z[3]^2 + chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[3]^2 + 
       2*chi[2, 3]*chi[2, j]*chi[2, k]^2*z[1]*z[i] + 2*chi[2, 3]*chi[2, j]*
        chi[2, k]*chi[3, k]*z[1]*z[i] + 2*chi[2, 3]*chi[2, j]*chi[2, k]^2*
        z[2]*z[i] + 2*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, k]*z[2]*z[i] + 
       chi[2, 3]*chi[2, j]*chi[2, k]^2*z[3]*z[i] + chi[2, 3]*chi[2, j]*
        chi[2, k]*chi[3, k]*z[3]*z[i] + 2*chi[2, 3]*chi[2, k]^2*chi[3, i]*
        z[1]*z[j] + 2*chi[2, 3]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*z[j] + 
       2*chi[2, 3]*chi[2, k]^2*chi[3, i]*z[2]*z[j] + 2*chi[2, 3]*chi[2, k]*
        chi[3, i]*chi[3, k]*z[2]*z[j] - 2*chi[2, 3]*chi[2, i]*chi[2, k]^2*
        z[3]*z[j] - 2*chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, k]*z[3]*z[j] + 
       chi[1, k]^2*(chi[2, i]*chi[2, j]*(8*z[1]*z[2] - 8*z[2]^2 + 
           4*z[2]*z[3] + 5*z[3]^2) + chi[2, j]*
          (-(chi[3, i]*(8*z[2]^2 + 4*z[1]*z[3] + z[2]*z[3] - 2*z[3]^2)) + 
           chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
         2*chi[2, 3]*(chi[i, j]*z[1]*z[3] + chi[3, i]*(z[1] + z[2] - z[3])*
            z[j])) + 4*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*z[1]*z[k] + 
       2*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*z[1]*z[k] + 
       2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, k]*z[1]*z[k] + 
       chi[2, 3]*chi[2, j]*chi[3, i]*chi[3, k]*z[1]*z[k] + 
       4*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*z[2]*z[k] + 
       2*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*z[2]*z[k] + 
       2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, k]*z[2]*z[k] + 
       chi[2, 3]*chi[2, j]*chi[3, i]*chi[3, k]*z[2]*z[k] + 
       2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*z[3]*z[k] + 
       chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*z[3]*z[k] + 
       chi[1, k]*(-2*chi[2, 3]*(-2*chi[2, k]*chi[i, j]*z[1]*z[3] + 
           chi[3, k]*(chi[i, j]*(z[1]^2 + 2*z[1]*z[2] + z[2]*(z[2] + z[3])) - 
             2*chi[3, i]*(z[1] + z[2])*z[j]) + chi[3, i]*
            (chi[j, k]*(z[1]^2 + 2*z[1]*z[2] + z[2]*(z[2] + z[3])) + 
             chi[2, k]*(-2*z[1] - 2*z[2] + z[3])*z[j])) + 
         chi[2, j]*(chi[2, 3]*(-2*chi[i, k]*(z[1] + z[2])*(z[1] + z[2] + z[
                3]) + (2*chi[2, k] + chi[3, k])*(2*z[1] + 2*z[2] + z[3])*
              z[i]) + chi[3, i]*(chi[2, k]*(-8*z[2]^2 + 8*z[1]*(z[2] - 
                 z[3]) + 2*z[2]*z[3] + z[3]^2) + 2*chi[3, k]*(2*z[1]^2 + z[1]*
                (4*z[2] - 2*z[3]) + z[2]*(-2*z[2] + z[3])) + 
             chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[k])) + 
         chi[2, i]*(2*chi[2, 3]*(2*chi[j, k]*z[1]*z[3] + 
             (chi[3, k]*(2*z[1] + 2*z[2] - z[3]) - 4*chi[2, k]*z[3])*z[j]) + 
           chi[2, j]*(4*chi[2, k]*(-2*z[1]^2 - 2*z[2]^2 + z[1]*(4*z[2] - 
                 2*z[3]) + 2*z[2]*z[3] + z[3]^2) + chi[3, k]*(-8*z[2]^2 + 8*
                z[1]*(z[2] - z[3]) + 2*z[2]*z[3] + z[3]^2) + 
             2*chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[k])))) + 
     chi[1, j]^2*(-16*chi[2, i]*chi[2, j]*chi[2, k]^2*z[1]^2 - 
       8*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[1]^2 - 
       chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]^2 + 
       chi[2, j]*chi[3, i]*chi[3, k]^2*z[1]^2 - 4*chi[2, 3]*chi[2, j]*
        chi[2, k]*chi[i, k]*z[1]^2 - 2*chi[2, 3]*chi[2, j]*chi[3, k]*
        chi[i, k]*z[1]^2 - chi[2, 3]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]^2 - 
       chi[2, 3]*chi[2, i]*chi[3, k]*chi[j, k]*z[1]^2 - 
       chi[2, 3]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]^2 + 
       16*chi[2, i]*chi[2, j]*chi[2, k]^2*z[1]*z[2] + 
       16*chi[2, j]*chi[2, k]^2*chi[3, i]*z[1]*z[2] + 16*chi[2, i]*chi[2, j]*
        chi[2, k]*chi[3, k]*z[1]*z[2] - chi[2, j]*chi[3, i]*chi[3, k]^2*z[1]*
        z[2] - 8*chi[2, 3]*chi[2, j]*chi[2, k]*chi[i, k]*z[1]*z[2] - 
       4*chi[2, 3]*chi[2, j]*chi[3, k]*chi[i, k]*z[1]*z[2] - 
       2*chi[2, 3]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]*z[2] - 
       chi[2, 3]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]*z[2] - 
       8*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[2]^2 - 
       2*chi[2, j]*chi[3, i]*chi[3, k]^2*z[2]^2 - 4*chi[2, 3]*chi[2, j]*
        chi[2, k]*chi[i, k]*z[2]^2 - 2*chi[2, 3]*chi[2, j]*chi[3, k]*
        chi[i, k]*z[2]^2 - chi[2, 3]*chi[2, k]*chi[3, i]*chi[j, k]*z[2]^2 + 
       chi[2, 3]*chi[2, i]*chi[3, k]*chi[j, k]*z[2]^2 - 
       16*chi[2, i]*chi[2, j]*chi[2, k]^2*z[1]*z[3] - 2*chi[2, j]*chi[2, k]^2*
        chi[3, i]*z[1]*z[3] - 2*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*
        z[3] + chi[2, i]*chi[2, j]*chi[3, k]^2*z[1]*z[3] + 
       chi[2, 3]*chi[2, k]^2*chi[i, j]*z[1]*z[3] + chi[2, 3]*chi[2, k]*
        chi[3, k]*chi[i, j]*z[1]*z[3] - 4*chi[2, 3]*chi[2, j]*chi[2, k]*
        chi[i, k]*z[1]*z[3] - 2*chi[2, 3]*chi[2, j]*chi[3, k]*chi[i, k]*z[1]*
        z[3] + 2*chi[2, 3]*chi[2, i]*chi[2, k]*chi[j, k]*z[1]*z[3] + 
       chi[2, 3]*chi[2, i]*chi[3, k]*chi[j, k]*z[1]*z[3] + 
       8*chi[2, i]*chi[2, j]*chi[2, k]^2*z[2]*z[3] + 8*chi[2, i]*chi[2, j]*
        chi[2, k]*chi[3, k]*z[2]*z[3] + 4*chi[2, j]*chi[2, k]*chi[3, i]*
        chi[3, k]*z[2]*z[3] + chi[2, i]*chi[2, j]*chi[3, k]^2*z[2]*z[3] - 
       4*chi[2, 3]*chi[2, j]*chi[2, k]*chi[i, k]*z[2]*z[3] - 
       2*chi[2, 3]*chi[2, j]*chi[3, k]*chi[i, k]*z[2]*z[3] - 
       chi[2, 3]*chi[2, k]*chi[3, i]*chi[j, k]*z[2]*z[3] + 
       chi[2, 3]*chi[2, i]*chi[3, k]*chi[j, k]*z[2]*z[3] - 
       5*chi[2, i]*chi[2, j]*chi[2, k]^2*z[3]^2 - 2*chi[2, j]*chi[2, k]^2*
        chi[3, i]*z[3]^2 - chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[3]^2 + 
       4*chi[2, 3]*chi[2, j]*chi[2, k]^2*z[1]*z[i] + 4*chi[2, 3]*chi[2, j]*
        chi[2, k]*chi[3, k]*z[1]*z[i] + 4*chi[2, 3]*chi[2, j]*chi[2, k]^2*
        z[2]*z[i] + 4*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, k]*z[2]*z[i] + 
       2*chi[2, 3]*chi[2, j]*chi[2, k]^2*z[3]*z[i] + 2*chi[2, 3]*chi[2, j]*
        chi[2, k]*chi[3, k]*z[3]*z[i] + chi[2, 3]*chi[2, k]^2*chi[3, i]*z[1]*
        z[j] + chi[2, 3]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*z[j] + 
       chi[2, 3]*chi[2, k]^2*chi[3, i]*z[2]*z[j] + chi[2, 3]*chi[2, k]*
        chi[3, i]*chi[3, k]*z[2]*z[j] - chi[2, 3]*chi[2, i]*chi[2, k]^2*z[3]*
        z[j] - chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, k]*z[3]*z[j] + 
       chi[1, k]^2*(chi[2, i]*chi[2, j]*(16*z[1]*z[2] - 16*z[2]^2 + 
           8*z[2]*z[3] + z[3]^2) + chi[2, j]*
          (chi[3, i]*(-16*z[2]^2 - 2*z[1]*z[3] + z[2]*z[3] + z[3]^2) + 
           2*chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
         chi[2, 3]*(chi[i, j]*z[1]*z[3] + chi[3, i]*(z[1] + z[2] - z[3])*
            z[j])) + 8*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*z[1]*z[k] + 
       4*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*z[1]*z[k] + 
       4*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, k]*z[1]*z[k] + 
       2*chi[2, 3]*chi[2, j]*chi[3, i]*chi[3, k]*z[1]*z[k] + 
       8*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*z[2]*z[k] + 
       4*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*z[2]*z[k] + 
       4*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, k]*z[2]*z[k] + 
       2*chi[2, 3]*chi[2, j]*chi[3, i]*chi[3, k]*z[2]*z[k] + 
       4*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*z[3]*z[k] + 
       2*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*z[3]*z[k] - 
       chi[1, k]*(chi[2, 3]*(-2*chi[2, k]*chi[i, j]*z[1]*z[3] + 
           chi[3, k]*(chi[i, j]*(z[1]^2 + 2*z[1]*z[2] + z[2]*(z[2] + z[3])) - 
             2*chi[3, i]*(z[1] + z[2])*z[j]) + chi[3, i]*
            (chi[j, k]*(z[1]^2 + 2*z[1]*z[2] + z[2]*(z[2] + z[3])) + 
             chi[2, k]*(-2*z[1] - 2*z[2] + z[3])*z[j])) + 
         chi[2, i]*(chi[2, 3]*(-2*chi[j, k]*z[1]*z[3] + 
             (4*chi[2, k]*z[3] + chi[3, k]*(-2*z[1] - 2*z[2] + z[3]))*z[j]) + 
           chi[2, j]*(4*chi[2, k]*(2*z[1] - 2*z[2] + z[3])^2 + 
             chi[3, k]*(16*z[2]^2 - 10*z[2]*z[3] + z[3]^2 + 4*z[1]*
                (-4*z[2] + z[3])) - 4*chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*
              z[k])) - chi[2, j]*(2*chi[2, 3]*(-2*chi[i, k]*(z[1] + z[2])*
              (z[1] + z[2] + z[3]) + (2*chi[2, k] + chi[3, k])*
              (2*z[1] + 2*z[2] + z[3])*z[i]) + chi[3, i]*
            (-(chi[2, k]*(16*z[2]^2 - 10*z[2]*z[3] + z[3]^2 + 4*z[1]*
                 (-4*z[2] + z[3]))) + 2*chi[3, k]*(z[1]^2 + z[1]*
                (2*z[2] - z[3]) + z[2]*(-7*z[2] + 2*z[3])) + 
             2*chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[k]))))))/
  (3*chi[1, 2]*chi[1, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, j]*
   chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*
   chi[k, {1, 2}]*chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3]) + 
 (chi[2, i]^2*(chi[2, i]*(chi[2, k]^2*(chi[3, j]*z[1] - chi[1, j]*z[3])*
        (chi[3, j]*(z[1] + z[2]) - (chi[1, j] + chi[2, j])*z[3]) - 
       (chi[1, j] + chi[2, j])*chi[3, k]^2*(z[1] + z[2])*
        (-(chi[2, j]*z[1]) - chi[3, j]*z[1] + chi[1, j]*(z[2] + z[3])) + 
       chi[2, k]*chi[3, k]*(chi[1, j]^2*z[3]*(-z[1] + z[3]) + 
         z[1]*(chi[3, j]^2*(z[1] + z[2]) - chi[2, j]^2*z[3] - 
           2*chi[2, j]*chi[3, j]*z[3]) + chi[1, j]*
          (chi[3, j]*(z[1]^2 + z[2]^2 + 2*z[1]*(z[2] - z[3])) + 
           chi[2, j]*z[3]*(-2*z[1] + z[3])))) + 
     chi[2, 3]*((chi[1, j] + chi[2, j])*chi[3, k]*chi[i, k]*(z[1] + z[2])*
        (-(chi[2, j]*z[1]) - chi[3, j]*z[1] + chi[1, j]*(z[2] + z[3])) - 
       chi[2, k]^2*(chi[3, j]*(z[1] + z[2]) - (chi[1, j] + chi[2, j])*z[3])*
        (chi[i, j]*z[1] - chi[1, j]*z[i]) + chi[2, k]*
        (-(chi[3, j]*(chi[i, k]*(-(chi[2, j]*z[1]*z[3]) + chi[1, j]*(z[1]^2 + 
                2*z[1]*z[2] + z[2]*(z[2] + z[3]))) + chi[3, k]*(z[1] + z[2])*
             (chi[i, j]*z[1] - chi[1, j]*z[i]))) - (chi[1, j] + chi[2, j])*
          z[3]*(-((chi[1, j] + chi[2, j])*chi[i, k]*z[1]) + 
           chi[3, k]*(-(chi[i, j]*z[1]) + chi[1, j]*z[i])))) + 
     chi[1, k]^2*(-(chi[2, i]*(chi[3, j]*(chi[2, j]*(z[1] - z[3]) + 
            chi[1, j]*(2*z[1] + z[2] - z[3]))*z[3] - 
          (2*chi[1, j]^2 + chi[2, j]^2)*z[3]^2 + chi[3, j]^2*(z[1] + z[2])*
           (z[2] + z[3]))) + chi[2, 3]*
        (chi[3, j]*(chi[i, j]*(z[1] + z[2])*(z[2] + z[3]) + 
           (chi[1, j]*(z[1] + z[2] - z[3]) - chi[2, j]*z[3])*z[i]) + 
         z[3]*(chi[1, j]*chi[i, j]*z[1] - 2*chi[1, j]^2*z[i] + 
           chi[2, j]*(chi[i, j]*z[1] - chi[2, j]*z[i])))) + 
     chi[1, k]*(chi[2, i]*(chi[2, k]*(chi[3, j]^2*(z[1] + z[2])*
            (z[1] - z[2] - z[3]) + chi[2, j]*(4*chi[1, j] + chi[2, j])*
            z[3]^2 + chi[3, j]*z[3]*(chi[2, j]*(-2*z[1] + z[3]) + 
             chi[1, j]*(-4*z[1] - 2*z[2] + z[3]))) + 
         chi[3, k]*(chi[3, j]^2*z[1]*(z[1] + z[2]) + chi[2, j]*chi[3, j]*
            (z[1]^2 + z[2]^2 + 2*z[1]*(z[2] - z[3])) - chi[2, j]^2*
            (2*z[1] + z[2])*z[3] + chi[1, j]^2*z[3]*(-2*z[1] - z[2] + z[3]) + 
           chi[1, j]*(chi[2, j]*z[3]*(-4*z[1] - 2*z[2] + z[3]) + 
             2*chi[3, j]*(z[1]^2 + 2*z[1]*z[2] + z[2]^2 - z[1]*z[3])))) - 
       chi[2, 3]*(chi[2, j]*chi[3, k]*chi[i, j]*z[1]^2 + 
         chi[3, j]*chi[3, k]*chi[i, j]*z[1]^2 + 2*chi[2, j]*chi[3, k]*
          chi[i, j]*z[1]*z[2] + chi[3, j]*chi[3, k]*chi[i, j]*z[1]*z[2] + 
         chi[2, j]*chi[3, k]*chi[i, j]*z[2]^2 - chi[2, j]^2*chi[i, k]*z[1]*
          z[3] - chi[2, j]*chi[3, j]*chi[i, k]*z[1]*z[3] + 
         chi[2, j]*chi[3, k]*chi[i, j]*z[2]*z[3] - chi[2, j]^2*chi[3, k]*z[1]*
          z[i] - chi[2, j]*chi[3, j]*chi[3, k]*z[1]*z[i] - 
         chi[2, j]^2*chi[3, k]*z[2]*z[i] - chi[2, j]*chi[3, j]*chi[3, k]*z[2]*
          z[i] - chi[1, j]^2*(chi[i, k]*z[1]*z[3] + chi[3, k]*
            (z[1] + z[2] - z[3])*z[i]) + chi[1, j]*
          (chi[i, k]*(-2*chi[2, j]*z[1]*z[3] + chi[3, j]*(z[1]^2 + 2*z[1]*
                z[2] + z[2]*(z[2] + z[3]))) + chi[3, k]*
            (chi[i, j]*(z[1]^2 + 2*z[1]*z[2] + z[2]*(z[2] + z[3])) - 
             (2*chi[3, j]*(z[1] + z[2]) + chi[2, j]*(2*z[1] + 2*z[2] - z[3]))*
              z[i])) + chi[2, k]*(chi[3, j]*(chi[i, j]*(z[1] + z[2])*
              (z[1] - z[2] - z[3]) + (chi[2, j]*z[3] + chi[1, j]*
                (-2*z[1] - 2*z[2] + z[3]))*z[i]) + 
           z[3]*(chi[2, j]*(-2*chi[i, j]*z[1] + chi[2, j]*z[i]) + 
             chi[1, j]*(-2*chi[i, j]*z[1] + 4*chi[2, j]*z[i])))))) + 
   chi[1, i]^3*(-8*chi[2, j]^2*chi[2, k]^2*z[1]^2 - 
     4*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]^2 + chi[2, k]^2*chi[3, j]^2*
      z[1]^2 - 4*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]^2 - 
     2*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]^2 + 
     chi[2, j]^2*chi[3, k]^2*z[1]^2 - 2*chi[2, 3]*chi[2, j]*chi[2, k]*
      chi[j, k]*z[1]^2 - chi[2, 3]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]^2 - 
     chi[2, 3]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]^2 + 
     4*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]*z[2] + chi[2, k]^2*chi[3, j]^2*
      z[1]*z[2] + 4*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]*z[2] + 
     4*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[2] - 
     chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]*z[2] + chi[2, j]^2*chi[3, k]^2*z[1]*
      z[2] - chi[2, j]*chi[3, j]*chi[3, k]^2*z[1]*z[2] - 
     4*chi[2, 3]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[2] - 
     2*chi[2, 3]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]*z[2] - 
     2*chi[2, 3]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]*z[2] - 
     2*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[2]^2 - 
     chi[2, k]*chi[3, j]^2*chi[3, k]*z[2]^2 - chi[2, j]*chi[3, j]*chi[3, k]^2*
      z[2]^2 - 2*chi[2, 3]*chi[2, j]*chi[2, k]*chi[j, k]*z[2]^2 - 
     chi[2, 3]*chi[2, k]*chi[3, j]*chi[j, k]*z[2]^2 - 
     chi[2, 3]*chi[2, j]*chi[3, k]*chi[j, k]*z[2]^2 - 
     8*chi[2, j]^2*chi[2, k]^2*z[1]*z[3] + chi[2, k]^2*chi[3, j]^2*z[1]*
      z[3] + chi[2, j]^2*chi[3, k]^2*z[1]*z[3] - 2*chi[2, 3]*chi[2, j]*
      chi[2, k]*chi[j, k]*z[1]*z[3] - chi[2, 3]*chi[2, k]*chi[3, j]*chi[j, k]*
      z[1]*z[3] - chi[2, 3]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]*z[3] + 
     2*chi[2, j]*chi[2, k]^2*chi[3, j]*z[2]*z[3] + chi[2, k]^2*chi[3, j]^2*
      z[2]*z[3] + 2*chi[2, j]^2*chi[2, k]*chi[3, k]*z[2]*z[3] + 
     2*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[2]*z[3] + 
     chi[2, j]^2*chi[3, k]^2*z[2]*z[3] - 2*chi[2, 3]*chi[2, j]*chi[2, k]*
      chi[j, k]*z[2]*z[3] - chi[2, 3]*chi[2, k]*chi[3, j]*chi[j, k]*z[2]*
      z[3] - chi[2, 3]*chi[2, j]*chi[3, k]*chi[j, k]*z[2]*z[3] - 
     2*chi[2, j]^2*chi[2, k]^2*z[3]^2 - chi[2, j]*chi[2, k]^2*chi[3, j]*
      z[3]^2 - chi[2, j]^2*chi[2, k]*chi[3, k]*z[3]^2 + 
     2*chi[2, 3]*chi[2, j]*chi[2, k]^2*z[1]*z[j] + chi[2, 3]*chi[2, k]^2*
      chi[3, j]*z[1]*z[j] + 2*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*
      z[j] + chi[2, 3]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[j] + 
     2*chi[2, 3]*chi[2, j]*chi[2, k]^2*z[2]*z[j] + chi[2, 3]*chi[2, k]^2*
      chi[3, j]*z[2]*z[j] + 2*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, k]*z[2]*
      z[j] + chi[2, 3]*chi[2, k]*chi[3, j]*chi[3, k]*z[2]*z[j] + 
     chi[2, 3]*chi[2, j]*chi[2, k]^2*z[3]*z[j] + chi[2, 3]*chi[2, j]*
      chi[2, k]*chi[3, k]*z[3]*z[j] + chi[1, k]^2*
      (chi[2, j]^2*(8*z[1]*z[2] + (4*z[2] - z[3])*z[3]) - 
       chi[3, j]*(z[1] + z[2])*(chi[3, j]*z[2] - chi[2, 3]*z[j]) + 
       chi[2, j]*(chi[3, j]*(2*z[2]*(-2*z[2] + z[3]) + 
           z[1]*(4*z[2] + z[3])) + chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*
          z[j])) + 2*chi[2, 3]*chi[2, j]^2*chi[2, k]*z[1]*z[k] + 
     2*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[k] + 
     chi[2, 3]*chi[2, j]^2*chi[3, k]*z[1]*z[k] + chi[2, 3]*chi[2, j]*
      chi[3, j]*chi[3, k]*z[1]*z[k] + 2*chi[2, 3]*chi[2, j]^2*chi[2, k]*z[2]*
      z[k] + 2*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, j]*z[2]*z[k] + 
     chi[2, 3]*chi[2, j]^2*chi[3, k]*z[2]*z[k] + chi[2, 3]*chi[2, j]*
      chi[3, j]*chi[3, k]*z[2]*z[k] + chi[2, 3]*chi[2, j]^2*chi[2, k]*z[3]*
      z[k] + chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, j]*z[3]*z[k] + 
     chi[1, j]^2*(-8*chi[1, k]^2*z[2]^2 + chi[2, k]^2*
        (8*z[1]*z[2] + (4*z[2] - z[3])*z[3]) - chi[3, k]*(z[1] + z[2])*
        (chi[3, k]*z[2] - chi[2, 3]*z[k]) + chi[1, k]*
        (chi[3, k]*z[2]*(-8*z[2] + z[3]) + chi[2, k]*(8*z[1]*z[2] - 
           8*z[2]^2 + 4*z[2]*z[3] - z[3]^2) + chi[2, 3]*(2*z[1] + 2*z[2] + 
           z[3])*z[k]) + chi[2, k]*(chi[3, k]*(2*z[2]*(-2*z[2] + z[3]) + 
           z[1]*(4*z[2] + z[3])) + chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*
          z[k])) + chi[1, k]*(chi[3, j]*(z[1] + z[2])*
        (-(chi[2, 3]*chi[j, k]*(z[1] + z[2] + z[3])) + 
         chi[3, k]*(-(chi[3, j]*z[2]) + chi[2, 3]*z[j]) + 
         chi[2, k]*(chi[3, j]*(z[1] - z[2] + z[3]) + 2*chi[2, 3]*z[j])) + 
       chi[2, j]^2*(chi[2, k]*(-8*z[1]^2 + 8*z[1]*(z[2] - z[3]) + 
           4*z[2]*z[3]) + chi[3, k]*(8*z[1]*z[2] + 5*z[2]*z[3] - z[3]^2) + 
         chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[k]) + 
       chi[2, j]*(chi[2, k]*(-(chi[3, j]*(4*z[1]^2 + (-2*z[2] + z[3])^2 + 
              z[1]*(-8*z[2] + 2*z[3]))) + 2*chi[2, 3]*(2*z[1] + 2*z[2] + 
             z[3])*z[j]) + chi[2, 3]*(-2*chi[j, k]*(z[1] + z[2])*
            (z[1] + z[2] + z[3]) + chi[3, k]*(2*z[1] + 2*z[2] + z[3])*z[j]) + 
         chi[3, j]*(-(chi[3, k]*(z[1]^2 - 2*z[1]*z[2] + 5*z[2]^2 - 
              2*z[2]*z[3])) + chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[k]))) + 
     chi[1, j]*(-(chi[2, k]*chi[3, j]*chi[3, k]*z[1]^2) - 
       2*chi[2, 3]*chi[2, k]*chi[j, k]*z[1]^2 - chi[2, 3]*chi[3, k]*chi[j, k]*
        z[1]^2 + 8*chi[2, k]^2*chi[3, j]*z[1]*z[2] + 2*chi[2, k]*chi[3, j]*
        chi[3, k]*z[1]*z[2] - chi[3, j]*chi[3, k]^2*z[1]*z[2] - 
       4*chi[2, 3]*chi[2, k]*chi[j, k]*z[1]*z[2] - 2*chi[2, 3]*chi[3, k]*
        chi[j, k]*z[1]*z[2] - 5*chi[2, k]*chi[3, j]*chi[3, k]*z[2]^2 - 
       chi[3, j]*chi[3, k]^2*z[2]^2 - 2*chi[2, 3]*chi[2, k]*chi[j, k]*
        z[2]^2 - chi[2, 3]*chi[3, k]*chi[j, k]*z[2]^2 - 
       2*chi[2, 3]*chi[2, k]*chi[j, k]*z[1]*z[3] - chi[2, 3]*chi[3, k]*
        chi[j, k]*z[1]*z[3] + 5*chi[2, k]^2*chi[3, j]*z[2]*z[3] + 
       2*chi[2, k]*chi[3, j]*chi[3, k]*z[2]*z[3] - 2*chi[2, 3]*chi[2, k]*
        chi[j, k]*z[2]*z[3] - chi[2, 3]*chi[3, k]*chi[j, k]*z[2]*z[3] - 
       chi[2, k]^2*chi[3, j]*z[3]^2 + 2*chi[2, 3]*chi[2, k]^2*z[1]*z[j] + 
       2*chi[2, 3]*chi[2, k]*chi[3, k]*z[1]*z[j] + 2*chi[2, 3]*chi[2, k]^2*
        z[2]*z[j] + 2*chi[2, 3]*chi[2, k]*chi[3, k]*z[2]*z[j] + 
       chi[2, 3]*chi[2, k]^2*z[3]*z[j] + chi[2, 3]*chi[2, k]*chi[3, k]*z[3]*
        z[j] + chi[1, k]^2*(chi[3, j]*z[2]*(-8*z[2] + z[3]) + 
         chi[2, j]*(8*z[1]*z[2] - 8*z[2]^2 + 4*z[2]*z[3] - z[3]^2) + 
         chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[j]) + 2*chi[2, 3]*chi[2, k]*
        chi[3, j]*z[1]*z[k] + chi[2, 3]*chi[3, j]*chi[3, k]*z[1]*z[k] + 
       2*chi[2, 3]*chi[2, k]*chi[3, j]*z[2]*z[k] + chi[2, 3]*chi[3, j]*
        chi[3, k]*z[2]*z[k] + chi[2, 3]*chi[2, k]*chi[3, j]*z[3]*z[k] + 
       chi[2, j]*(chi[2, k]^2*(-8*z[1]^2 + 8*z[1]*(z[2] - z[3]) + 
           4*z[2]*z[3]) + chi[3, k]*(z[1] + z[2])*
          (chi[3, k]*(z[1] - z[2] + z[3]) + 2*chi[2, 3]*z[k]) + 
         chi[2, k]*(-(chi[3, k]*(4*z[1]^2 + (-2*z[2] + z[3])^2 + 
              z[1]*(-8*z[2] + 2*z[3]))) + 2*chi[2, 3]*(2*z[1] + 2*z[2] + 
             z[3])*z[k])) + chi[1, k]*(8*chi[2, k]*chi[3, j]*z[1]*z[2] - 
         8*chi[2, k]*chi[3, j]*z[2]^2 - 8*chi[3, j]*chi[3, k]*z[2]^2 + 
         2*chi[3, j]*chi[3, k]*z[2]*z[3] - chi[2, k]*chi[3, j]*z[3]^2 - 
         2*chi[2, 3]*chi[j, k]*(z[1] + z[2])*(z[1] + z[2] + z[3]) + 
         4*chi[2, 3]*chi[2, k]*z[1]*z[j] + 2*chi[2, 3]*chi[3, k]*z[1]*z[j] + 
         4*chi[2, 3]*chi[2, k]*z[2]*z[j] + 2*chi[2, 3]*chi[3, k]*z[2]*z[j] + 
         2*chi[2, 3]*chi[2, k]*z[3]*z[j] + chi[2, 3]*chi[3, k]*z[3]*z[j] + 
         2*chi[2, 3]*chi[3, j]*z[1]*z[k] + 2*chi[2, 3]*chi[3, j]*z[2]*z[k] + 
         chi[2, 3]*chi[3, j]*z[3]*z[k] + chi[2, j]*
          (chi[3, k]*(8*z[1]*z[2] - 8*z[2]^2 - z[3]^2) - 
           4*chi[2, k]*(2*z[1]^2 + 2*z[2]^2 - 2*z[2]*z[3] + z[3]^2 + 
             z[1]*(-4*z[2] + 2*z[3])) + 2*chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[k])))) + chi[1, i]*chi[2, i]*
    (-8*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[1]^2 - 
     8*chi[2, i]*chi[2, j]^2*chi[2, k]^2*z[1]^2 - 4*chi[1, k]*chi[2, i]*
      chi[2, j]*chi[2, k]*chi[3, j]*z[1]^2 - 4*chi[2, i]*chi[2, j]*
      chi[2, k]^2*chi[3, j]*z[1]^2 - 4*chi[2, i]*chi[2, j]^2*chi[2, k]*
      chi[3, k]*z[1]^2 + chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*
      z[1]^2 - 2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]^2 + 
     2*chi[1, k]*chi[2, i]*chi[3, j]^2*chi[3, k]*z[1]^2 + 
     2*chi[2, i]*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]^2 + 
     2*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]^2*z[1]^2 - 
     2*chi[1, k]*chi[2, 3]*chi[2, k]*chi[3, j]*chi[i, j]*z[1]^2 - 
     2*chi[2, 3]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]^2 - 
     2*chi[1, k]*chi[2, 3]*chi[2, j]*chi[3, k]*chi[i, j]*z[1]^2 - 
     2*chi[1, k]*chi[2, 3]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]^2 - 
     2*chi[2, 3]*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]^2 - 
     2*chi[2, 3]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]^2 - 
     2*chi[2, 3]*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[1]^2 - 
     2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[j, k]*z[1]^2 - 
     2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]^2 - 
     chi[1, k]*chi[2, 3]*chi[2, i]*chi[3, j]*chi[j, k]*z[1]^2 - 
     chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]^2 - 
     chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]^2 + 
     8*chi[1, k]^2*chi[2, i]*chi[2, j]^2*z[1]*z[2] + 
     8*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[1]*z[2] + 
     4*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[3, j]*z[1]*z[2] + 
     8*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[2] + 
     4*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]*z[2] + 
     8*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[1]*z[2] + 
     4*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]*z[2] + 
     4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[2] + 
     chi[1, k]*chi[2, i]*chi[3, j]^2*chi[3, k]*z[1]*z[2] + 
     chi[2, i]*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]*z[2] + 
     chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]^2*z[1]*z[2] + 
     2*chi[1, k]^2*chi[2, 3]*chi[3, j]*chi[i, j]*z[1]*z[2] - 
     2*chi[2, 3]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]*z[2] - 
     4*chi[1, k]*chi[2, 3]*chi[2, j]*chi[3, k]*chi[i, j]*z[1]*z[2] - 
     2*chi[1, k]*chi[2, 3]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]*z[2] - 
     2*chi[2, 3]*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]*z[2] - 
     2*chi[2, 3]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]*z[2] - 
     2*chi[2, 3]*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[1]*z[2] - 
     4*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[j, k]*z[1]*z[2] - 
     4*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[2] - 
     2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[3, j]*chi[j, k]*z[1]*z[2] - 
     2*chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]*z[2] - 
     2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]*z[2] - 
     4*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[3, j]*z[2]^2 - 
     4*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[2]^2 - 
     2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[2]^2 - 
     chi[1, k]*chi[2, i]*chi[3, j]^2*chi[3, k]*z[2]^2 - 
     chi[2, i]*chi[2, k]*chi[3, j]^2*chi[3, k]*z[2]^2 - 
     chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]^2*z[2]^2 + 
     2*chi[1, k]^2*chi[2, 3]*chi[3, j]*chi[i, j]*z[2]^2 + 
     2*chi[1, k]*chi[2, 3]*chi[2, k]*chi[3, j]*chi[i, j]*z[2]^2 - 
     2*chi[1, k]*chi[2, 3]*chi[2, j]*chi[3, k]*chi[i, j]*z[2]^2 - 
     2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[j, k]*z[2]^2 - 
     2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[2]^2 - 
     chi[1, k]*chi[2, 3]*chi[2, i]*chi[3, j]*chi[j, k]*z[2]^2 - 
     chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[2]^2 - 
     chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[2]^2 - 
     8*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[1]*z[3] - 
     8*chi[2, i]*chi[2, j]^2*chi[2, k]^2*z[1]*z[3] - 
     chi[1, k]^2*chi[2, i]*chi[2, j]*chi[3, j]*z[1]*z[3] - 
     5*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]*z[3] - 
     2*chi[1, k]^2*chi[2, i]*chi[3, j]^2*z[1]*z[3] - 
     chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]^2*z[1]*z[3] + 
     chi[2, i]*chi[2, k]^2*chi[3, j]^2*z[1]*z[3] - 4*chi[1, k]*chi[2, i]*
      chi[2, j]^2*chi[3, k]*z[1]*z[3] - 5*chi[2, i]*chi[2, j]^2*chi[2, k]*
      chi[3, k]*z[1]*z[3] - 4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*
      chi[3, k]*z[1]*z[3] - 4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*
      chi[3, k]*z[1]*z[3] + chi[2, i]*chi[2, j]^2*chi[3, k]^2*z[1]*z[3] + 
     2*chi[1, k]^2*chi[2, 3]*chi[2, j]*chi[i, j]*z[1]*z[3] + 
     4*chi[1, k]*chi[2, 3]*chi[2, j]*chi[2, k]*chi[i, j]*z[1]*z[3] + 
     2*chi[2, 3]*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]*z[3] + 
     2*chi[1, k]^2*chi[2, 3]*chi[3, j]*chi[i, j]*z[1]*z[3] + 
     2*chi[1, k]*chi[2, 3]*chi[2, k]*chi[3, j]*chi[i, j]*z[1]*z[3] + 
     2*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]*z[3] + 
     2*chi[1, k]*chi[2, 3]*chi[2, j]^2*chi[i, k]*z[1]*z[3] + 
     2*chi[2, 3]*chi[2, j]^2*chi[2, k]*chi[i, k]*z[1]*z[3] + 
     2*chi[1, k]*chi[2, 3]*chi[2, j]*chi[3, j]*chi[i, k]*z[1]*z[3] + 
     2*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]*z[3] - 
     2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[j, k]*z[1]*z[3] - 
     2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[3] - 
     chi[1, k]*chi[2, 3]*chi[2, i]*chi[3, j]*chi[j, k]*z[1]*z[3] - 
     chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]*z[3] - 
     chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]*z[3] + 
     4*chi[1, k]^2*chi[2, i]*chi[2, j]^2*z[2]*z[3] + 
     4*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[2]*z[3] + 
     2*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[3, j]*z[2]*z[3] + 
     4*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[2]*z[3] + 
     2*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[2]*z[3] - 
     2*chi[1, k]^2*chi[2, i]*chi[3, j]^2*z[2]*z[3] - 
     chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]^2*z[2]*z[3] + 
     chi[2, i]*chi[2, k]^2*chi[3, j]^2*z[2]*z[3] + 2*chi[2, i]*chi[2, j]^2*
      chi[2, k]*chi[3, k]*z[2]*z[3] + 2*chi[1, k]*chi[2, i]*chi[2, j]*
      chi[3, j]*chi[3, k]*z[2]*z[3] + 2*chi[2, i]*chi[2, j]*chi[2, k]*
      chi[3, j]*chi[3, k]*z[2]*z[3] + chi[2, i]*chi[2, j]^2*chi[3, k]^2*z[2]*
      z[3] + 2*chi[1, k]^2*chi[2, 3]*chi[3, j]*chi[i, j]*z[2]*z[3] + 
     2*chi[1, k]*chi[2, 3]*chi[2, k]*chi[3, j]*chi[i, j]*z[2]*z[3] - 
     2*chi[1, k]*chi[2, 3]*chi[2, j]*chi[3, k]*chi[i, j]*z[2]*z[3] - 
     2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[j, k]*z[2]*z[3] - 
     2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[2]*z[3] - 
     chi[1, k]*chi[2, 3]*chi[2, i]*chi[3, j]*chi[j, k]*z[2]*z[3] - 
     chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[2]*z[3] - 
     chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[2]*z[3] + 
     chi[1, k]^2*chi[2, i]*chi[2, j]^2*z[3]^2 - chi[1, k]*chi[2, i]*
      chi[2, j]^2*chi[2, k]*z[3]^2 - 2*chi[2, i]*chi[2, j]^2*chi[2, k]^2*
      z[3]^2 + 2*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[3, j]*z[3]^2 + 
     chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[3]^2 - 
     chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[3]^2 - 
     chi[1, k]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[3]^2 - 
     chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[3]^2 + 
     2*chi[1, k]*chi[2, 3]*chi[2, j]^2*chi[3, k]*z[1]*z[i] + 
     2*chi[1, k]*chi[2, 3]*chi[2, j]*chi[3, j]*chi[3, k]*z[1]*z[i] + 
     2*chi[1, k]*chi[2, 3]*chi[2, j]^2*chi[3, k]*z[2]*z[i] + 
     2*chi[1, k]*chi[2, 3]*chi[2, j]*chi[3, j]*chi[3, k]*z[2]*z[i] - 
     2*chi[1, k]^2*chi[2, 3]*chi[2, j]^2*z[3]*z[i] - 
     2*chi[1, k]*chi[2, 3]*chi[2, j]^2*chi[2, k]*z[3]*z[i] - 
     2*chi[1, k]^2*chi[2, 3]*chi[2, j]*chi[3, j]*z[3]*z[i] - 
     2*chi[1, k]*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, j]*z[3]*z[i] + 
     2*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, j]*z[1]*z[j] + 
     4*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*z[1]*z[j] + 
     2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*z[1]*z[j] + 
     chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[3, j]*z[1]*z[j] + 
     2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*z[1]*z[j] + 
     chi[2, 3]*chi[2, i]*chi[2, k]^2*chi[3, j]*z[1]*z[j] + 
     2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, k]*z[1]*z[j] + 
     2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*z[j] + 
     chi[1, k]*chi[2, 3]*chi[2, i]*chi[3, j]*chi[3, k]*z[1]*z[j] + 
     chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[j] + 
     2*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, j]*z[2]*z[j] + 
     4*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*z[2]*z[j] + 
     2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*z[2]*z[j] + 
     chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[3, j]*z[2]*z[j] + 
     2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*z[2]*z[j] + 
     chi[2, 3]*chi[2, i]*chi[2, k]^2*chi[3, j]*z[2]*z[j] + 
     2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, k]*z[2]*z[j] + 
     2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[2]*z[j] + 
     chi[1, k]*chi[2, 3]*chi[2, i]*chi[3, j]*chi[3, k]*z[2]*z[j] + 
     chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*z[2]*z[j] + 
     chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, j]*z[3]*z[j] + 
     2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*z[3]*z[j] + 
     chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*z[3]*z[j] + 
     chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, k]*z[3]*z[j] + 
     chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[3]*z[j] + 
     2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]^2*z[1]*z[k] + 
     2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[1]*z[k] + 
     2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]*z[1]*z[k] + 
     2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[k] + 
     chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[1]*z[k] + 
     chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[1]*z[k] + 
     2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]^2*z[2]*z[k] + 
     2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[2]*z[k] + 
     2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]*z[2]*z[k] + 
     2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[2]*z[k] + 
     chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[2]*z[k] + 
     chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[2]*z[k] + 
     chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]^2*z[3]*z[k] + 
     chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[3]*z[k] + 
     chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]*z[3]*z[k] + 
     chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[3]*z[k] + 
     chi[1, j]^2*(-4*chi[1, k]^2*(chi[2, i]*(2*z[2]^2 - z[3]^2) + 
         chi[2, 3]*z[3]*z[i]) + 2*chi[2, 3]*
        (chi[2, k]*z[3]*(chi[i, k]*z[1] - chi[2, k]*z[i]) + 
         chi[3, k]*(chi[i, k]*(z[1] + z[2])*(z[2] + z[3]) - 
           chi[2, k]*z[3]*z[i])) + chi[2, i]*
        (chi[2, k]^2*(8*z[1]*z[2] + z[3]*(4*z[2] + z[3])) - 
         chi[3, k]*(z[1] + z[2])*(2*chi[3, k]*z[3] - chi[2, 3]*z[k]) + 
         chi[2, k]*(chi[3, k]*(4*z[1]*z[2] - 4*z[2]^2 - z[1]*z[3] + 
             2*z[2]*z[3] + 2*z[3]^2) + chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[k])) + chi[1, k]*(2*chi[2, 3]*(chi[i, k]*z[1]*z[3] + 
           chi[3, k]*(z[1] + z[2] - z[3])*z[i]) + 
         chi[2, i]*(-(chi[3, k]*(8*z[2]^2 + 4*z[1]*z[3] + z[2]*z[3] - 
              2*z[3]^2)) + chi[2, k]*(8*z[1]*z[2] - 8*z[2]^2 + 4*z[2]*z[3] + 
             5*z[3]^2) + chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[k]))) + 
     chi[1, j]*(2*chi[2, 3]*(-(chi[3, k]*chi[i, k]*(z[1] + z[2])*
           (chi[3, j]*z[1] + chi[2, j]*(z[1] - z[2] - z[3]))) + 
         chi[2, k]^2*(chi[i, j]*z[1]*z[3] + (chi[3, j]*(z[1] + z[2]) - 
             chi[2, j]*z[3])*z[i]) - chi[2, k]*
          (chi[3, j]*(chi[i, k]*(z[1]^2 + 2*z[1]*z[2] + z[2]*(z[2] + z[3])) - 
             chi[3, k]*(z[1] + z[2])*z[i]) + z[3]*(-2*chi[2, j]*chi[i, k]*
              z[1] + chi[3, k]*(-(chi[i, j]*z[1]) + chi[2, j]*z[i])))) + 
       chi[1, k]^2*(2*chi[2, 3]*(chi[i, j]*z[1]*z[3] + 
           chi[3, j]*(z[1] + z[2] - z[3])*z[i]) + 
         chi[2, i]*(-(chi[3, j]*(8*z[2]^2 + 4*z[1]*z[3] + z[2]*z[3] - 
              2*z[3]^2)) + chi[2, j]*(8*z[1]*z[2] - 8*z[2]^2 + 4*z[2]*z[3] + 
             5*z[3]^2) + chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[j])) + 
       chi[1, k]*(-2*chi[2, 3]*(chi[3, k]*(chi[i, j]*(z[1]^2 + 2*z[1]*z[2] + 
               z[2]*(z[2] + z[3])) - (2*chi[3, j]*(z[1] + z[2]) + chi[2, j]*
                (2*z[1] + 2*z[2] - z[3]))*z[i]) + chi[3, j]*
            (chi[i, k]*(z[1]^2 + 2*z[1]*z[2] + z[2]*(z[2] + z[3])) + 
             chi[2, k]*(-2*z[1] - 2*z[2] + z[3])*z[i]) - 
           2*z[3]*(chi[2, j]*chi[i, k]*z[1] + chi[2, k]*(chi[i, j]*z[1] - 2*
                chi[2, j]*z[i]))) + chi[2, i]*
          (chi[2, 3]*(-2*chi[j, k]*(z[1] + z[2])*(z[1] + z[2] + z[3]) + 
             (2*chi[2, k] + chi[3, k])*(2*z[1] + 2*z[2] + z[3])*z[j]) + 
           chi[3, j]*(chi[2, k]*(-8*z[2]^2 + 8*z[1]*(z[2] - z[3]) + 2*z[2]*
                z[3] + z[3]^2) + 2*chi[3, k]*(2*z[1]^2 + z[1]*(4*z[2] - 
                 2*z[3]) + z[2]*(-2*z[2] + z[3])) + chi[2, 3]*
              (2*z[1] + 2*z[2] + z[3])*z[k]) + chi[2, j]*
            (4*chi[2, k]*(-2*z[1]^2 - 2*z[2]^2 + z[1]*(4*z[2] - 2*z[3]) + 2*
                z[2]*z[3] + z[3]^2) + chi[3, k]*(-8*z[2]^2 + 8*z[1]*
                (z[2] - z[3]) + 2*z[2]*z[3] + z[3]^2) + 2*chi[2, 3]*
              (2*z[1] + 2*z[2] + z[3])*z[k]))) + 
       chi[2, i]*(chi[2, k]^2*(chi[3, j]*(z[1]*(8*z[2] - 4*z[3]) - z[3]^2) + 
           chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[j]) + chi[3, k]*(z[1] + z[2])*
          (-(chi[2, 3]*chi[j, k]*(z[1] + z[2] + z[3])) + 
           chi[3, j]*(chi[3, k]*(2*z[1] - z[2]) + chi[2, 3]*z[k])) + 
         chi[2, k]*(chi[2, 3]*(-2*chi[j, k]*(z[1] + z[2])*(z[1] + z[2] + z[
                3]) + chi[3, k]*(2*z[1] + 2*z[2] + z[3])*z[j]) + 
           chi[3, j]*(chi[3, k]*(z[1]^2 - 4*z[1]*z[3] + 2*z[2]*z[3]) + 
             chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[k])) + 
         chi[2, j]*(-(chi[2, k]^2*(8*z[1]^2 - 8*z[1]*(z[2] - z[3]) + 
              z[3]*(-4*z[2] + z[3]))) - chi[3, k]*(z[1] + z[2])*
            (chi[3, k]*z[3] - 2*chi[2, 3]*z[k]) + chi[2, k]*
            (chi[3, k]*(-4*z[1]^2 + 8*z[1]*z[2] - 4*z[2]^2 + 4*z[2]*z[3] + 
               z[3]^2) + 2*chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[k]))))) + 
   chi[1, i]^2*(-16*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[1]^2 - 
     16*chi[2, i]*chi[2, j]^2*chi[2, k]^2*z[1]^2 - 8*chi[1, k]*chi[2, i]*
      chi[2, j]*chi[2, k]*chi[3, j]*z[1]^2 - 8*chi[2, i]*chi[2, j]*
      chi[2, k]^2*chi[3, j]*z[1]^2 - 8*chi[2, i]*chi[2, j]^2*chi[2, k]*
      chi[3, k]*z[1]^2 - chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*
      z[1]^2 - 4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]^2 + 
     chi[1, k]*chi[2, i]*chi[3, j]^2*chi[3, k]*z[1]^2 + 
     chi[2, i]*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]^2 + 
     chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]^2*z[1]^2 - 
     chi[1, k]*chi[2, 3]*chi[2, k]*chi[3, j]*chi[i, j]*z[1]^2 - 
     chi[2, 3]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]^2 - 
     chi[1, k]*chi[2, 3]*chi[2, j]*chi[3, k]*chi[i, j]*z[1]^2 - 
     chi[1, k]*chi[2, 3]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]^2 - 
     chi[2, 3]*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]^2 - 
     chi[2, 3]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]^2 - 
     chi[2, 3]*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[1]^2 - 
     4*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[j, k]*z[1]^2 - 
     4*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]^2 - 
     2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[3, j]*chi[j, k]*z[1]^2 - 
     2*chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]^2 - 
     2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]^2 + 
     16*chi[1, k]^2*chi[2, i]*chi[2, j]^2*z[1]*z[2] + 
     16*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[1]*z[2] + 
     8*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[3, j]*z[1]*z[2] + 
     16*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[2] + 
     8*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]*z[2] + 
     16*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[1]*z[2] + 
     8*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]*z[2] + 
     8*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[2] - 
     chi[1, k]*chi[2, i]*chi[3, j]^2*chi[3, k]*z[1]*z[2] - 
     chi[2, i]*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]*z[2] - 
     chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]^2*z[1]*z[2] + 
     chi[1, k]^2*chi[2, 3]*chi[3, j]*chi[i, j]*z[1]*z[2] - 
     chi[2, 3]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]*z[2] - 
     2*chi[1, k]*chi[2, 3]*chi[2, j]*chi[3, k]*chi[i, j]*z[1]*z[2] - 
     chi[1, k]*chi[2, 3]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]*z[2] - 
     chi[2, 3]*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]*z[2] - 
     chi[2, 3]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]*z[2] - 
     chi[2, 3]*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[1]*z[2] - 
     8*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[j, k]*z[1]*z[2] - 
     8*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[2] - 
     4*chi[1, k]*chi[2, 3]*chi[2, i]*chi[3, j]*chi[j, k]*z[1]*z[2] - 
     4*chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]*z[2] - 
     4*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]*z[2] - 
     8*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[3, j]*z[2]^2 - 
     8*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[2]^2 - 
     4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[2]^2 - 
     2*chi[1, k]*chi[2, i]*chi[3, j]^2*chi[3, k]*z[2]^2 - 
     2*chi[2, i]*chi[2, k]*chi[3, j]^2*chi[3, k]*z[2]^2 - 
     2*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]^2*z[2]^2 + 
     chi[1, k]^2*chi[2, 3]*chi[3, j]*chi[i, j]*z[2]^2 + 
     chi[1, k]*chi[2, 3]*chi[2, k]*chi[3, j]*chi[i, j]*z[2]^2 - 
     chi[1, k]*chi[2, 3]*chi[2, j]*chi[3, k]*chi[i, j]*z[2]^2 - 
     4*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[j, k]*z[2]^2 - 
     4*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[2]^2 - 
     2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[3, j]*chi[j, k]*z[2]^2 - 
     2*chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[2]^2 - 
     2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[2]^2 - 
     16*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[1]*z[3] - 
     16*chi[2, i]*chi[2, j]^2*chi[2, k]^2*z[1]*z[3] + 
     chi[1, k]^2*chi[2, i]*chi[2, j]*chi[3, j]*z[1]*z[3] - 
     7*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]*z[3] - 
     chi[1, k]^2*chi[2, i]*chi[3, j]^2*z[1]*z[3] + 
     chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]^2*z[1]*z[3] + 
     2*chi[2, i]*chi[2, k]^2*chi[3, j]^2*z[1]*z[3] - 
     2*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[1]*z[3] - 
     7*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]*z[3] - 
     2*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[1]*z[3] - 
     2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[3] + 
     2*chi[2, i]*chi[2, j]^2*chi[3, k]^2*z[1]*z[3] + 
     chi[1, k]^2*chi[2, 3]*chi[2, j]*chi[i, j]*z[1]*z[3] + 
     2*chi[1, k]*chi[2, 3]*chi[2, j]*chi[2, k]*chi[i, j]*z[1]*z[3] + 
     chi[2, 3]*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]*z[3] + 
     chi[1, k]^2*chi[2, 3]*chi[3, j]*chi[i, j]*z[1]*z[3] + 
     chi[1, k]*chi[2, 3]*chi[2, k]*chi[3, j]*chi[i, j]*z[1]*z[3] + 
     chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]*z[3] + 
     chi[1, k]*chi[2, 3]*chi[2, j]^2*chi[i, k]*z[1]*z[3] + 
     chi[2, 3]*chi[2, j]^2*chi[2, k]*chi[i, k]*z[1]*z[3] + 
     chi[1, k]*chi[2, 3]*chi[2, j]*chi[3, j]*chi[i, k]*z[1]*z[3] + 
     chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]*z[3] - 
     4*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[j, k]*z[1]*z[3] - 
     4*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[3] - 
     2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[3, j]*chi[j, k]*z[1]*z[3] - 
     2*chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]*z[3] - 
     2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]*z[3] + 
     8*chi[1, k]^2*chi[2, i]*chi[2, j]^2*z[2]*z[3] + 
     8*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[2]*z[3] + 
     4*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[3, j]*z[2]*z[3] + 
     8*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[2]*z[3] + 
     4*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[2]*z[3] - 
     chi[1, k]^2*chi[2, i]*chi[3, j]^2*z[2]*z[3] + 
     chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]^2*z[2]*z[3] + 
     2*chi[2, i]*chi[2, k]^2*chi[3, j]^2*z[2]*z[3] + 
     4*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[2]*z[3] + 
     4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[2]*z[3] + 
     4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[2]*z[3] + 
     2*chi[2, i]*chi[2, j]^2*chi[3, k]^2*z[2]*z[3] + 
     chi[1, k]^2*chi[2, 3]*chi[3, j]*chi[i, j]*z[2]*z[3] + 
     chi[1, k]*chi[2, 3]*chi[2, k]*chi[3, j]*chi[i, j]*z[2]*z[3] - 
     chi[1, k]*chi[2, 3]*chi[2, j]*chi[3, k]*chi[i, j]*z[2]*z[3] - 
     4*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[j, k]*z[2]*z[3] - 
     4*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[2]*z[3] - 
     2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[3, j]*chi[j, k]*z[2]*z[3] - 
     2*chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[2]*z[3] - 
     2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[2]*z[3] - 
     chi[1, k]^2*chi[2, i]*chi[2, j]^2*z[3]^2 - 5*chi[1, k]*chi[2, i]*
      chi[2, j]^2*chi[2, k]*z[3]^2 - 4*chi[2, i]*chi[2, j]^2*chi[2, k]^2*
      z[3]^2 + chi[1, k]^2*chi[2, i]*chi[2, j]*chi[3, j]*z[3]^2 - 
     chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[3]^2 - 
     2*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[3]^2 - 
     2*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[3]^2 - 
     2*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[3]^2 + 
     chi[1, k]*chi[2, 3]*chi[2, j]^2*chi[3, k]*z[1]*z[i] + 
     chi[1, k]*chi[2, 3]*chi[2, j]*chi[3, j]*chi[3, k]*z[1]*z[i] + 
     chi[1, k]*chi[2, 3]*chi[2, j]^2*chi[3, k]*z[2]*z[i] + 
     chi[1, k]*chi[2, 3]*chi[2, j]*chi[3, j]*chi[3, k]*z[2]*z[i] - 
     chi[1, k]^2*chi[2, 3]*chi[2, j]^2*z[3]*z[i] - 
     chi[1, k]*chi[2, 3]*chi[2, j]^2*chi[2, k]*z[3]*z[i] - 
     chi[1, k]^2*chi[2, 3]*chi[2, j]*chi[3, j]*z[3]*z[i] - 
     chi[1, k]*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, j]*z[3]*z[i] + 
     4*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, j]*z[1]*z[j] + 
     8*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*z[1]*z[j] + 
     4*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*z[1]*z[j] + 
     2*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[3, j]*z[1]*z[j] + 
     4*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*z[1]*z[j] + 
     2*chi[2, 3]*chi[2, i]*chi[2, k]^2*chi[3, j]*z[1]*z[j] + 
     4*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, k]*z[1]*z[j] + 
     4*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*z[j] + 
     2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[3, j]*chi[3, k]*z[1]*z[j] + 
     2*chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[j] + 
     4*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, j]*z[2]*z[j] + 
     8*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*z[2]*z[j] + 
     4*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*z[2]*z[j] + 
     2*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[3, j]*z[2]*z[j] + 
     4*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*z[2]*z[j] + 
     2*chi[2, 3]*chi[2, i]*chi[2, k]^2*chi[3, j]*z[2]*z[j] + 
     4*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, k]*z[2]*z[j] + 
     4*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[2]*z[j] + 
     2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[3, j]*chi[3, k]*z[2]*z[j] + 
     2*chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*z[2]*z[j] + 
     2*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, j]*z[3]*z[j] + 
     4*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*z[3]*z[j] + 
     2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*z[3]*z[j] + 
     2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, k]*z[3]*z[j] + 
     2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[3]*z[j] + 
     4*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]^2*z[1]*z[k] + 
     4*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[1]*z[k] + 
     4*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]*z[1]*z[k] + 
     4*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[k] + 
     2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[1]*z[k] + 
     2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[1]*z[k] + 
     4*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]^2*z[2]*z[k] + 
     4*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[2]*z[k] + 
     4*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]*z[2]*z[k] + 
     4*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[2]*z[k] + 
     2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[2]*z[k] + 
     2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[2]*z[k] + 
     2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]^2*z[3]*z[k] + 
     2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[3]*z[k] + 
     2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]*z[3]*z[k] + 
     2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[3]*z[k] + 
     chi[1, j]^2*(-2*chi[1, k]^2*(chi[2, i]*(8*z[2]^2 - z[3]^2) + 
         chi[2, 3]*z[3]*z[i]) + chi[2, 3]*
        (chi[2, k]*z[3]*(chi[i, k]*z[1] - chi[2, k]*z[i]) + 
         chi[3, k]*(chi[i, k]*(z[1] + z[2])*(z[2] + z[3]) - 
           chi[2, k]*z[3]*z[i])) + chi[1, k]*
        (chi[2, 3]*(chi[i, k]*z[1]*z[3] + chi[3, k]*(z[1] + z[2] - z[3])*
            z[i]) + chi[2, i]*(chi[3, k]*(-16*z[2]^2 - 2*z[1]*z[3] + 
             z[2]*z[3] + z[3]^2) + chi[2, k]*(16*z[1]*z[2] - 16*z[2]^2 + 
             8*z[2]*z[3] + z[3]^2) + 2*chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[k])) + chi[2, i]*(chi[2, k]^2*(16*z[1]*z[2] + 
           (8*z[2] - z[3])*z[3]) - chi[3, k]*(z[1] + z[2])*
          (chi[3, k]*z[3] - 2*chi[2, 3]*z[k]) + chi[2, k]*
          (chi[3, k]*(-8*z[2]^2 + 4*z[2]*z[3] + z[3]^2 + 
             z[1]*(8*z[2] + z[3])) + 2*chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[k]))) + chi[1, j]*
      (chi[2, 3]*(-(chi[3, k]*chi[i, k]*(z[1] + z[2])*(chi[3, j]*z[1] + 
            chi[2, j]*(z[1] - z[2] - z[3]))) + chi[2, k]^2*
          (chi[i, j]*z[1]*z[3] + (chi[3, j]*(z[1] + z[2]) - chi[2, j]*z[3])*
            z[i]) - chi[2, k]*(chi[3, j]*(chi[i, k]*(z[1]^2 + 2*z[1]*z[2] + 
               z[2]*(z[2] + z[3])) - chi[3, k]*(z[1] + z[2])*z[i]) + 
           z[3]*(-2*chi[2, j]*chi[i, k]*z[1] + chi[3, k]*(-(chi[i, j]*z[1]) + 
               chi[2, j]*z[i])))) + chi[1, k]^2*
        (chi[2, 3]*(chi[i, j]*z[1]*z[3] + chi[3, j]*(z[1] + z[2] - z[3])*
            z[i]) + chi[2, i]*(chi[3, j]*(-16*z[2]^2 - 2*z[1]*z[3] + 
             z[2]*z[3] + z[3]^2) + chi[2, j]*(16*z[1]*z[2] - 16*z[2]^2 + 
             8*z[2]*z[3] + z[3]^2) + 2*chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[j])) - chi[1, k]*
        (chi[2, 3]*(chi[3, k]*(chi[i, j]*(z[1]^2 + 2*z[1]*z[2] + z[2]*
                (z[2] + z[3])) - (2*chi[3, j]*(z[1] + z[2]) + chi[2, j]*
                (2*z[1] + 2*z[2] - z[3]))*z[i]) + chi[3, j]*
            (chi[i, k]*(z[1]^2 + 2*z[1]*z[2] + z[2]*(z[2] + z[3])) + 
             chi[2, k]*(-2*z[1] - 2*z[2] + z[3])*z[i]) - 
           2*z[3]*(chi[2, j]*chi[i, k]*z[1] + chi[2, k]*(chi[i, j]*z[1] - 2*
                chi[2, j]*z[i]))) + chi[2, i]*
          (2*chi[2, 3]*(2*chi[j, k]*(z[1] + z[2])*(z[1] + z[2] + z[3]) - 
             (2*chi[2, k] + chi[3, k])*(2*z[1] + 2*z[2] + z[3])*z[j]) + 
           chi[2, j]*(4*chi[2, k]*(2*z[1] - 2*z[2] + z[3])^2 + 
             chi[3, k]*(16*z[2]^2 - 10*z[2]*z[3] + z[3]^2 + 4*z[1]*
                (-4*z[2] + z[3])) - 4*chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*
              z[k]) - chi[3, j]*(-(chi[2, k]*(16*z[2]^2 - 10*z[2]*z[3] + 
                z[3]^2 + 4*z[1]*(-4*z[2] + z[3]))) + 2*chi[3, k]*
              (z[1]^2 + z[1]*(2*z[2] - z[3]) + z[2]*(-7*z[2] + 2*z[3])) + 
             2*chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[k]))) + 
       chi[2, i]*(2*chi[2, k]^2*(chi[3, j]*(z[1]*(8*z[2] - z[3]) - z[3]^2) + 
           chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[j]) + chi[3, k]*(z[1] + z[2])*
          (-2*chi[2, 3]*chi[j, k]*(z[1] + z[2] + z[3]) + 
           chi[3, j]*(chi[3, k]*(z[1] - 2*z[2]) + 2*chi[2, 3]*z[k])) + 
         chi[2, k]*(-2*chi[2, 3]*(2*chi[j, k]*(z[1] + z[2])*(z[1] + z[2] + z[
                3]) - chi[3, k]*(2*z[1] + 2*z[2] + z[3])*z[j]) + 
           chi[3, j]*(-(chi[3, k]*(z[1]^2 + 2*z[1]*z[3] - 4*z[2]*z[3])) + 
             2*chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[k])) + 
         chi[2, j]*(chi[2, k]^2*(-16*z[1]^2 + 16*z[1]*(z[2] - z[3]) + 
             (8*z[2] - 5*z[3])*z[3]) + chi[3, k]*(z[1] + z[2])*
            (chi[3, k]*z[3] + 4*chi[2, 3]*z[k]) + chi[2, k]*
            (-(chi[3, k]*(8*z[1]^2 - 16*z[1]*z[2] + 8*z[2]^2 - 8*z[2]*z[3] + 
                z[3]^2)) + 4*chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[k]))))))/
  (3*chi[1, 2]*chi[1, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, i]*
   chi[i, {1, 2}]*chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*
   chi[k, {1, 2}]*chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3]) - 
 (2*chi[2, j]^2*chi[2, k]^2*chi[3, i]^2*z[1]^3 - 
   chi[1, i]*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]^3 - 
   2*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]^3 + 
   chi[2, j]*chi[2, k]^2*chi[3, i]^2*chi[3, j]*z[1]^3 + 
   chi[1, i]^2*chi[2, k]^2*chi[3, j]^2*z[1]^3 + 2*chi[2, i]^2*chi[2, k]^2*
    chi[3, j]^2*z[1]^3 + chi[1, i]*chi[2, k]^2*chi[3, i]*chi[3, j]^2*z[1]^3 + 
   chi[2, i]*chi[2, k]^2*chi[3, i]*chi[3, j]^2*z[1]^3 - 
   chi[1, i]*chi[2, j]^2*chi[2, k]*chi[3, i]*chi[3, k]*z[1]^3 - 
   2*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, i]*chi[3, k]*z[1]^3 + 
   chi[2, j]^2*chi[2, k]*chi[3, i]^2*chi[3, k]*z[1]^3 - 
   2*chi[1, i]^2*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]^3 - 
   4*chi[1, i]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]^3 - 
   2*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]^3 - 
   4*chi[1, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*chi[3, k]*z[1]^3 + 
   chi[1, i]*chi[2, i]*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]^3 + 
   chi[2, i]^2*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]^3 + 
   chi[1, i]^2*chi[2, j]^2*chi[3, k]^2*z[1]^3 + 2*chi[2, i]^2*chi[2, j]^2*
    chi[3, k]^2*z[1]^3 + chi[1, i]*chi[2, j]^2*chi[3, i]*chi[3, k]^2*z[1]^3 + 
   chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, k]^2*z[1]^3 + 
   chi[1, i]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]^2*z[1]^3 + 
   chi[2, i]^2*chi[2, j]*chi[3, j]*chi[3, k]^2*z[1]^3 + 
   8*chi[1, i]^2*chi[2, j]^2*chi[2, k]^2*z[1]^2*z[2] + 
   32*chi[1, i]*chi[2, i]*chi[2, j]^2*chi[2, k]^2*z[1]^2*z[2] + 
   16*chi[1, i]*chi[2, j]^2*chi[2, k]^2*chi[3, i]*z[1]^2*z[2] + 
   4*chi[2, j]^2*chi[2, k]^2*chi[3, i]^2*z[1]^2*z[2] + 
   8*chi[1, i]^2*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]^2*z[2] + 
   32*chi[1, i]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]^2*z[2] + 
   20*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]^2*z[2] + 
   2*chi[2, j]*chi[2, k]^2*chi[3, i]^2*chi[3, j]*z[1]^2*z[2] + 
   chi[1, i]^2*chi[2, k]^2*chi[3, j]^2*z[1]^2*z[2] + 
   5*chi[1, i]*chi[2, i]*chi[2, k]^2*chi[3, j]^2*z[1]^2*z[2] + 
   4*chi[2, i]^2*chi[2, k]^2*chi[3, j]^2*z[1]^2*z[2] + 
   2*chi[1, i]*chi[2, k]^2*chi[3, i]*chi[3, j]^2*z[1]^2*z[2] + 
   2*chi[2, i]*chi[2, k]^2*chi[3, i]*chi[3, j]^2*z[1]^2*z[2] + 
   8*chi[1, i]^2*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]^2*z[2] + 
   32*chi[1, i]*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]^2*z[2] + 
   20*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, i]*chi[3, k]*z[1]^2*z[2] + 
   2*chi[2, j]^2*chi[2, k]*chi[3, i]^2*chi[3, k]*z[1]^2*z[2] + 
   4*chi[1, i]^2*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]^2*z[2] + 
   20*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]^2*z[2] + 
   10*chi[1, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*chi[3, k]*z[1]^2*
    z[2] - chi[1, i]^2*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]^2*z[2] + 
   chi[1, i]*chi[2, i]*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]^2*z[2] + 
   2*chi[2, i]^2*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]^2*z[2] + 
   chi[1, i]^2*chi[2, j]^2*chi[3, k]^2*z[1]^2*z[2] + 
   5*chi[1, i]*chi[2, i]*chi[2, j]^2*chi[3, k]^2*z[1]^2*z[2] + 
   4*chi[2, i]^2*chi[2, j]^2*chi[3, k]^2*z[1]^2*z[2] + 
   2*chi[1, i]*chi[2, j]^2*chi[3, i]*chi[3, k]^2*z[1]^2*z[2] + 
   2*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, k]^2*z[1]^2*z[2] - 
   chi[1, i]^2*chi[2, j]*chi[3, j]*chi[3, k]^2*z[1]^2*z[2] + 
   chi[1, i]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]^2*z[1]^2*z[2] + 
   2*chi[2, i]^2*chi[2, j]*chi[3, j]*chi[3, k]^2*z[1]^2*z[2] + 
   2*chi[1, 3]*chi[1, i]*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]^2*z[2] + 
   2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]^2*z[2] + 
   chi[1, 3]*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[i, j]*z[1]^2*z[2] + 
   chi[1, 3]*chi[1, i]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]^2*z[2] + 
   chi[1, 3]*chi[2, i]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]^2*z[2] + 
   2*chi[1, 3]*chi[1, i]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]^2*
    z[2] + 2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*
    z[1]^2*z[2] + chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*chi[i, j]*
    z[1]^2*z[2] + chi[1, 3]*chi[1, i]*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*
    z[1]^2*z[2] + chi[1, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*
    z[1]^2*z[2] + 2*chi[1, 3]*chi[1, i]*chi[2, j]^2*chi[2, k]*chi[i, k]*
    z[1]^2*z[2] + 2*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[i, k]*
    z[1]^2*z[2] + chi[1, 3]*chi[2, j]^2*chi[2, k]*chi[3, i]*chi[i, k]*z[1]^2*
    z[2] + 2*chi[1, 3]*chi[1, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*
    z[1]^2*z[2] + 2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*
    chi[i, k]*z[1]^2*z[2] + chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*
    chi[i, k]*z[1]^2*z[2] + chi[1, 3]*chi[1, i]*chi[2, j]^2*chi[3, k]*
    chi[i, k]*z[1]^2*z[2] + chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[3, k]*
    chi[i, k]*z[1]^2*z[2] + chi[1, 3]*chi[1, i]*chi[2, j]*chi[3, j]*chi[3, k]*
    chi[i, k]*z[1]^2*z[2] + chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*
    chi[i, k]*z[1]^2*z[2] + 2*chi[1, 3]*chi[1, i]^2*chi[2, j]*chi[2, k]*
    chi[j, k]*z[1]^2*z[2] + 4*chi[1, 3]*chi[1, i]*chi[2, i]*chi[2, j]*
    chi[2, k]*chi[j, k]*z[1]^2*z[2] + 2*chi[1, 3]*chi[2, i]^2*chi[2, j]*
    chi[2, k]*chi[j, k]*z[1]^2*z[2] + 2*chi[1, 3]*chi[1, i]*chi[2, j]*
    chi[2, k]*chi[3, i]*chi[j, k]*z[1]^2*z[2] + 2*chi[1, 3]*chi[2, i]*
    chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]^2*z[2] + 
   chi[1, 3]*chi[1, i]^2*chi[2, k]*chi[3, j]*chi[j, k]*z[1]^2*z[2] + 
   2*chi[1, 3]*chi[1, i]*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]^2*
    z[2] + chi[1, 3]*chi[2, i]^2*chi[2, k]*chi[3, j]*chi[j, k]*z[1]^2*z[2] + 
   chi[1, 3]*chi[1, i]*chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]^2*z[2] + 
   chi[1, 3]*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]^2*z[2] + 
   chi[1, 3]*chi[1, i]^2*chi[2, j]*chi[3, k]*chi[j, k]*z[1]^2*z[2] + 
   2*chi[1, 3]*chi[1, i]*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]^2*
    z[2] + chi[1, 3]*chi[2, i]^2*chi[2, j]*chi[3, k]*chi[j, k]*z[1]^2*z[2] + 
   chi[1, 3]*chi[1, i]*chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]^2*z[2] + 
   chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]^2*z[2] - 
   16*chi[1, i]^2*chi[2, j]^2*chi[2, k]^2*z[1]*z[2]^2 - 
   16*chi[1, i]*chi[2, i]*chi[2, j]^2*chi[2, k]^2*z[1]*z[2]^2 - 
   8*chi[1, i]*chi[2, j]^2*chi[2, k]^2*chi[3, i]*z[1]*z[2]^2 + 
   2*chi[2, j]^2*chi[2, k]^2*chi[3, i]^2*z[1]*z[2]^2 - 
   16*chi[1, i]^2*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]*z[2]^2 - 
   16*chi[1, i]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]*z[2]^2 - 
   7*chi[1, i]*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]*z[2]^2 - 
   2*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]*z[2]^2 + 
   chi[2, j]*chi[2, k]^2*chi[3, i]^2*chi[3, j]*z[1]*z[2]^2 - 
   chi[1, i]^2*chi[2, k]^2*chi[3, j]^2*z[1]*z[2]^2 + 
   chi[1, i]*chi[2, i]*chi[2, k]^2*chi[3, j]^2*z[1]*z[2]^2 + 
   2*chi[2, i]^2*chi[2, k]^2*chi[3, j]^2*z[1]*z[2]^2 + 
   chi[1, i]*chi[2, k]^2*chi[3, i]*chi[3, j]^2*z[1]*z[2]^2 + 
   chi[2, i]*chi[2, k]^2*chi[3, i]*chi[3, j]^2*z[1]*z[2]^2 - 
   16*chi[1, i]^2*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]*z[2]^2 - 
   16*chi[1, i]*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]*z[2]^2 - 
   7*chi[1, i]*chi[2, j]^2*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*z[2]^2 - 
   2*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*z[2]^2 + 
   chi[2, j]^2*chi[2, k]*chi[3, i]^2*chi[3, k]*z[1]*z[2]^2 - 
   20*chi[1, i]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*
    z[2]^2 - 2*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*
    z[2]^2 - 8*chi[1, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*chi[3, k]*
    z[1]*z[2]^2 - 2*chi[1, i]^2*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]*z[2]^2 - 
   chi[1, i]*chi[2, i]*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]*z[2]^2 + 
   chi[2, i]^2*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]*z[2]^2 - 
   chi[1, i]^2*chi[2, j]^2*chi[3, k]^2*z[1]*z[2]^2 + 
   chi[1, i]*chi[2, i]*chi[2, j]^2*chi[3, k]^2*z[1]*z[2]^2 + 
   2*chi[2, i]^2*chi[2, j]^2*chi[3, k]^2*z[1]*z[2]^2 + 
   chi[1, i]*chi[2, j]^2*chi[3, i]*chi[3, k]^2*z[1]*z[2]^2 + 
   chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, k]^2*z[1]*z[2]^2 - 
   2*chi[1, i]^2*chi[2, j]*chi[3, j]*chi[3, k]^2*z[1]*z[2]^2 - 
   chi[1, i]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]^2*z[1]*z[2]^2 + 
   chi[2, i]^2*chi[2, j]*chi[3, j]*chi[3, k]^2*z[1]*z[2]^2 + 
   4*chi[1, 3]*chi[1, i]*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]*z[2]^2 + 
   4*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]*z[2]^2 + 
   2*chi[1, 3]*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[i, j]*z[1]*z[2]^2 + 
   2*chi[1, 3]*chi[1, i]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]*z[2]^2 + 
   2*chi[1, 3]*chi[2, i]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]*z[2]^2 + 
   4*chi[1, 3]*chi[1, i]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]*
    z[2]^2 + 4*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*
    z[1]*z[2]^2 + 2*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*
    chi[i, j]*z[1]*z[2]^2 + 2*chi[1, 3]*chi[1, i]*chi[2, k]*chi[3, j]*
    chi[3, k]*chi[i, j]*z[1]*z[2]^2 + 2*chi[1, 3]*chi[2, i]*chi[2, k]*
    chi[3, j]*chi[3, k]*chi[i, j]*z[1]*z[2]^2 + 4*chi[1, 3]*chi[1, i]*
    chi[2, j]^2*chi[2, k]*chi[i, k]*z[1]*z[2]^2 + 
   4*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[i, k]*z[1]*z[2]^2 + 
   2*chi[1, 3]*chi[2, j]^2*chi[2, k]*chi[3, i]*chi[i, k]*z[1]*z[2]^2 + 
   4*chi[1, 3]*chi[1, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]*
    z[2]^2 + 4*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*
    z[1]*z[2]^2 + 2*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*
    chi[i, k]*z[1]*z[2]^2 + 2*chi[1, 3]*chi[1, i]*chi[2, j]^2*chi[3, k]*
    chi[i, k]*z[1]*z[2]^2 + 2*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[3, k]*
    chi[i, k]*z[1]*z[2]^2 + 2*chi[1, 3]*chi[1, i]*chi[2, j]*chi[3, j]*
    chi[3, k]*chi[i, k]*z[1]*z[2]^2 + 2*chi[1, 3]*chi[2, i]*chi[2, j]*
    chi[3, j]*chi[3, k]*chi[i, k]*z[1]*z[2]^2 + 4*chi[1, 3]*chi[1, i]^2*
    chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[2]^2 + 8*chi[1, 3]*chi[1, i]*
    chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[2]^2 + 
   4*chi[1, 3]*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[2]^2 + 
   4*chi[1, 3]*chi[1, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]*
    z[2]^2 + 4*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*
    z[1]*z[2]^2 + 2*chi[1, 3]*chi[1, i]^2*chi[2, k]*chi[3, j]*chi[j, k]*z[1]*
    z[2]^2 + 4*chi[1, 3]*chi[1, i]*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*
    z[1]*z[2]^2 + 2*chi[1, 3]*chi[2, i]^2*chi[2, k]*chi[3, j]*chi[j, k]*z[1]*
    z[2]^2 + 2*chi[1, 3]*chi[1, i]*chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*
    z[1]*z[2]^2 + 2*chi[1, 3]*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*
    chi[j, k]*z[1]*z[2]^2 + 2*chi[1, 3]*chi[1, i]^2*chi[2, j]*chi[3, k]*
    chi[j, k]*z[1]*z[2]^2 + 4*chi[1, 3]*chi[1, i]*chi[2, i]*chi[2, j]*
    chi[3, k]*chi[j, k]*z[1]*z[2]^2 + 2*chi[1, 3]*chi[2, i]^2*chi[2, j]*
    chi[3, k]*chi[j, k]*z[1]*z[2]^2 + 2*chi[1, 3]*chi[1, i]*chi[2, j]*
    chi[3, i]*chi[3, k]*chi[j, k]*z[1]*z[2]^2 + 2*chi[1, 3]*chi[2, i]*
    chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]*z[2]^2 + 
   chi[1, i]*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[2]^3 - 
   chi[1, i]^2*chi[2, k]^2*chi[3, j]^2*z[2]^3 - 
   chi[1, i]*chi[2, i]*chi[2, k]^2*chi[3, j]^2*z[2]^3 + 
   chi[1, i]*chi[2, j]^2*chi[2, k]*chi[3, i]*chi[3, k]*z[2]^3 + 
   2*chi[1, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*chi[3, k]*z[2]^3 - 
   chi[1, i]^2*chi[2, k]*chi[3, j]^2*chi[3, k]*z[2]^3 - 
   chi[1, i]*chi[2, i]*chi[2, k]*chi[3, j]^2*chi[3, k]*z[2]^3 - 
   chi[1, i]^2*chi[2, j]^2*chi[3, k]^2*z[2]^3 - 
   chi[1, i]*chi[2, i]*chi[2, j]^2*chi[3, k]^2*z[2]^3 - 
   chi[1, i]^2*chi[2, j]*chi[3, j]*chi[3, k]^2*z[2]^3 - 
   chi[1, i]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]^2*z[2]^3 + 
   2*chi[1, 3]*chi[1, i]*chi[2, j]*chi[2, k]^2*chi[i, j]*z[2]^3 + 
   2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[i, j]*z[2]^3 + 
   chi[1, 3]*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[i, j]*z[2]^3 + 
   chi[1, 3]*chi[1, i]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[2]^3 + 
   chi[1, 3]*chi[2, i]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[2]^3 + 
   2*chi[1, 3]*chi[1, i]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[2]^3 + 
   2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[2]^3 + 
   chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*chi[i, j]*z[2]^3 + 
   chi[1, 3]*chi[1, i]*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[2]^3 + 
   chi[1, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[2]^3 + 
   2*chi[1, 3]*chi[1, i]*chi[2, j]^2*chi[2, k]*chi[i, k]*z[2]^3 + 
   2*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[i, k]*z[2]^3 + 
   chi[1, 3]*chi[2, j]^2*chi[2, k]*chi[3, i]*chi[i, k]*z[2]^3 + 
   2*chi[1, 3]*chi[1, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[2]^3 + 
   2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[2]^3 + 
   chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*chi[i, k]*z[2]^3 + 
   chi[1, 3]*chi[1, i]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[2]^3 + 
   chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[2]^3 + 
   chi[1, 3]*chi[1, i]*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[2]^3 + 
   chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[2]^3 + 
   2*chi[1, 3]*chi[1, i]^2*chi[2, j]*chi[2, k]*chi[j, k]*z[2]^3 + 
   4*chi[1, 3]*chi[1, i]*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[2]^3 + 
   2*chi[1, 3]*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[j, k]*z[2]^3 + 
   2*chi[1, 3]*chi[1, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[2]^3 + 
   2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[2]^3 + 
   chi[1, 3]*chi[1, i]^2*chi[2, k]*chi[3, j]*chi[j, k]*z[2]^3 + 
   2*chi[1, 3]*chi[1, i]*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[2]^3 + 
   chi[1, 3]*chi[2, i]^2*chi[2, k]*chi[3, j]*chi[j, k]*z[2]^3 + 
   chi[1, 3]*chi[1, i]*chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[2]^3 + 
   chi[1, 3]*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[2]^3 + 
   chi[1, 3]*chi[1, i]^2*chi[2, j]*chi[3, k]*chi[j, k]*z[2]^3 + 
   2*chi[1, 3]*chi[1, i]*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[2]^3 + 
   chi[1, 3]*chi[2, i]^2*chi[2, j]*chi[3, k]*chi[j, k]*z[2]^3 + 
   chi[1, 3]*chi[1, i]*chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[2]^3 + 
   chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[2]^3 - 
   2*chi[1, 3]*chi[2, j]^2*chi[2, k]^2*chi[3, i]*z[1]^2*z[i] + 
   chi[1, 3]*chi[1, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]^2*z[i] + 
   chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]^2*z[i] - 
   chi[1, 3]*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]^2*z[i] + 
   chi[1, 3]*chi[1, i]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]^2*z[i] + 
   chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]^2*z[i] - 
   chi[1, 3]*chi[2, j]^2*chi[2, k]*chi[3, i]*chi[3, k]*z[1]^2*z[i] + 
   2*chi[1, 3]*chi[1, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]^2*
    z[i] + 2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*
    z[1]^2*z[i] - 4*chi[1, 3]*chi[1, i]*chi[2, j]^2*chi[2, k]^2*z[1]*z[2]*
    z[i] - 4*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]^2*z[1]*z[2]*z[i] - 
   4*chi[1, 3]*chi[2, j]^2*chi[2, k]^2*chi[3, i]*z[1]*z[2]*z[i] - 
   2*chi[1, 3]*chi[1, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]*z[2]*z[i] - 
   2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]*z[2]*z[i] - 
   2*chi[1, 3]*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]*z[2]*z[i] - 
   2*chi[1, 3]*chi[1, i]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]*z[2]*z[i] - 
   2*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]*z[2]*z[i] - 
   2*chi[1, 3]*chi[2, j]^2*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*z[2]*z[i] - 
   4*chi[1, 3]*chi[1, i]*chi[2, j]^2*chi[2, k]^2*z[2]^2*z[i] - 
   4*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]^2*z[2]^2*z[i] - 
   2*chi[1, 3]*chi[2, j]^2*chi[2, k]^2*chi[3, i]*z[2]^2*z[i] - 
   chi[1, 3]*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[2]^2*z[i] - 
   chi[1, 3]*chi[2, j]^2*chi[2, k]*chi[3, i]*chi[3, k]*z[2]^2*z[i] - 
   2*chi[1, 3]*chi[1, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[2]^2*
    z[i] - 2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*
    z[2]^2*z[i] + chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, i]*z[1]^2*
    z[j] - chi[1, 3]*chi[1, i]^2*chi[2, k]^2*chi[3, j]*z[1]^2*z[j] - 
   2*chi[1, 3]*chi[2, i]^2*chi[2, k]^2*chi[3, j]*z[1]^2*z[j] - 
   chi[1, 3]*chi[1, i]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]^2*z[j] - 
   chi[1, 3]*chi[2, i]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]^2*z[j] + 
   chi[1, 3]*chi[1, i]^2*chi[2, j]*chi[2, k]*chi[3, k]*z[1]^2*z[j] + 
   2*chi[1, 3]*chi[1, i]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[1]^2*
    z[j] + chi[1, 3]*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, k]*z[1]^2*z[j] + 
   chi[1, 3]*chi[1, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]^2*z[j] + 
   2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]^2*
    z[j] - chi[1, 3]*chi[1, i]*chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]^2*
    z[j] - chi[1, 3]*chi[2, i]^2*chi[2, k]*chi[3, j]*chi[3, k]*z[1]^2*z[j] - 
   4*chi[1, 3]*chi[1, i]^2*chi[2, j]*chi[2, k]^2*z[1]*z[2]*z[j] - 
   8*chi[1, 3]*chi[1, i]*chi[2, i]*chi[2, j]*chi[2, k]^2*z[1]*z[2]*z[j] - 
   4*chi[1, 3]*chi[2, i]^2*chi[2, j]*chi[2, k]^2*z[1]*z[2]*z[j] - 
   4*chi[1, 3]*chi[1, i]*chi[2, j]*chi[2, k]^2*chi[3, i]*z[1]*z[2]*z[j] - 
   2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, i]*z[1]*z[2]*z[j] - 
   2*chi[1, 3]*chi[1, i]^2*chi[2, k]^2*chi[3, j]*z[1]*z[2]*z[j] - 
   4*chi[1, 3]*chi[2, i]^2*chi[2, k]^2*chi[3, j]*z[1]*z[2]*z[j] - 
   2*chi[1, 3]*chi[1, i]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]*z[2]*z[j] - 
   2*chi[1, 3]*chi[2, i]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]*z[2]*z[j] - 
   2*chi[1, 3]*chi[1, i]^2*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*z[2]*z[j] - 
   4*chi[1, 3]*chi[1, i]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*z[2]*
    z[j] - 2*chi[1, 3]*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*z[2]*
    z[j] - 2*chi[1, 3]*chi[1, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*
    z[2]*z[j] - 2*chi[1, 3]*chi[1, i]*chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*
    z[1]*z[2]*z[j] - 2*chi[1, 3]*chi[2, i]^2*chi[2, k]*chi[3, j]*chi[3, k]*
    z[1]*z[2]*z[j] - 4*chi[1, 3]*chi[1, i]^2*chi[2, j]*chi[2, k]^2*z[2]^2*
    z[j] - 8*chi[1, 3]*chi[1, i]*chi[2, i]*chi[2, j]*chi[2, k]^2*z[2]^2*
    z[j] - 4*chi[1, 3]*chi[2, i]^2*chi[2, j]*chi[2, k]^2*z[2]^2*z[j] - 
   4*chi[1, 3]*chi[1, i]*chi[2, j]*chi[2, k]^2*chi[3, i]*z[2]^2*z[j] - 
   chi[1, 3]*chi[1, i]^2*chi[2, k]^2*chi[3, j]*z[2]^2*z[j] - 
   2*chi[1, 3]*chi[2, i]^2*chi[2, k]^2*chi[3, j]*z[2]^2*z[j] - 
   chi[1, 3]*chi[1, i]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[2]^2*z[j] - 
   chi[1, 3]*chi[2, i]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[2]^2*z[j] - 
   2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[2]^2*
    z[j] - chi[1, 3]*chi[1, i]*chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*z[2]^2*
    z[j] - chi[1, 3]*chi[2, i]^2*chi[2, k]*chi[3, j]*chi[3, k]*z[2]^2*z[j] - 
   chi[1, k]^2*(chi[2, j]^2*(-(chi[3, i]^2*(z[1] - z[2])*(z[1] + z[2])^2) + 
       4*(chi[1, i] + chi[2, i])*z[2]*(-2*chi[2, i]*z[1]*(z[1] - 2*z[2]) + 
         2*chi[1, i]*(2*z[1] - z[2])*z[2] + chi[1, 3]*(z[1] + z[2])*z[i]) + 
       chi[3, i]*(-8*chi[2, i]*z[1]*(z[1] - 2*z[2])*z[2] - 
         4*chi[1, i]*z[2]*(z[1]^2 - 4*z[1]*z[2] + z[2]^2) + 
         chi[1, 3]*(z[1] + z[2])^2*z[i])) + 
     chi[2, j]*(chi[3, i]*(chi[3, i]*chi[3, j] - chi[1, 3]*chi[i, j])*z[2]*
        (z[1] + z[2])^2 + 4*chi[2, i]^2*z[2]*
        (-2*chi[3, j]*z[1]*(z[1] - 2*z[2]) + chi[1, 3]*(z[1] + z[2])*z[j]) + 
       4*chi[1, i]^2*z[2]*(2*chi[3, j]*(2*z[1] - z[2])*z[2] + 
         chi[1, 3]*(z[1] + z[2])*z[j]) + chi[2, i]*
        (-(chi[1, 3]*(2*chi[i, j]*z[2]*(z[1] + z[2])^2 + chi[3, j]*z[1]*
             (z[1] - 2*z[2])*z[i])) + chi[3, i]*z[1]*(z[1] - 2*z[2])*
          (2*chi[3, j]*z[1] - chi[1, 3]*z[j])) + 
       chi[1, i]*(-(chi[1, 3]*(2*chi[i, j]*z[2]*(z[1] + z[2])^2 + 
            chi[3, j]*z[1]*(z[1] - 2*z[2])*z[i])) - 8*chi[2, i]*z[2]*
          (chi[3, j]*(z[1]^2 - 4*z[1]*z[2] + z[2]^2) - 
           chi[1, 3]*(z[1] + z[2])*z[j]) + chi[3, i]*
          (chi[3, j]*(z[1]^3 - 5*z[2]^3) + 4*chi[1, 3]*z[2]*(z[1] + z[2])*
            z[j]))) + chi[3, j]*(2*chi[1, i]^2*chi[3, j]*z[2]*
        (z[1] + z[2])^2 - chi[2, i]*(z[1] + z[2])^2*
        ((-(chi[3, i]*chi[3, j]) + chi[1, 3]*chi[i, j])*z[2] + 
         chi[2, i]*(chi[3, j]*(z[1] - z[2]) - chi[1, 3]*z[j])) + 
       chi[1, i]*((chi[3, i]*chi[3, j] - chi[1, 3]*chi[i, j])*z[2]*
          (z[1] + z[2])^2 + chi[2, i]*(chi[3, j]*z[1]*(-z[1]^2 + z[1]*z[2] + 
             5*z[2]^2) + chi[1, 3]*(z[1] + z[2])^2*z[j])))) + 
   chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[1]^2*z[k] + 
   chi[1, 3]*chi[1, i]^2*chi[2, j]*chi[2, k]*chi[3, j]*z[1]^2*z[k] + 
   2*chi[1, 3]*chi[1, i]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]^2*
    z[k] + chi[1, 3]*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, j]*z[1]^2*z[k] + 
   chi[1, 3]*chi[1, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[1]^2*z[k] + 
   2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[1]^2*
    z[k] - chi[1, 3]*chi[1, i]^2*chi[2, j]^2*chi[3, k]*z[1]^2*z[k] - 
   2*chi[1, 3]*chi[2, i]^2*chi[2, j]^2*chi[3, k]*z[1]^2*z[k] - 
   chi[1, 3]*chi[1, i]*chi[2, j]^2*chi[3, i]*chi[3, k]*z[1]^2*z[k] - 
   chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, k]*z[1]^2*z[k] - 
   chi[1, 3]*chi[1, i]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[1]^2*z[k] - 
   chi[1, 3]*chi[2, i]^2*chi[2, j]*chi[3, j]*chi[3, k]*z[1]^2*z[k] - 
   4*chi[1, 3]*chi[1, i]^2*chi[2, j]^2*chi[2, k]*z[1]*z[2]*z[k] - 
   8*chi[1, 3]*chi[1, i]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[1]*z[2]*z[k] - 
   4*chi[1, 3]*chi[2, i]^2*chi[2, j]^2*chi[2, k]*z[1]*z[2]*z[k] - 
   4*chi[1, 3]*chi[1, i]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[1]*z[2]*z[k] - 
   2*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[1]*z[2]*z[k] - 
   2*chi[1, 3]*chi[1, i]^2*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[2]*z[k] - 
   4*chi[1, 3]*chi[1, i]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[2]*
    z[k] - 2*chi[1, 3]*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[2]*
    z[k] - 2*chi[1, 3]*chi[1, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[1]*
    z[2]*z[k] - 2*chi[1, 3]*chi[1, i]^2*chi[2, j]^2*chi[3, k]*z[1]*z[2]*
    z[k] - 4*chi[1, 3]*chi[2, i]^2*chi[2, j]^2*chi[3, k]*z[1]*z[2]*z[k] - 
   2*chi[1, 3]*chi[1, i]*chi[2, j]^2*chi[3, i]*chi[3, k]*z[1]*z[2]*z[k] - 
   2*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, k]*z[1]*z[2]*z[k] - 
   2*chi[1, 3]*chi[1, i]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[1]*z[2]*
    z[k] - 2*chi[1, 3]*chi[2, i]^2*chi[2, j]*chi[3, j]*chi[3, k]*z[1]*z[2]*
    z[k] - 4*chi[1, 3]*chi[1, i]^2*chi[2, j]^2*chi[2, k]*z[2]^2*z[k] - 
   8*chi[1, 3]*chi[1, i]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[2]^2*z[k] - 
   4*chi[1, 3]*chi[2, i]^2*chi[2, j]^2*chi[2, k]*z[2]^2*z[k] - 
   4*chi[1, 3]*chi[1, i]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[2]^2*z[k] - 
   2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[2]^2*
    z[k] - chi[1, 3]*chi[1, i]^2*chi[2, j]^2*chi[3, k]*z[2]^2*z[k] - 
   2*chi[1, 3]*chi[2, i]^2*chi[2, j]^2*chi[3, k]*z[2]^2*z[k] - 
   chi[1, 3]*chi[1, i]*chi[2, j]^2*chi[3, i]*chi[3, k]*z[2]^2*z[k] - 
   chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, k]*z[2]^2*z[k] - 
   chi[1, 3]*chi[1, i]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[2]^2*z[k] - 
   chi[1, 3]*chi[2, i]^2*chi[2, j]*chi[3, j]*chi[3, k]*z[2]^2*z[k] - 
   chi[1, j]^2*(chi[2, k]^2*(-(chi[3, i]^2*(z[1] - z[2])*(z[1] + z[2])^2) + 
       4*(chi[1, i] + chi[2, i])*z[2]*(-2*chi[2, i]*z[1]*(z[1] - 2*z[2]) + 
         2*chi[1, i]*(2*z[1] - z[2])*z[2] + chi[1, 3]*(z[1] + z[2])*z[i]) + 
       chi[3, i]*(-8*chi[2, i]*z[1]*(z[1] - 2*z[2])*z[2] - 
         4*chi[1, i]*z[2]*(z[1]^2 - 4*z[1]*z[2] + z[2]^2) + 
         chi[1, 3]*(z[1] + z[2])^2*z[i])) + 2*chi[1, k]^2*z[2]*
      (4*chi[3, i]*(chi[1, i]*(z[1] - 2*z[2]) + chi[2, i]*(2*z[1] - z[2]))*
        z[2] + chi[3, i]^2*(z[1] + z[2])^2 + 
       2*(chi[1, i]*(4*chi[2, i]*(z[1] - 2*z[2])*z[2] + 
           chi[1, 3]*(z[1] + z[2])*z[i]) + chi[2, i]*
          (2*chi[2, i]*(2*z[1] - z[2])*z[2] + chi[1, 3]*(z[1] + z[2])*
            z[i]))) + chi[2, k]*(chi[3, i]*(chi[3, i]*chi[3, k] - 
         chi[1, 3]*chi[i, k])*z[2]*(z[1] + z[2])^2 + 4*chi[2, i]^2*z[2]*
        (-2*chi[3, k]*z[1]*(z[1] - 2*z[2]) + chi[1, 3]*(z[1] + z[2])*z[k]) + 
       4*chi[1, i]^2*z[2]*(2*chi[3, k]*(2*z[1] - z[2])*z[2] + 
         chi[1, 3]*(z[1] + z[2])*z[k]) + chi[2, i]*
        (-(chi[1, 3]*(2*chi[i, k]*z[2]*(z[1] + z[2])^2 + chi[3, k]*z[1]*
             (z[1] - 2*z[2])*z[i])) + chi[3, i]*z[1]*(z[1] - 2*z[2])*
          (2*chi[3, k]*z[1] - chi[1, 3]*z[k])) + 
       chi[1, i]*(-(chi[1, 3]*(2*chi[i, k]*z[2]*(z[1] + z[2])^2 + 
            chi[3, k]*z[1]*(z[1] - 2*z[2])*z[i])) - 8*chi[2, i]*z[2]*
          (chi[3, k]*(z[1]^2 - 4*z[1]*z[2] + z[2]^2) - 
           chi[1, 3]*(z[1] + z[2])*z[k]) + chi[3, i]*
          (chi[3, k]*(z[1]^3 - 5*z[2]^3) + 4*chi[1, 3]*z[2]*(z[1] + z[2])*
            z[k]))) + chi[3, k]*(2*chi[1, i]^2*chi[3, k]*z[2]*
        (z[1] + z[2])^2 - chi[2, i]*(z[1] + z[2])^2*
        ((-(chi[3, i]*chi[3, k]) + chi[1, 3]*chi[i, k])*z[2] + 
         chi[2, i]*(chi[3, k]*(z[1] - z[2]) - chi[1, 3]*z[k])) + 
       chi[1, i]*((chi[3, i]*chi[3, k] - chi[1, 3]*chi[i, k])*z[2]*
          (z[1] + z[2])^2 + chi[2, i]*(chi[3, k]*z[1]*(-z[1]^2 + z[1]*z[2] + 
             5*z[2]^2) + chi[1, 3]*(z[1] + z[2])^2*z[k]))) + 
     chi[1, k]*(chi[2, k]*(chi[3, i]^2*z[1]*(-z[1]^2 + z[1]*z[2] + 
           5*z[2]^2) + chi[3, i]*(-8*chi[2, i]*z[2]*(z[1]^2 - 4*z[1]*z[2] + 
             z[2]^2) - 4*chi[1, i]*z[2]*(z[1]^2 + 5*z[2]^2) + 
           chi[1, 3]*(z[1] + z[2])^2*z[i]) + 
         8*z[2]*(2*chi[1, i]^2*(z[1] - 2*z[2])*z[2] + 
           chi[2, i]*(-(chi[2, i]*(z[1]^2 - 4*z[1]*z[2] + z[2]^2)) + 
             chi[1, 3]*(z[1] + z[2])*z[i]) + chi[1, i]*
            (-(chi[2, i]*(z[1]^2 + 5*z[2]^2)) + chi[1, 3]*(z[1] + z[2])*
              z[i]))) - 4*chi[2, i]^2*z[2]*
        (chi[3, k]*(z[1]^2 - 4*z[1]*z[2] + z[2]^2) - chi[1, 3]*(z[1] + z[2])*
          z[k]) + chi[2, i]*(chi[3, i]*(chi[3, k]*(z[1]^3 - 5*z[2]^3) - 
           chi[1, 3]*z[1]*(z[1] - 2*z[2])*z[k]) - 
         2*z[2]*(chi[1, 3]*(z[1] + z[2])*(chi[i, k]*(z[1] + z[2]) - 
             2*chi[3, k]*z[i]) + 2*chi[1, i]*(chi[3, k]*(z[1]^2 + 5*z[2]^2) - 
             2*chi[1, 3]*(z[1] + z[2])*z[k]))) + 
       z[2]*(chi[3, i]*(chi[3, i]*chi[3, k] - chi[1, 3]*chi[i, k])*
          (z[1] + z[2])^2 + 4*chi[1, i]^2*(2*chi[3, k]*(z[1] - 2*z[2])*z[2] + 
           chi[1, 3]*(z[1] + z[2])*z[k]) - 2*chi[1, i]*
          (chi[1, 3]*(z[1] + z[2])*(chi[i, k]*(z[1] + z[2]) - 
             2*chi[3, k]*z[i]) + chi[3, i]*(chi[3, k]*(z[1]^2 + 5*z[2]^2) - 
             2*chi[1, 3]*(z[1] + z[2])*z[k]))))) + 
   chi[1, k]*(chi[2, j]*chi[3, i]*
      (chi[2, k]*(chi[3, i]*(chi[3, j]*(z[1] - z[2])*(z[1] + z[2])^2 + 
           chi[2, j]*z[2]*(5*z[1]^2 + z[1]*z[2] - z[2]^2)) + 
         chi[1, 3]*(z[1] + z[2])^2*(2*chi[i, j]*z[2] - chi[3, j]*z[i])) + 
       (z[1] + z[2])^2*(chi[1, 3]*(chi[3, k]*chi[i, j] + chi[3, j]*chi[i, k])*
          z[2] + chi[2, j]*(chi[3, i]*chi[3, k]*z[1] + 
           chi[1, 3]*(chi[i, k]*z[2] - chi[3, k]*z[i])))) + 
     chi[1, i]^2*(-(chi[3, j]*(chi[3, j]*chi[3, k] - chi[1, 3]*chi[j, k])*
         z[2]*(z[1] + z[2])^2) + chi[2, k]*
        (chi[3, j]^2*z[1]*(z[1]^2 - z[1]*z[2] - 5*z[2]^2) + 
         8*chi[2, j]*z[2]*(chi[2, j]*(z[1]^2 - 4*z[1]*z[2] + z[2]^2) - 
           chi[1, 3]*(z[1] + z[2])*z[j]) + chi[3, j]*
          (8*chi[2, j]*z[2]*(z[1]^2 - 4*z[1]*z[2] + z[2]^2) - 
           chi[1, 3]*(z[1] + z[2])^2*z[j])) + 4*chi[2, j]^2*z[2]*
        (chi[3, k]*(z[1]^2 - 4*z[1]*z[2] + z[2]^2) - chi[1, 3]*(z[1] + z[2])*
          z[k]) + chi[2, j]*(2*chi[1, 3]*z[2]*(z[1] + z[2])*
          (chi[j, k]*(z[1] + z[2]) - 2*chi[3, k]*z[j]) + 
         chi[3, j]*(-(chi[3, k]*(z[1]^3 - 5*z[2]^3)) + chi[1, 3]*z[1]*
            (z[1] - 2*z[2])*z[k]))) + chi[1, i]*
      (chi[3, j]*(z[1] + z[2])^2*(chi[1, 3]*(chi[3, k]*chi[i, j] + 
           chi[3, i]*chi[j, k])*z[2] + chi[2, k]*
          (2*chi[1, 3]*chi[i, j]*z[2] + chi[3, i]*(chi[3, j]*(z[1] - z[2]) - 
             chi[1, 3]*z[j])) + chi[2, i]*(chi[3, j]*chi[3, k]*
            (z[1] - z[2]) + 4*chi[2, k]*(chi[3, j]*(z[1] - z[2]) - 
             chi[1, 3]*z[j]) + chi[1, 3]*(2*chi[j, k]*z[2] - 
             chi[3, k]*z[j]))) + 2*chi[2, j]^2*z[2]*
        (5*chi[3, i]*chi[3, k]*z[1]^2 + chi[1, 3]*chi[i, k]*z[1]^2 + 
         2*chi[1, 3]*chi[i, k]*z[1]*z[2] + chi[3, i]*chi[3, k]*z[2]^2 + 
         chi[1, 3]*chi[i, k]*z[2]^2 - 2*chi[1, 3]*chi[3, k]*z[1]*z[i] - 
         2*chi[1, 3]*chi[3, k]*z[2]*z[i] + 2*chi[2, k]*
          (chi[3, i]*(5*z[1]^2 + z[2]^2) - 2*chi[1, 3]*(z[1] + z[2])*z[i]) - 
         2*chi[1, 3]*chi[3, i]*z[1]*z[k] - 2*chi[1, 3]*chi[3, i]*z[2]*z[k] + 
         2*chi[2, i]*(2*chi[2, k]*(5*z[1]^2 + z[2]^2) + 
           chi[3, k]*(5*z[1]^2 + z[2]^2) - 2*chi[1, 3]*(z[1] + z[2])*z[k])) + 
       chi[2, j]*(-2*chi[3, i]*chi[3, j]*chi[3, k]*z[1]^3 + 
         8*chi[3, i]*chi[3, j]*chi[3, k]*z[1]^2*z[2] + 2*chi[1, 3]*chi[3, k]*
          chi[i, j]*z[1]^2*z[2] + 2*chi[1, 3]*chi[3, j]*chi[i, k]*z[1]^2*
          z[2] + 2*chi[1, 3]*chi[3, i]*chi[j, k]*z[1]^2*z[2] - 
         10*chi[3, i]*chi[3, j]*chi[3, k]*z[1]*z[2]^2 + 4*chi[1, 3]*chi[3, k]*
          chi[i, j]*z[1]*z[2]^2 + 4*chi[1, 3]*chi[3, j]*chi[i, k]*z[1]*
          z[2]^2 + 4*chi[1, 3]*chi[3, i]*chi[j, k]*z[1]*z[2]^2 + 
         4*chi[3, i]*chi[3, j]*chi[3, k]*z[2]^3 + 2*chi[1, 3]*chi[3, k]*
          chi[i, j]*z[2]^3 + 2*chi[1, 3]*chi[3, j]*chi[i, k]*z[2]^3 + 
         2*chi[1, 3]*chi[3, i]*chi[j, k]*z[2]^3 + chi[1, 3]*chi[3, j]*
          chi[3, k]*z[1]^2*z[i] - 2*chi[1, 3]*chi[3, j]*chi[3, k]*z[1]*z[2]*
          z[i] - 4*chi[1, 3]*chi[3, i]*chi[3, k]*z[1]*z[2]*z[j] - 
         4*chi[1, 3]*chi[3, i]*chi[3, k]*z[2]^2*z[j] - 
         2*chi[2, k]*(-(chi[1, 3]*(2*chi[i, j]*z[2]*(z[1] + z[2])^2 + 
              chi[3, j]*z[1]*(z[1] - 2*z[2])*z[i])) - 4*chi[2, i]*z[2]*
            (chi[3, j]*(5*z[1]^2 + z[2]^2) - 2*chi[1, 3]*(z[1] + z[2])*
              z[j]) + chi[3, i]*(chi[3, j]*(z[1]^3 + 11*z[1]*z[2]^2) + 
             4*chi[1, 3]*z[2]*(z[1] + z[2])*z[j])) + chi[1, 3]*chi[3, i]*
          chi[3, j]*z[1]^2*z[k] - 2*chi[1, 3]*chi[3, i]*chi[3, j]*z[1]*z[2]*
          z[k] - 2*chi[2, i]*(-2*chi[1, 3]*z[2]*(z[1] + z[2])*
            (chi[j, k]*(z[1] + z[2]) - 2*chi[3, k]*z[j]) + 
           chi[3, j]*z[1]*(chi[3, k]*(z[1]^2 + 11*z[2]^2) - 
             chi[1, 3]*(z[1] - 2*z[2])*z[k])))) + 
     chi[2, i]^2*(chi[3, j]*(chi[3, j]*(chi[3, k]*z[1]*(z[1] + z[2])^2 + 
           chi[2, k]*z[2]*(5*z[1]^2 + z[1]*z[2] - z[2]^2)) + 
         chi[1, 3]*(z[1] + z[2])^2*(chi[j, k]*z[2] - chi[3, k]*z[j])) - 
       4*chi[2, j]^2*z[2]*(4*chi[2, k]*z[1]*(-2*z[1] + z[2]) + 
         2*chi[3, k]*z[1]*(-2*z[1] + z[2]) + chi[1, 3]*(z[1] + z[2])*z[k]) + 
       chi[2, j]*(2*chi[1, 3]*z[2]*(z[1] + z[2])*(chi[j, k]*(z[1] + z[2]) - 
           2*(2*chi[2, k] + chi[3, k])*z[j]) + chi[3, j]*
          (chi[3, k]*(-z[1]^3 - 7*z[1]*z[2]^2 + z[2]^3) + 
           z[1]*(16*chi[2, k]*(2*z[1] - z[2])*z[2] + chi[1, 3]*
              (z[1] - 2*z[2])*z[k])))) + 
     chi[2, i]*(chi[3, j]*(z[1] + z[2])^2*
        (chi[1, 3]*(chi[3, k]*chi[i, j] + chi[3, i]*chi[j, k])*z[2] + 
         chi[2, k]*(2*chi[1, 3]*chi[i, j]*z[2] + chi[3, i]*
            (chi[3, j]*(z[1] - z[2]) - chi[1, 3]*z[j]))) + 
       chi[2, j]^2*(2*chi[1, 3]*z[2]*(z[1] + z[2])*(chi[i, k]*(z[1] + z[2]) - 
           2*(2*chi[2, k] + chi[3, k])*z[i]) + chi[3, i]*
          (chi[3, k]*(-z[1]^3 - 7*z[1]*z[2]^2 + z[2]^3) + 
           z[1]*(16*chi[2, k]*(2*z[1] - z[2])*z[2] + chi[1, 3]*
              (z[1] - 2*z[2])*z[k]))) + chi[2, j]*
        (chi[1, 3]*(2*chi[3, j]*chi[i, k]*z[2]*(z[1] + z[2])^2 + 
           chi[3, k]*(2*chi[i, j]*z[2]*(z[1] + z[2])^2 + chi[3, j]*z[1]*
              (z[1] - 2*z[2])*z[i])) + 2*chi[2, k]*
          (chi[1, 3]*(2*chi[i, j]*z[2]*(z[1] + z[2])^2 + chi[3, j]*z[1]*
              (z[1] - 2*z[2])*z[i]) + chi[3, i]*z[1]*
            (-2*chi[3, j]*(z[1]^2 + 5*z[2]^2) + chi[1, 3]*(z[1] - 2*z[2])*
              z[j])) + chi[3, i]*(chi[1, 3]*(2*chi[j, k]*z[2]*
              (z[1] + z[2])^2 + chi[3, k]*z[1]*(z[1] - 2*z[2])*z[j]) - 
           2*chi[3, j]*(z[1] - z[2])*(chi[3, k]*(2*z[1]^2 - 3*z[1]*z[2] + 
               z[2]^2) - chi[1, 3]*(z[1] + z[2])*z[k]))))) + 
   chi[1, j]*(chi[2, k]^2*chi[3, i]^2*chi[3, j]*z[1]^3 - 
     2*chi[1, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]^3 + 
     chi[2, j]*chi[2, k]*chi[3, i]^2*chi[3, k]*z[1]^3 - 
     chi[1, i]^2*chi[2, k]*chi[3, j]*chi[3, k]*z[1]^3 - 
     2*chi[1, i]*chi[2, k]*chi[3, i]*chi[3, j]*chi[3, k]*z[1]^3 + 
     chi[1, i]^2*chi[2, j]*chi[3, k]^2*z[1]^3 + chi[1, i]*chi[2, j]*chi[3, i]*
      chi[3, k]^2*z[1]^3 + 8*chi[1, i]^2*chi[2, j]*chi[2, k]^2*z[1]^2*z[2] + 
     20*chi[1, i]*chi[2, j]*chi[2, k]^2*chi[3, i]*z[1]^2*z[2] + 
     5*chi[2, j]*chi[2, k]^2*chi[3, i]^2*z[1]^2*z[2] + 
     4*chi[1, i]^2*chi[2, k]^2*chi[3, j]*z[1]^2*z[2] + 
     10*chi[1, i]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]^2*z[2] + 
     2*chi[2, k]^2*chi[3, i]^2*chi[3, j]*z[1]^2*z[2] + 
     8*chi[1, i]^2*chi[2, j]*chi[2, k]*chi[3, k]*z[1]^2*z[2] + 
     chi[2, j]*chi[2, k]*chi[3, i]^2*chi[3, k]*z[1]^2*z[2] + 
     8*chi[1, i]*chi[2, k]*chi[3, i]*chi[3, j]*chi[3, k]*z[1]^2*z[2] - 
     chi[1, i]^2*chi[2, j]*chi[3, k]^2*z[1]^2*z[2] + 
     chi[1, i]*chi[2, j]*chi[3, i]*chi[3, k]^2*z[1]^2*z[2] - 
     chi[1, i]^2*chi[3, j]*chi[3, k]^2*z[1]^2*z[2] + 
     2*chi[1, 3]*chi[1, i]*chi[2, k]^2*chi[i, j]*z[1]^2*z[2] + 
     chi[1, 3]*chi[2, k]^2*chi[3, i]*chi[i, j]*z[1]^2*z[2] + 
     2*chi[1, 3]*chi[1, i]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]^2*z[2] + 
     chi[1, 3]*chi[2, k]*chi[3, i]*chi[3, k]*chi[i, j]*z[1]^2*z[2] + 
     4*chi[1, 3]*chi[1, i]*chi[2, j]*chi[2, k]*chi[i, k]*z[1]^2*z[2] + 
     2*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[i, k]*z[1]^2*z[2] + 
     2*chi[1, 3]*chi[1, i]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]^2*z[2] + 
     chi[1, 3]*chi[2, k]*chi[3, i]*chi[3, j]*chi[i, k]*z[1]^2*z[2] + 
     2*chi[1, 3]*chi[1, i]*chi[2, j]*chi[3, k]*chi[i, k]*z[1]^2*z[2] + 
     chi[1, 3]*chi[1, i]*chi[3, j]*chi[3, k]*chi[i, k]*z[1]^2*z[2] + 
     2*chi[1, 3]*chi[1, i]^2*chi[2, k]*chi[j, k]*z[1]^2*z[2] + 
     2*chi[1, 3]*chi[1, i]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]^2*z[2] + 
     chi[1, 3]*chi[1, i]^2*chi[3, k]*chi[j, k]*z[1]^2*z[2] + 
     chi[1, 3]*chi[1, i]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]^2*z[2] - 
     32*chi[1, i]^2*chi[2, j]*chi[2, k]^2*z[1]*z[2]^2 + 
     chi[2, j]*chi[2, k]^2*chi[3, i]^2*z[1]*z[2]^2 - 
     16*chi[1, i]^2*chi[2, k]^2*chi[3, j]*z[1]*z[2]^2 + 
     chi[2, k]^2*chi[3, i]^2*chi[3, j]*z[1]*z[2]^2 - 
     32*chi[1, i]^2*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*z[2]^2 - 
     22*chi[1, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*z[2]^2 - 
     chi[2, j]*chi[2, k]*chi[3, i]^2*chi[3, k]*z[1]*z[2]^2 - 
     10*chi[1, i]*chi[2, k]*chi[3, i]*chi[3, j]*chi[3, k]*z[1]*z[2]^2 - 
     5*chi[1, i]^2*chi[2, j]*chi[3, k]^2*z[1]*z[2]^2 - 
     chi[1, i]*chi[2, j]*chi[3, i]*chi[3, k]^2*z[1]*z[2]^2 - 
     2*chi[1, i]^2*chi[3, j]*chi[3, k]^2*z[1]*z[2]^2 + 
     4*chi[1, 3]*chi[1, i]*chi[2, k]^2*chi[i, j]*z[1]*z[2]^2 + 
     2*chi[1, 3]*chi[2, k]^2*chi[3, i]*chi[i, j]*z[1]*z[2]^2 + 
     4*chi[1, 3]*chi[1, i]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]*z[2]^2 + 
     2*chi[1, 3]*chi[2, k]*chi[3, i]*chi[3, k]*chi[i, j]*z[1]*z[2]^2 + 
     8*chi[1, 3]*chi[1, i]*chi[2, j]*chi[2, k]*chi[i, k]*z[1]*z[2]^2 + 
     4*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[i, k]*z[1]*z[2]^2 + 
     4*chi[1, 3]*chi[1, i]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]*z[2]^2 + 
     2*chi[1, 3]*chi[2, k]*chi[3, i]*chi[3, j]*chi[i, k]*z[1]*z[2]^2 + 
     4*chi[1, 3]*chi[1, i]*chi[2, j]*chi[3, k]*chi[i, k]*z[1]*z[2]^2 + 
     2*chi[1, 3]*chi[1, i]*chi[3, j]*chi[3, k]*chi[i, k]*z[1]*z[2]^2 + 
     4*chi[1, 3]*chi[1, i]^2*chi[2, k]*chi[j, k]*z[1]*z[2]^2 + 
     4*chi[1, 3]*chi[1, i]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]*z[2]^2 + 
     2*chi[1, 3]*chi[1, i]^2*chi[3, k]*chi[j, k]*z[1]*z[2]^2 + 
     2*chi[1, 3]*chi[1, i]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]*z[2]^2 + 
     8*chi[1, i]^2*chi[2, j]*chi[2, k]^2*z[2]^3 + 4*chi[1, i]*chi[2, j]*
      chi[2, k]^2*chi[3, i]*z[2]^3 - chi[2, j]*chi[2, k]^2*chi[3, i]^2*
      z[2]^3 + 4*chi[1, i]^2*chi[2, k]^2*chi[3, j]*z[2]^3 + 
     2*chi[1, i]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[2]^3 + 
     8*chi[1, i]^2*chi[2, j]*chi[2, k]*chi[3, k]*z[2]^3 - 
     chi[2, j]*chi[2, k]*chi[3, i]^2*chi[3, k]*z[2]^3 + 
     5*chi[1, i]^2*chi[2, k]*chi[3, j]*chi[3, k]*z[2]^3 + 
     4*chi[1, i]*chi[2, k]*chi[3, i]*chi[3, j]*chi[3, k]*z[2]^3 - 
     chi[1, i]*chi[2, j]*chi[3, i]*chi[3, k]^2*z[2]^3 - 
     chi[1, i]^2*chi[3, j]*chi[3, k]^2*z[2]^3 + 2*chi[1, 3]*chi[1, i]*
      chi[2, k]^2*chi[i, j]*z[2]^3 + chi[1, 3]*chi[2, k]^2*chi[3, i]*
      chi[i, j]*z[2]^3 + 2*chi[1, 3]*chi[1, i]*chi[2, k]*chi[3, k]*chi[i, j]*
      z[2]^3 + chi[1, 3]*chi[2, k]*chi[3, i]*chi[3, k]*chi[i, j]*z[2]^3 + 
     4*chi[1, 3]*chi[1, i]*chi[2, j]*chi[2, k]*chi[i, k]*z[2]^3 + 
     2*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[i, k]*z[2]^3 + 
     2*chi[1, 3]*chi[1, i]*chi[2, k]*chi[3, j]*chi[i, k]*z[2]^3 + 
     chi[1, 3]*chi[2, k]*chi[3, i]*chi[3, j]*chi[i, k]*z[2]^3 + 
     2*chi[1, 3]*chi[1, i]*chi[2, j]*chi[3, k]*chi[i, k]*z[2]^3 + 
     chi[1, 3]*chi[1, i]*chi[3, j]*chi[3, k]*chi[i, k]*z[2]^3 + 
     2*chi[1, 3]*chi[1, i]^2*chi[2, k]*chi[j, k]*z[2]^3 + 
     2*chi[1, 3]*chi[1, i]*chi[2, k]*chi[3, i]*chi[j, k]*z[2]^3 + 
     chi[1, 3]*chi[1, i]^2*chi[3, k]*chi[j, k]*z[2]^3 + 
     chi[1, 3]*chi[1, i]*chi[3, i]*chi[3, k]*chi[j, k]*z[2]^3 - 
     chi[1, 3]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]^2*z[i] + 
     2*chi[1, 3]*chi[1, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[1]^2*z[i] - 
     chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]^2*z[i] + 
     chi[1, 3]*chi[1, i]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]^2*z[i] - 
     8*chi[1, 3]*chi[1, i]*chi[2, j]*chi[2, k]^2*z[1]*z[2]*z[i] - 
     4*chi[1, 3]*chi[1, i]*chi[2, k]^2*chi[3, j]*z[1]*z[2]*z[i] - 
     2*chi[1, 3]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]*z[2]*z[i] - 
     4*chi[1, 3]*chi[1, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*z[2]*z[i] - 
     2*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*z[2]*z[i] - 
     2*chi[1, 3]*chi[1, i]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[2]*z[i] - 
     8*chi[1, 3]*chi[1, i]*chi[2, j]*chi[2, k]^2*z[2]^2*z[i] - 
     4*chi[1, 3]*chi[1, i]*chi[2, k]^2*chi[3, j]*z[2]^2*z[i] - 
     chi[1, 3]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[2]^2*z[i] - 
     chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[2]^2*z[i] + 
     chi[1, 3]*chi[1, i]^2*chi[2, k]*chi[3, k]*z[1]^2*z[j] + 
     chi[1, 3]*chi[1, i]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]^2*z[j] - 
     4*chi[1, 3]*chi[1, i]^2*chi[2, k]^2*z[1]*z[2]*z[j] - 
     4*chi[1, 3]*chi[1, i]*chi[2, k]^2*chi[3, i]*z[1]*z[2]*z[j] - 
     2*chi[1, 3]*chi[1, i]^2*chi[2, k]*chi[3, k]*z[1]*z[2]*z[j] - 
     2*chi[1, 3]*chi[1, i]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*z[2]*z[j] - 
     4*chi[1, 3]*chi[1, i]^2*chi[2, k]^2*z[2]^2*z[j] - 
     4*chi[1, 3]*chi[1, i]*chi[2, k]^2*chi[3, i]*z[2]^2*z[j] + 
     chi[1, k]^2*(chi[2, j]*(chi[3, i]^2*z[1]*(z[1]^2 - z[1]*z[2] - 
           5*z[2]^2) + chi[3, i]*(8*chi[2, i]*z[2]*(z[1]^2 - 4*z[1]*z[2] + 
             z[2]^2) + 4*chi[1, i]*z[2]*(z[1]^2 + 5*z[2]^2) - 
           chi[1, 3]*(z[1] + z[2])^2*z[i]) - 
         8*z[2]*(2*chi[1, i]^2*(z[1] - 2*z[2])*z[2] + 
           chi[2, i]*(-(chi[2, i]*(z[1]^2 - 4*z[1]*z[2] + z[2]^2)) + 
             chi[1, 3]*(z[1] + z[2])*z[i]) + chi[1, i]*
            (-(chi[2, i]*(z[1]^2 + 5*z[2]^2)) + chi[1, 3]*(z[1] + z[2])*
              z[i]))) + 4*chi[2, i]^2*z[2]*
        (chi[3, j]*(z[1]^2 - 4*z[1]*z[2] + z[2]^2) - chi[1, 3]*(z[1] + z[2])*
          z[j]) + chi[2, i]*(chi[3, i]*(-(chi[3, j]*(z[1]^3 - 5*z[2]^3)) + 
           chi[1, 3]*z[1]*(z[1] - 2*z[2])*z[j]) + 
         2*z[2]*(chi[1, 3]*(z[1] + z[2])*(chi[i, j]*(z[1] + z[2]) - 
             2*chi[3, j]*z[i]) + 2*chi[1, i]*(chi[3, j]*(z[1]^2 + 5*z[2]^2) - 
             2*chi[1, 3]*(z[1] + z[2])*z[j]))) + 
       z[2]*(-(chi[3, i]*(chi[3, i]*chi[3, j] - chi[1, 3]*chi[i, j])*
           (z[1] + z[2])^2) - 4*chi[1, i]^2*(2*chi[3, j]*(z[1] - 2*z[2])*
            z[2] + chi[1, 3]*(z[1] + z[2])*z[j]) + 2*chi[1, i]*
          (chi[1, 3]*(z[1] + z[2])*(chi[i, j]*(z[1] + z[2]) - 
             2*chi[3, j]*z[i]) + chi[3, i]*(chi[3, j]*(z[1]^2 + 5*z[2]^2) - 
             2*chi[1, 3]*(z[1] + z[2])*z[j])))) - chi[1, 3]*chi[1, i]^2*
      chi[2, j]*chi[3, k]*z[1]^2*z[k] - chi[1, 3]*chi[1, i]*chi[2, j]*
      chi[3, i]*chi[3, k]*z[1]^2*z[k] - 8*chi[1, 3]*chi[1, i]^2*chi[2, j]*
      chi[2, k]*z[1]*z[2]*z[k] - 8*chi[1, 3]*chi[1, i]*chi[2, j]*chi[2, k]*
      chi[3, i]*z[1]*z[2]*z[k] - 4*chi[1, 3]*chi[1, i]^2*chi[2, k]*chi[3, j]*
      z[1]*z[2]*z[k] - 4*chi[1, 3]*chi[1, i]*chi[2, k]*chi[3, i]*chi[3, j]*
      z[1]*z[2]*z[k] - 2*chi[1, 3]*chi[1, i]^2*chi[2, j]*chi[3, k]*z[1]*z[2]*
      z[k] - 2*chi[1, 3]*chi[1, i]*chi[2, j]*chi[3, i]*chi[3, k]*z[1]*z[2]*
      z[k] - 8*chi[1, 3]*chi[1, i]^2*chi[2, j]*chi[2, k]*z[2]^2*z[k] - 
     8*chi[1, 3]*chi[1, i]*chi[2, j]*chi[2, k]*chi[3, i]*z[2]^2*z[k] - 
     4*chi[1, 3]*chi[1, i]^2*chi[2, k]*chi[3, j]*z[2]^2*z[k] - 
     4*chi[1, 3]*chi[1, i]*chi[2, k]*chi[3, i]*chi[3, j]*z[2]^2*z[k] - 
     chi[1, 3]*chi[1, i]^2*chi[2, j]*chi[3, k]*z[2]^2*z[k] - 
     chi[1, 3]*chi[1, i]*chi[2, j]*chi[3, i]*chi[3, k]*z[2]^2*z[k] + 
     chi[2, i]^2*(-4*chi[2, k]^2*z[2]*(4*chi[2, j]*z[1]*(-2*z[1] + z[2]) + 
         2*chi[3, j]*z[1]*(-2*z[1] + z[2]) + chi[1, 3]*(z[1] + z[2])*z[j]) + 
       chi[3, k]*(z[2]*(chi[1, 3]*chi[j, k]*(z[1] + z[2])^2 + 
           chi[2, j]*chi[3, k]*(5*z[1]^2 + z[1]*z[2] - z[2]^2)) + 
         chi[3, j]*(z[1] + z[2])^2*(chi[3, k]*z[1] - chi[1, 3]*z[k])) + 
       chi[2, k]*(chi[1, 3]*(2*chi[j, k]*z[2]*(z[1] + z[2])^2 + 
           chi[3, k]*z[1]*(z[1] - 2*z[2])*z[j]) - 8*chi[2, j]*z[2]*
          (2*chi[3, k]*z[1]*(-2*z[1] + z[2]) + chi[1, 3]*(z[1] + z[2])*
            z[k]) - chi[3, j]*(chi[3, k]*(z[1]^3 + 7*z[1]*z[2]^2 - z[2]^3) + 
           4*chi[1, 3]*z[2]*(z[1] + z[2])*z[k]))) + 
     chi[2, i]*(chi[2, k]^2*(chi[3, i]*(chi[3, j]*(-z[1]^3 - 7*z[1]*z[2]^2 + 
             z[2]^3) + z[1]*(16*chi[2, j]*(2*z[1] - z[2])*z[2] + 
             chi[1, 3]*(z[1] - 2*z[2])*z[j])) + 
         2*z[2]*(chi[1, 3]*(z[1] + z[2])*(chi[i, j]*(z[1] + z[2]) - 
             2*(2*chi[2, j] + chi[3, j])*z[i]) + 2*chi[1, i]*
            (2*chi[2, j]*(5*z[1]^2 + z[2]^2) + chi[3, j]*(5*z[1]^2 + z[2]^
                2) - 2*chi[1, 3]*(z[1] + z[2])*z[j]))) + 
       chi[3, k]*(z[1] + z[2])^2*(chi[1, 3]*(chi[3, j]*chi[i, k] + 
           chi[3, i]*chi[j, k])*z[2] + chi[2, j]*
          (2*chi[1, 3]*chi[i, k]*z[2] + chi[3, i]*(chi[3, k]*(z[1] - z[2]) - 
             chi[1, 3]*z[k])) + chi[1, i]*(2*chi[1, 3]*chi[j, k]*z[2] + 
           4*chi[2, j]*(chi[3, k]*(z[1] - z[2]) - chi[1, 3]*z[k]) + 
           chi[3, j]*(chi[3, k]*(z[1] - z[2]) - chi[1, 3]*z[k]))) + 
       chi[2, k]*(-4*chi[3, i]*chi[3, j]*chi[3, k]*z[1]^3 + 
         10*chi[3, i]*chi[3, j]*chi[3, k]*z[1]^2*z[2] + 2*chi[1, 3]*chi[3, k]*
          chi[i, j]*z[1]^2*z[2] + 2*chi[1, 3]*chi[3, j]*chi[i, k]*z[1]^2*
          z[2] + 2*chi[1, 3]*chi[3, i]*chi[j, k]*z[1]^2*z[2] - 
         8*chi[3, i]*chi[3, j]*chi[3, k]*z[1]*z[2]^2 + 4*chi[1, 3]*chi[3, k]*
          chi[i, j]*z[1]*z[2]^2 + 4*chi[1, 3]*chi[3, j]*chi[i, k]*z[1]*
          z[2]^2 + 4*chi[1, 3]*chi[3, i]*chi[j, k]*z[1]*z[2]^2 + 
         2*chi[3, i]*chi[3, j]*chi[3, k]*z[2]^3 + 2*chi[1, 3]*chi[3, k]*
          chi[i, j]*z[2]^3 + 2*chi[1, 3]*chi[3, j]*chi[i, k]*z[2]^3 + 
         2*chi[1, 3]*chi[3, i]*chi[j, k]*z[2]^3 + chi[1, 3]*chi[3, j]*
          chi[3, k]*z[1]^2*z[i] - 2*chi[1, 3]*chi[3, j]*chi[3, k]*z[1]*z[2]*
          z[i] + 2*chi[1, 3]*chi[3, i]*chi[3, k]*z[1]^2*z[j] - 
         2*chi[1, 3]*chi[3, i]*chi[3, k]*z[2]^2*z[j] + chi[1, 3]*chi[3, i]*
          chi[3, j]*z[1]^2*z[k] - 2*chi[1, 3]*chi[3, i]*chi[3, j]*z[1]*z[2]*
          z[k] + 2*chi[2, j]*(chi[1, 3]*(2*chi[i, k]*z[2]*(z[1] + z[2])^2 + 
             chi[3, k]*z[1]*(z[1] - 2*z[2])*z[i]) + chi[3, i]*z[1]*
            (-2*chi[3, k]*(z[1]^2 + 5*z[2]^2) + chi[1, 3]*(z[1] - 2*z[2])*
              z[k]) + 4*chi[1, i]*z[2]*(chi[3, k]*(5*z[1]^2 + z[2]^2) - 
             2*chi[1, 3]*(z[1] + z[2])*z[k])) - 2*chi[1, i]*
          (-(chi[1, 3]*(2*chi[j, k]*z[2]*(z[1] + z[2])^2 + chi[3, k]*z[1]*(
                z[1] - 2*z[2])*z[j])) + chi[3, j]*
            (chi[3, k]*(z[1]^3 + 11*z[1]*z[2]^2) + 4*chi[1, 3]*z[2]*
              (z[1] + z[2])*z[k])))) + 
     chi[1, k]*(chi[2, k]*chi[3, i]^2*chi[3, j]*z[1]^3 + 
       4*chi[1, i]^2*chi[2, k]*chi[3, j]*z[1]^2*z[2] + 
       chi[2, k]*chi[3, i]^2*chi[3, j]*z[1]^2*z[2] + 2*chi[1, i]^2*chi[3, j]*
        chi[3, k]*z[1]^2*z[2] + 4*chi[1, 3]*chi[1, i]*chi[2, k]*chi[i, j]*
        z[1]^2*z[2] + 2*chi[1, 3]*chi[2, k]*chi[3, i]*chi[i, j]*z[1]^2*z[2] + 
       2*chi[1, 3]*chi[1, i]*chi[3, k]*chi[i, j]*z[1]^2*z[2] + 
       chi[1, 3]*chi[3, i]*chi[3, k]*chi[i, j]*z[1]^2*z[2] + 
       2*chi[1, 3]*chi[1, i]*chi[3, j]*chi[i, k]*z[1]^2*z[2] + 
       chi[1, 3]*chi[3, i]*chi[3, j]*chi[i, k]*z[1]^2*z[2] + 
       2*chi[1, 3]*chi[1, i]^2*chi[j, k]*z[1]^2*z[2] + 
       2*chi[1, 3]*chi[1, i]*chi[3, i]*chi[j, k]*z[1]^2*z[2] - 
       chi[2, k]*chi[3, i]^2*chi[3, j]*z[1]*z[2]^2 + 8*chi[1, 3]*chi[1, i]*
        chi[2, k]*chi[i, j]*z[1]*z[2]^2 + 4*chi[1, 3]*chi[2, k]*chi[3, i]*
        chi[i, j]*z[1]*z[2]^2 + 4*chi[1, 3]*chi[1, i]*chi[3, k]*chi[i, j]*
        z[1]*z[2]^2 + 2*chi[1, 3]*chi[3, i]*chi[3, k]*chi[i, j]*z[1]*z[2]^2 + 
       4*chi[1, 3]*chi[1, i]*chi[3, j]*chi[i, k]*z[1]*z[2]^2 + 
       2*chi[1, 3]*chi[3, i]*chi[3, j]*chi[i, k]*z[1]*z[2]^2 + 
       4*chi[1, 3]*chi[1, i]^2*chi[j, k]*z[1]*z[2]^2 + 
       4*chi[1, 3]*chi[1, i]*chi[3, i]*chi[j, k]*z[1]*z[2]^2 + 
       20*chi[1, i]^2*chi[2, k]*chi[3, j]*z[2]^3 - chi[2, k]*chi[3, i]^2*
        chi[3, j]*z[2]^3 + 10*chi[1, i]^2*chi[3, j]*chi[3, k]*z[2]^3 + 
       4*chi[1, 3]*chi[1, i]*chi[2, k]*chi[i, j]*z[2]^3 + 
       2*chi[1, 3]*chi[2, k]*chi[3, i]*chi[i, j]*z[2]^3 + 
       2*chi[1, 3]*chi[1, i]*chi[3, k]*chi[i, j]*z[2]^3 + 
       chi[1, 3]*chi[3, i]*chi[3, k]*chi[i, j]*z[2]^3 + 
       2*chi[1, 3]*chi[1, i]*chi[3, j]*chi[i, k]*z[2]^3 + 
       chi[1, 3]*chi[3, i]*chi[3, j]*chi[i, k]*z[2]^3 + 
       2*chi[1, 3]*chi[1, i]^2*chi[j, k]*z[2]^3 + 2*chi[1, 3]*chi[1, i]*
        chi[3, i]*chi[j, k]*z[2]^3 - chi[1, 3]*chi[2, k]*chi[3, i]*chi[3, j]*
        z[1]^2*z[i] - 8*chi[1, 3]*chi[1, i]*chi[2, k]*chi[3, j]*z[1]*z[2]*
        z[i] - 2*chi[1, 3]*chi[2, k]*chi[3, i]*chi[3, j]*z[1]*z[2]*z[i] - 
       4*chi[1, 3]*chi[1, i]*chi[3, j]*chi[3, k]*z[1]*z[2]*z[i] - 
       8*chi[1, 3]*chi[1, i]*chi[2, k]*chi[3, j]*z[2]^2*z[i] - 
       chi[1, 3]*chi[2, k]*chi[3, i]*chi[3, j]*z[2]^2*z[i] - 
       4*chi[1, 3]*chi[1, i]*chi[3, j]*chi[3, k]*z[2]^2*z[i] - 
       8*chi[1, 3]*chi[1, i]^2*chi[2, k]*z[1]*z[2]*z[j] - 
       8*chi[1, 3]*chi[1, i]*chi[2, k]*chi[3, i]*z[1]*z[2]*z[j] - 
       4*chi[1, 3]*chi[1, i]^2*chi[3, k]*z[1]*z[2]*z[j] - 
       4*chi[1, 3]*chi[1, i]*chi[3, i]*chi[3, k]*z[1]*z[2]*z[j] - 
       8*chi[1, 3]*chi[1, i]^2*chi[2, k]*z[2]^2*z[j] - 
       8*chi[1, 3]*chi[1, i]*chi[2, k]*chi[3, i]*z[2]^2*z[j] - 
       4*chi[1, 3]*chi[1, i]^2*chi[3, k]*z[2]^2*z[j] - 
       4*chi[1, 3]*chi[1, i]*chi[3, i]*chi[3, k]*z[2]^2*z[j] - 
       4*chi[1, 3]*chi[1, i]^2*chi[3, j]*z[1]*z[2]*z[k] - 
       4*chi[1, 3]*chi[1, i]*chi[3, i]*chi[3, j]*z[1]*z[2]*z[k] - 
       4*chi[1, 3]*chi[1, i]^2*chi[3, j]*z[2]^2*z[k] - 
       4*chi[1, 3]*chi[1, i]*chi[3, i]*chi[3, j]*z[2]^2*z[k] + 
       2*chi[2, i]^2*z[2]*(chi[1, 3]*(z[1] + z[2])*(chi[j, k]*(z[1] + z[2]) - 
           2*chi[3, k]*z[j]) + 2*chi[2, k]*(chi[3, j]*(5*z[1]^2 + z[2]^2) - 
           2*chi[1, 3]*(z[1] + z[2])*z[j]) + chi[3, j]*
          (chi[3, k]*(5*z[1]^2 + z[2]^2) - 2*chi[1, 3]*(z[1] + z[2])*z[k])) + 
       chi[2, i]*(-2*chi[2, k]*(chi[3, i]*z[1]*
            (chi[3, j]*(z[1]^2 + 11*z[2]^2) - chi[1, 3]*(z[1] - 2*z[2])*
              z[j]) - 2*chi[1, 3]*z[2]*(z[1] + z[2])*
            (chi[i, j]*(z[1] + z[2]) - 2*(chi[3, j]*z[i] + 2*chi[1, i]*
                z[j]))) + 2*chi[1, 3]*z[2]*(z[1] + z[2])*
          (2*chi[1, i]*chi[j, k]*(z[1] + z[2]) + chi[3, k]*
            (chi[i, j]*(z[1] + z[2]) - 2*(chi[3, j]*z[i] + 2*chi[1, i]*
                z[j])) + chi[3, j]*(chi[i, k]*(z[1] + z[2]) - 
             4*chi[1, i]*z[k])) + chi[3, i]*
          (chi[1, 3]*(2*chi[j, k]*z[2]*(z[1] + z[2])^2 + chi[3, k]*z[1]*
              (z[1] - 2*z[2])*z[j]) - chi[3, j]*(z[1] - 2*z[2])*
            (2*chi[3, k]*(z[1] - z[2])^2 - chi[1, 3]*z[1]*z[k]))) + 
       chi[2, j]*(chi[3, i]^2*chi[3, k]*z[1]^3 + 4*chi[1, i]^2*chi[3, k]*
          z[1]^2*z[2] + chi[3, i]^2*chi[3, k]*z[1]^2*z[2] + 
         4*chi[1, 3]*chi[1, i]*chi[i, k]*z[1]^2*z[2] + 2*chi[1, 3]*chi[3, i]*
          chi[i, k]*z[1]^2*z[2] - chi[3, i]^2*chi[3, k]*z[1]*z[2]^2 + 
         8*chi[1, 3]*chi[1, i]*chi[i, k]*z[1]*z[2]^2 + 4*chi[1, 3]*chi[3, i]*
          chi[i, k]*z[1]*z[2]^2 + 20*chi[1, i]^2*chi[3, k]*z[2]^3 - 
         chi[3, i]^2*chi[3, k]*z[2]^3 + 4*chi[1, 3]*chi[1, i]*chi[i, k]*
          z[2]^3 + 2*chi[1, 3]*chi[3, i]*chi[i, k]*z[2]^3 - 
         chi[1, 3]*chi[3, i]*chi[3, k]*z[1]^2*z[i] - 8*chi[1, 3]*chi[1, i]*
          chi[3, k]*z[1]*z[2]*z[i] - 2*chi[1, 3]*chi[3, i]*chi[3, k]*z[1]*
          z[2]*z[i] - 8*chi[1, 3]*chi[1, i]*chi[3, k]*z[2]^2*z[i] - 
         chi[1, 3]*chi[3, i]*chi[3, k]*z[2]^2*z[i] + 
         4*chi[2, k]*(chi[3, i]^2*(z[1] - z[2])*(z[1] + z[2])^2 + 
           chi[3, i]*(2*chi[2, i]*(5*z[1]^2*z[2] + z[2]^3) - 
             chi[1, 3]*(z[1] + z[2])^2*z[i]) + 
           2*z[2]*(chi[1, i]^2*(z[1]^2 + 5*z[2]^2) - 2*chi[1, 3]*chi[1, i]*
              (z[1] + z[2])*z[i] + chi[2, i]*(chi[2, i]*(5*z[1]^2 + z[2]^2) - 
               2*chi[1, 3]*(z[1] + z[2])*z[i]))) - 8*chi[1, 3]*chi[1, i]^2*
          z[1]*z[2]*z[k] - 8*chi[1, 3]*chi[1, i]*chi[3, i]*z[1]*z[2]*z[k] - 
         8*chi[1, 3]*chi[1, i]^2*z[2]^2*z[k] - 8*chi[1, 3]*chi[1, i]*
          chi[3, i]*z[2]^2*z[k] + 4*chi[2, i]^2*z[2]*
          (chi[3, k]*(5*z[1]^2 + z[2]^2) - 2*chi[1, 3]*(z[1] + z[2])*z[k]) - 
         2*chi[2, i]*(chi[3, i]*z[1]*(chi[3, k]*(z[1]^2 + 11*z[2]^2) - 
             chi[1, 3]*(z[1] - 2*z[2])*z[k]) - 2*chi[1, 3]*z[2]*(z[1] + z[2])*
            (chi[i, k]*(z[1] + z[2]) - 2*(chi[3, k]*z[i] + 2*chi[1, i]*
                z[k])))))))/(3*chi[1, 2]*chi[2, 3]*
   (chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[i, {1, 2}]*chi[i, {1, 2, 3}]*
   chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*chi[k, {1, 2, 3}]*z[3]*
   z[1, 2]*z[1, 2, 3]) + (-8*chi[1, k]^3*chi[2, i]^2*chi[2, j]^2*z[1]^2 - 
   16*chi[1, k]^2*chi[2, i]^2*chi[2, j]^2*chi[2, k]*z[1]^2 - 
   8*chi[1, k]*chi[2, i]^2*chi[2, j]^2*chi[2, k]^2*z[1]^2 - 
   4*chi[1, k]^3*chi[2, i]*chi[2, j]^2*chi[3, i]*z[1]^2 - 
   8*chi[1, k]^2*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[1]^2 - 
   4*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[2, k]^2*chi[3, i]*z[1]^2 + 
   chi[1, k]^3*chi[2, j]^2*chi[3, i]^2*z[1]^2 + chi[2, j]^2*chi[2, k]^3*
    chi[3, i]^2*z[1]^2 - 4*chi[1, k]^3*chi[2, i]^2*chi[2, j]*chi[3, j]*
    z[1]^2 - 8*chi[1, k]^2*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, j]*z[1]^2 - 
   4*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]^2 - 
   2*chi[1, k]^3*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*z[1]^2 - 
   4*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[1]^2 - 
   2*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]^2 + 
   chi[1, k]^2*chi[2, j]*chi[2, k]*chi[3, i]^2*chi[3, j]*z[1]^2 + 
   2*chi[1, k]*chi[2, j]*chi[2, k]^2*chi[3, i]^2*chi[3, j]*z[1]^2 + 
   chi[2, j]*chi[2, k]^3*chi[3, i]^2*chi[3, j]*z[1]^2 + 
   chi[1, k]^3*chi[2, i]^2*chi[3, j]^2*z[1]^2 + chi[2, i]^2*chi[2, k]^3*
    chi[3, j]^2*z[1]^2 + chi[1, k]^2*chi[2, i]*chi[2, k]*chi[3, i]*
    chi[3, j]^2*z[1]^2 + 2*chi[1, k]*chi[2, i]*chi[2, k]^2*chi[3, i]*
    chi[3, j]^2*z[1]^2 + chi[2, i]*chi[2, k]^3*chi[3, i]*chi[3, j]^2*z[1]^2 - 
   2*chi[1, k]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[i, j]*z[1]^2 - 
   4*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[1]^2 - 
   2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]^2 - 
   chi[1, k]^3*chi[2, 3]*chi[2, j]*chi[3, i]*chi[i, j]*z[1]^2 - 
   2*chi[1, k]^2*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[i, j]*z[1]^2 - 
   chi[1, k]*chi[2, 3]*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[i, j]*z[1]^2 - 
   chi[1, k]^3*chi[2, 3]*chi[2, i]*chi[3, j]*chi[i, j]*z[1]^2 - 
   2*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[i, j]*z[1]^2 - 
   chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]^2 - 
   chi[1, k]^2*chi[2, 3]*chi[2, j]^2*chi[3, i]*chi[i, k]*z[1]^2 - 
   2*chi[1, k]*chi[2, 3]*chi[2, j]^2*chi[2, k]*chi[3, i]*chi[i, k]*z[1]^2 - 
   chi[2, 3]*chi[2, j]^2*chi[2, k]^2*chi[3, i]*chi[i, k]*z[1]^2 - 
   chi[1, k]^2*chi[2, 3]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, k]*z[1]^2 - 
   2*chi[1, k]*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*chi[i, k]*
    z[1]^2 - chi[2, 3]*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[3, j]*chi[i, k]*
    z[1]^2 - chi[1, k]^2*chi[2, 3]*chi[2, i]^2*chi[3, j]*chi[j, k]*z[1]^2 - 
   2*chi[1, k]*chi[2, 3]*chi[2, i]^2*chi[2, k]*chi[3, j]*chi[j, k]*z[1]^2 - 
   chi[2, 3]*chi[2, i]^2*chi[2, k]^2*chi[3, j]*chi[j, k]*z[1]^2 - 
   chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]^2 - 
   2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*
    z[1]^2 - chi[2, 3]*chi[2, i]*chi[2, k]^2*chi[3, i]*chi[3, j]*chi[j, k]*
    z[1]^2 + 4*chi[1, k]^3*chi[2, i]*chi[2, j]^2*chi[3, i]*z[1]*z[2] + 
   8*chi[1, k]^2*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[1]*z[2] + 
   4*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[2, k]^2*chi[3, i]*z[1]*z[2] + 
   chi[1, k]^3*chi[2, j]^2*chi[3, i]^2*z[1]*z[2] + 
   chi[2, j]^2*chi[2, k]^3*chi[3, i]^2*z[1]*z[2] + 
   4*chi[1, k]^3*chi[2, i]^2*chi[2, j]*chi[3, j]*z[1]*z[2] + 
   8*chi[1, k]^2*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[2] + 
   4*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]*z[2] + 
   4*chi[1, k]^3*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*z[1]*z[2] + 
   8*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[1]*
    z[2] + 4*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[3, j]*
    z[1]*z[2] - chi[1, k]^3*chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]*z[2] - 
   chi[1, k]^2*chi[2, j]*chi[2, k]*chi[3, i]^2*chi[3, j]*z[1]*z[2] + 
   chi[1, k]*chi[2, j]*chi[2, k]^2*chi[3, i]^2*chi[3, j]*z[1]*z[2] + 
   chi[2, j]*chi[2, k]^3*chi[3, i]^2*chi[3, j]*z[1]*z[2] + 
   chi[1, k]^3*chi[2, i]^2*chi[3, j]^2*z[1]*z[2] + 
   chi[2, i]^2*chi[2, k]^3*chi[3, j]^2*z[1]*z[2] - 
   chi[1, k]^3*chi[2, i]*chi[3, i]*chi[3, j]^2*z[1]*z[2] - 
   chi[1, k]^2*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]^2*z[1]*z[2] + 
   chi[1, k]*chi[2, i]*chi[2, k]^2*chi[3, i]*chi[3, j]^2*z[1]*z[2] + 
   chi[2, i]*chi[2, k]^3*chi[3, i]*chi[3, j]^2*z[1]*z[2] - 
   4*chi[1, k]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[i, j]*z[1]*z[2] - 
   8*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[1]*
    z[2] - 4*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[i, j]*
    z[1]*z[2] - 2*chi[1, k]^3*chi[2, 3]*chi[2, j]*chi[3, i]*chi[i, j]*z[1]*
    z[2] - 4*chi[1, k]^2*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[i, j]*
    z[1]*z[2] - 2*chi[1, k]*chi[2, 3]*chi[2, j]*chi[2, k]^2*chi[3, i]*
    chi[i, j]*z[1]*z[2] - 2*chi[1, k]^3*chi[2, 3]*chi[2, i]*chi[3, j]*
    chi[i, j]*z[1]*z[2] - 4*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, k]*
    chi[3, j]*chi[i, j]*z[1]*z[2] - 2*chi[1, k]*chi[2, 3]*chi[2, i]*
    chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]*z[2] - chi[1, k]^2*chi[2, 3]*
    chi[2, j]^2*chi[3, i]*chi[i, k]*z[1]*z[2] - 2*chi[1, k]*chi[2, 3]*
    chi[2, j]^2*chi[2, k]*chi[3, i]*chi[i, k]*z[1]*z[2] - 
   chi[2, 3]*chi[2, j]^2*chi[2, k]^2*chi[3, i]*chi[i, k]*z[1]*z[2] - 
   chi[1, k]^2*chi[2, 3]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, k]*z[1]*z[2] - 
   2*chi[1, k]*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*chi[i, k]*
    z[1]*z[2] - chi[2, 3]*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[3, j]*chi[i, k]*
    z[1]*z[2] - chi[1, k]^2*chi[2, 3]*chi[2, i]^2*chi[3, j]*chi[j, k]*z[1]*
    z[2] - 2*chi[1, k]*chi[2, 3]*chi[2, i]^2*chi[2, k]*chi[3, j]*chi[j, k]*
    z[1]*z[2] - chi[2, 3]*chi[2, i]^2*chi[2, k]^2*chi[3, j]*chi[j, k]*z[1]*
    z[2] - chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]*
    z[2] - 2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*
    chi[j, k]*z[1]*z[2] - chi[2, 3]*chi[2, i]*chi[2, k]^2*chi[3, i]*chi[3, j]*
    chi[j, k]*z[1]*z[2] - 2*chi[1, k]^3*chi[2, i]*chi[2, j]*chi[3, i]*
    chi[3, j]*z[2]^2 - 4*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*
    chi[3, j]*z[2]^2 - 2*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, i]*
    chi[3, j]*z[2]^2 - chi[1, k]^3*chi[2, j]*chi[3, i]^2*chi[3, j]*z[2]^2 - 
   2*chi[1, k]^2*chi[2, j]*chi[2, k]*chi[3, i]^2*chi[3, j]*z[2]^2 - 
   chi[1, k]*chi[2, j]*chi[2, k]^2*chi[3, i]^2*chi[3, j]*z[2]^2 - 
   chi[1, k]^3*chi[2, i]*chi[3, i]*chi[3, j]^2*z[2]^2 - 
   2*chi[1, k]^2*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]^2*z[2]^2 - 
   chi[1, k]*chi[2, i]*chi[2, k]^2*chi[3, i]*chi[3, j]^2*z[2]^2 - 
   2*chi[1, k]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[i, j]*z[2]^2 - 
   4*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[2]^2 - 
   2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[i, j]*z[2]^2 - 
   chi[1, k]^3*chi[2, 3]*chi[2, j]*chi[3, i]*chi[i, j]*z[2]^2 - 
   2*chi[1, k]^2*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[i, j]*z[2]^2 - 
   chi[1, k]*chi[2, 3]*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[i, j]*z[2]^2 - 
   chi[1, k]^3*chi[2, 3]*chi[2, i]*chi[3, j]*chi[i, j]*z[2]^2 - 
   2*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[i, j]*z[2]^2 - 
   chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[2]^2 - 
   8*chi[1, k]^3*chi[2, i]^2*chi[2, j]^2*z[1]*z[3] - 
   16*chi[1, k]^2*chi[2, i]^2*chi[2, j]^2*chi[2, k]*z[1]*z[3] - 
   8*chi[1, k]*chi[2, i]^2*chi[2, j]^2*chi[2, k]^2*z[1]*z[3] - 
   7*chi[1, k]^2*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[1]*z[3] - 
   5*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[2, k]^2*chi[3, i]*z[1]*z[3] - 
   chi[2, i]*chi[2, j]^2*chi[2, k]^3*chi[3, i]*z[1]*z[3] + 
   chi[1, k]^3*chi[2, j]^2*chi[3, i]^2*z[1]*z[3] + 
   2*chi[1, k]^2*chi[2, j]^2*chi[2, k]*chi[3, i]^2*z[1]*z[3] + 
   chi[1, k]*chi[2, j]^2*chi[2, k]^2*chi[3, i]^2*z[1]*z[3] - 
   7*chi[1, k]^2*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[3] - 
   5*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]*z[3] - 
   chi[2, i]^2*chi[2, j]*chi[2, k]^3*chi[3, j]*z[1]*z[3] - 
   2*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[1]*
    z[3] - 4*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[3, j]*
    z[1]*z[3] - 2*chi[2, i]*chi[2, j]*chi[2, k]^3*chi[3, i]*chi[3, j]*z[1]*
    z[3] + chi[1, k]^3*chi[2, i]^2*chi[3, j]^2*z[1]*z[3] + 
   2*chi[1, k]^2*chi[2, i]^2*chi[2, k]*chi[3, j]^2*z[1]*z[3] + 
   chi[1, k]*chi[2, i]^2*chi[2, k]^2*chi[3, j]^2*z[1]*z[3] - 
   2*chi[1, k]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[i, j]*z[1]*z[3] - 
   4*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[1]*
    z[3] - 2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[i, j]*
    z[1]*z[3] - chi[1, k]^3*chi[2, 3]*chi[2, j]*chi[3, i]*chi[i, j]*z[1]*
    z[3] - 2*chi[1, k]^2*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[i, j]*
    z[1]*z[3] - chi[1, k]*chi[2, 3]*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[i, j]*
    z[1]*z[3] - chi[1, k]^3*chi[2, 3]*chi[2, i]*chi[3, j]*chi[i, j]*z[1]*
    z[3] - 2*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[i, j]*
    z[1]*z[3] - chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, k]^2*chi[3, j]*chi[i, j]*
    z[1]*z[3] + chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[i, k]*z[1]*
    z[3] + 2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[i, k]*
    z[1]*z[3] + chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]^2*chi[i, k]*z[1]*
    z[3] + chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]*chi[i, k]*z[1]*
    z[3] + 2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*
    chi[i, k]*z[1]*z[3] + chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*
    chi[i, k]*z[1]*z[3] + chi[1, k]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]*
    chi[j, k]*z[1]*z[3] + 2*chi[1, k]*chi[2, 3]*chi[2, i]^2*chi[2, j]*
    chi[2, k]*chi[j, k]*z[1]*z[3] + chi[2, 3]*chi[2, i]^2*chi[2, j]*
    chi[2, k]^2*chi[j, k]*z[1]*z[3] + chi[1, k]^2*chi[2, 3]*chi[2, i]*
    chi[2, j]*chi[3, i]*chi[j, k]*z[1]*z[3] + 2*chi[1, k]*chi[2, 3]*chi[2, i]*
    chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]*z[3] + 
   chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[j, k]*z[1]*z[3] + 
   2*chi[1, k]^3*chi[2, i]*chi[2, j]^2*chi[3, i]*z[2]*z[3] + 
   4*chi[1, k]^2*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[2]*z[3] + 
   2*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[2, k]^2*chi[3, i]*z[2]*z[3] + 
   chi[1, k]^3*chi[2, j]^2*chi[3, i]^2*z[2]*z[3] + 
   2*chi[1, k]^2*chi[2, j]^2*chi[2, k]*chi[3, i]^2*z[2]*z[3] + 
   chi[1, k]*chi[2, j]^2*chi[2, k]^2*chi[3, i]^2*z[2]*z[3] + 
   2*chi[1, k]^3*chi[2, i]^2*chi[2, j]*chi[3, j]*z[2]*z[3] + 
   4*chi[1, k]^2*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, j]*z[2]*z[3] + 
   2*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[2, k]^2*chi[3, j]*z[2]*z[3] + 
   2*chi[1, k]^3*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*z[2]*z[3] + 
   4*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[2]*
    z[3] + 2*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[3, j]*
    z[2]*z[3] + chi[1, k]^3*chi[2, i]^2*chi[3, j]^2*z[2]*z[3] + 
   2*chi[1, k]^2*chi[2, i]^2*chi[2, k]*chi[3, j]^2*z[2]*z[3] + 
   chi[1, k]*chi[2, i]^2*chi[2, k]^2*chi[3, j]^2*z[2]*z[3] - 
   2*chi[1, k]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[i, j]*z[2]*z[3] - 
   4*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[2]*
    z[3] - 2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[i, j]*
    z[2]*z[3] - chi[1, k]^3*chi[2, 3]*chi[2, j]*chi[3, i]*chi[i, j]*z[2]*
    z[3] - 2*chi[1, k]^2*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[i, j]*
    z[2]*z[3] - chi[1, k]*chi[2, 3]*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[i, j]*
    z[2]*z[3] - chi[1, k]^3*chi[2, 3]*chi[2, i]*chi[3, j]*chi[i, j]*z[2]*
    z[3] - 2*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[i, j]*
    z[2]*z[3] - chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, k]^2*chi[3, j]*chi[i, j]*
    z[2]*z[3] - 2*chi[1, k]^3*chi[2, i]^2*chi[2, j]^2*z[3]^2 - 
   4*chi[1, k]^2*chi[2, i]^2*chi[2, j]^2*chi[2, k]*z[3]^2 - 
   2*chi[1, k]*chi[2, i]^2*chi[2, j]^2*chi[2, k]^2*z[3]^2 - 
   chi[1, k]^3*chi[2, i]*chi[2, j]^2*chi[3, i]*z[3]^2 - 
   2*chi[1, k]^2*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[3]^2 - 
   chi[1, k]*chi[2, i]*chi[2, j]^2*chi[2, k]^2*chi[3, i]*z[3]^2 - 
   chi[1, k]^3*chi[2, i]^2*chi[2, j]*chi[3, j]*z[3]^2 - 
   2*chi[1, k]^2*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, j]*z[3]^2 - 
   chi[1, k]*chi[2, i]^2*chi[2, j]*chi[2, k]^2*chi[3, j]*z[3]^2 + 
   2*chi[1, k]^3*chi[2, 3]*chi[2, i]*chi[2, j]^2*z[1]*z[i] + 
   4*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[1]*z[i] + 
   2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]^2*z[1]*z[i] + 
   chi[1, k]^3*chi[2, 3]*chi[2, j]^2*chi[3, i]*z[1]*z[i] + 
   2*chi[1, k]^2*chi[2, 3]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[1]*z[i] + 
   chi[1, k]*chi[2, 3]*chi[2, j]^2*chi[2, k]^2*chi[3, i]*z[1]*z[i] + 
   2*chi[1, k]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]*z[1]*z[i] + 
   4*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*
    z[i] + 2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*
    z[1]*z[i] + chi[1, k]^3*chi[2, 3]*chi[2, j]*chi[3, i]*chi[3, j]*z[1]*
    z[i] + 2*chi[1, k]^2*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*
    z[1]*z[i] + chi[1, k]*chi[2, 3]*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[3, j]*
    z[1]*z[i] + 2*chi[1, k]^3*chi[2, 3]*chi[2, i]*chi[2, j]^2*z[2]*z[i] + 
   4*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[2]*z[i] + 
   2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]^2*z[2]*z[i] + 
   chi[1, k]^3*chi[2, 3]*chi[2, j]^2*chi[3, i]*z[2]*z[i] + 
   2*chi[1, k]^2*chi[2, 3]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[2]*z[i] + 
   chi[1, k]*chi[2, 3]*chi[2, j]^2*chi[2, k]^2*chi[3, i]*z[2]*z[i] + 
   2*chi[1, k]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]*z[2]*z[i] + 
   4*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[2]*
    z[i] + 2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*
    z[2]*z[i] + chi[1, k]^3*chi[2, 3]*chi[2, j]*chi[3, i]*chi[3, j]*z[2]*
    z[i] + 2*chi[1, k]^2*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*
    z[2]*z[i] + chi[1, k]*chi[2, 3]*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[3, j]*
    z[2]*z[i] + chi[1, k]^3*chi[2, 3]*chi[2, i]*chi[2, j]^2*z[3]*z[i] + 
   2*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[3]*z[i] + 
   chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]^2*z[3]*z[i] + 
   chi[1, k]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]*z[3]*z[i] + 
   2*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[3]*
    z[i] + chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[3]*
    z[i] + 2*chi[1, k]^3*chi[2, 3]*chi[2, i]^2*chi[2, j]*z[1]*z[j] + 
   4*chi[1, k]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[2, k]*z[1]*z[j] + 
   2*chi[1, k]*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[2, k]^2*z[1]*z[j] + 
   2*chi[1, k]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*z[1]*z[j] + 
   4*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*z[1]*
    z[j] + 2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, i]*
    z[1]*z[j] + chi[1, k]^3*chi[2, 3]*chi[2, i]^2*chi[3, j]*z[1]*z[j] + 
   2*chi[1, k]^2*chi[2, 3]*chi[2, i]^2*chi[2, k]*chi[3, j]*z[1]*z[j] + 
   chi[1, k]*chi[2, 3]*chi[2, i]^2*chi[2, k]^2*chi[3, j]*z[1]*z[j] + 
   chi[1, k]^3*chi[2, 3]*chi[2, i]*chi[3, i]*chi[3, j]*z[1]*z[j] + 
   2*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*z[1]*
    z[j] + chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]*
    z[j] + 2*chi[1, k]^3*chi[2, 3]*chi[2, i]^2*chi[2, j]*z[2]*z[j] + 
   4*chi[1, k]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[2, k]*z[2]*z[j] + 
   2*chi[1, k]*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[2, k]^2*z[2]*z[j] + 
   2*chi[1, k]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*z[2]*z[j] + 
   4*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*z[2]*
    z[j] + 2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, i]*
    z[2]*z[j] + chi[1, k]^3*chi[2, 3]*chi[2, i]^2*chi[3, j]*z[2]*z[j] + 
   2*chi[1, k]^2*chi[2, 3]*chi[2, i]^2*chi[2, k]*chi[3, j]*z[2]*z[j] + 
   chi[1, k]*chi[2, 3]*chi[2, i]^2*chi[2, k]^2*chi[3, j]*z[2]*z[j] + 
   chi[1, k]^3*chi[2, 3]*chi[2, i]*chi[3, i]*chi[3, j]*z[2]*z[j] + 
   2*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*z[2]*
    z[j] + chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[2]*
    z[j] + chi[1, k]^3*chi[2, 3]*chi[2, i]^2*chi[2, j]*z[3]*z[j] + 
   2*chi[1, k]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[2, k]*z[3]*z[j] + 
   chi[1, k]*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[2, k]^2*z[3]*z[j] + 
   chi[1, k]^3*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*z[3]*z[j] + 
   2*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*z[3]*
    z[j] + chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, i]*z[3]*
    z[j] + chi[1, j]^2*(chi[1, k] + chi[2, k])*
    (chi[1, k]^2*(chi[2, i]^2*(8*z[1]*z[2] + (4*z[2] - z[3])*z[3]) - 
       chi[3, i]*(z[1] + z[2])*(chi[3, i]*z[2] - chi[2, 3]*z[i]) + 
       chi[2, i]*(chi[3, i]*(2*z[2]*(-2*z[2] + z[3]) + 
           z[1]*(4*z[2] + z[3])) + chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*
          z[i])) + chi[1, k]*(chi[3, i]*(z[1] + z[2])*
        (chi[2, 3]*chi[i, k]*(z[2] + z[3]) + chi[2, k]*
          (chi[3, i]*(z[2] - z[3]) + chi[2, 3]*z[i])) + 
       chi[2, i]^2*(4*chi[2, k]*z[2]*(2*z[1] + z[3]) - chi[2, 3]*z[3]*z[k]) + 
       chi[2, i]*(chi[2, k]*(chi[3, i]*(4*z[1]*z[2] - 4*z[2]^2 + 
             2*z[2]*z[3] + z[3]^2) + chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[i]) + chi[2, 3]*z[3]*(chi[i, k]*z[1] - chi[3, i]*z[k]))) + 
     chi[2, k]*(-(chi[2, k]*(chi[3, i]*(z[1] + z[2]) - chi[2, i]*z[3])*
         (chi[2, i]*z[3] + chi[3, i]*(z[2] + z[3]))) + 
       chi[2, 3]*(chi[2, i]*z[3]*(chi[i, k]*z[1] - chi[2, i]*z[k]) + 
         chi[3, i]*(chi[i, k]*(z[1] + z[2])*(z[2] + z[3]) - 
           chi[2, i]*z[3]*z[k])))) + 
   chi[1, j]*(chi[1, k]^3*(chi[3, i]*(z[1] + z[2])*
        (-(chi[2, 3]*chi[i, j]*(z[1] + z[2] + z[3])) + 
         chi[3, j]*(-(chi[3, i]*z[2]) + chi[2, 3]*z[i]) + 
         chi[2, j]*(chi[3, i]*(z[1] - z[2] + z[3]) + 2*chi[2, 3]*z[i])) + 
       chi[2, i]^2*(chi[2, j]*(-8*z[1]^2 + 8*z[1]*(z[2] - z[3]) + 
           4*z[2]*z[3]) + chi[3, j]*(8*z[1]*z[2] + 5*z[2]*z[3] - z[3]^2) + 
         chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[j]) + 
       chi[2, i]*(chi[2, j]*(-(chi[3, i]*(4*z[1]^2 + (-2*z[2] + z[3])^2 + 
              z[1]*(-8*z[2] + 2*z[3]))) + 2*chi[2, 3]*(2*z[1] + 2*z[2] + 
             z[3])*z[i]) + chi[2, 3]*(-2*chi[i, j]*(z[1] + z[2])*
            (z[1] + z[2] + z[3]) + chi[3, j]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
         chi[3, i]*(-(chi[3, j]*(z[1]^2 - 2*z[1]*z[2] + 5*z[2]^2 - 
              2*z[2]*z[3])) + chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[j]))) + 
     chi[1, k]*chi[2, k]*(chi[3, i]*(z[1] + z[2])*
        (2*chi[2, 3]*chi[i, k]*(-(chi[3, j]*z[1]) + chi[2, j]*
            (-z[1] + z[2] + z[3])) + chi[2, k]*
          (chi[3, i]*(chi[3, j]*(2*z[1] - z[2]) - chi[2, j]*z[3]) - 
           chi[2, 3]*(chi[i, j]*(z[1] + z[2] + z[3]) - 
             (2*chi[2, j] + chi[3, j])*z[i]))) + 
       chi[2, i]^2*(chi[2, k]*(chi[3, j]*(8*z[1]*z[2] - 4*z[1]*z[3] - 
             z[3]^2) + chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[j]) + 
         2*chi[2, 3]*(chi[j, k]*z[1]*z[3] + chi[3, j]*(z[1] + z[2])*z[k]) - 
         chi[2, j]*(chi[2, k]*(8*z[1]^2 - 8*z[1]*z[2] + 8*z[1]*z[3] - 
             4*z[2]*z[3] + z[3]^2) + 2*chi[2, 3]*z[3]*z[k])) + 
       chi[2, i]*(chi[2, k]*(chi[2, 3]*(-2*chi[i, j]*(z[1] + z[2])*
              (z[1] + z[2] + z[3]) + chi[3, j]*(2*z[1] + 2*z[2] + z[3])*
              z[i]) + chi[3, i]*(chi[3, j]*(z[1]^2 - 4*z[1]*z[3] + 2*z[2]*
                z[3]) + chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[j])) + 
         chi[2, j]*(chi[2, k]*(chi[3, i]*(-4*z[1]^2 + 8*z[1]*z[2] - 4*
                z[2]^2 + 4*z[2]*z[3] + z[3]^2) + 2*chi[2, 3]*
              (2*z[1] + 2*z[2] + z[3])*z[i]) + 2*chi[2, 3]*z[3]*
            (2*chi[i, k]*z[1] - chi[3, i]*z[k])) - 2*chi[2, 3]*
          (-(chi[3, i]*chi[j, k]*z[1]*z[3]) + chi[3, j]*
            (chi[i, k]*(z[1]^2 + 2*z[1]*z[2] + z[2]*(z[2] + z[3])) - 
             chi[3, i]*(z[1] + z[2])*z[k])))) + 
     chi[1, k]^2*(chi[3, i]*(z[1] + z[2])*(chi[2, 3]*chi[i, k]*
          (-(chi[3, j]*z[1]) + chi[2, j]*(-z[1] + z[2] + z[3])) + 
         chi[2, k]*(chi[3, i]*(chi[3, j]*(z[1] - 2*z[2]) + chi[2, j]*z[3]) - 
           2*chi[2, 3]*(chi[i, j]*(z[1] + z[2] + z[3]) - 
             (2*chi[2, j] + chi[3, j])*z[i]))) + 
       chi[2, i]^2*(2*chi[2, k]*(chi[3, j]*(8*z[1]*z[2] - z[1]*z[3] - 
             z[3]^2) + chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[j]) + 
         chi[2, 3]*(chi[j, k]*z[1]*z[3] + chi[3, j]*(z[1] + z[2])*z[k]) - 
         chi[2, j]*(chi[2, k]*(16*z[1]^2 - 16*z[1]*(z[2] - z[3]) + 
             z[3]*(-8*z[2] + 5*z[3])) + chi[2, 3]*z[3]*z[k])) - 
       chi[2, i]*(chi[2, k]*(2*chi[2, 3]*(2*chi[i, j]*(z[1] + z[2])*
              (z[1] + z[2] + z[3]) - chi[3, j]*(2*z[1] + 2*z[2] + z[3])*
              z[i]) + chi[3, i]*(chi[3, j]*(z[1]^2 + 2*z[1]*z[3] - 4*z[2]*
                z[3]) - 2*chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[j])) + 
         chi[2, j]*(chi[2, k]*(chi[3, i]*(8*z[1]^2 - 16*z[1]*z[2] + 8*
                z[2]^2 - 8*z[2]*z[3] + z[3]^2) - 4*chi[2, 3]*
              (2*z[1] + 2*z[2] + z[3])*z[i]) + chi[2, 3]*z[3]*
            (-2*chi[i, k]*z[1] + chi[3, i]*z[k])) + 
         chi[2, 3]*(-(chi[3, i]*chi[j, k]*z[1]*z[3]) + 
           chi[3, j]*(chi[i, k]*(z[1]^2 + 2*z[1]*z[2] + z[2]*(z[2] + z[3])) - 
             chi[3, i]*(z[1] + z[2])*z[k])))) + 
     chi[2, k]^2*(chi[3, i]*chi[3, j]*(chi[2, k]*chi[3, i] - 
         chi[2, 3]*chi[i, k])*z[1]*(z[1] + z[2]) + 
       chi[2, i]^2*(-(chi[2, k]*chi[3, j]*(2*z[1] + z[2])*z[3]) + 
         chi[2, 3]*(chi[j, k]*z[1]*z[3] + chi[3, j]*(z[1] + z[2])*z[k])) + 
       chi[2, i]*(chi[2, k]*chi[3, i]*chi[3, j]*(z[1]^2 + z[2]^2 + 
           2*z[1]*(z[2] - z[3])) + chi[2, 3]*(chi[3, i]*chi[j, k]*z[1]*z[3] - 
           chi[3, j]*chi[i, k]*(z[1]^2 + 2*z[1]*z[2] + z[2]*(z[2] + z[3])) + 
           chi[3, i]*chi[3, j]*(z[1] + z[2])*z[k])) + 
       chi[2, j]*(chi[2, k]*(chi[3, i]^2*(z[1] + z[2])*(z[1] - z[2] - z[3]) + 
           chi[2, i]^2*z[3]^2 + chi[2, i]*chi[3, i]*z[3]*(-2*z[1] + z[3])) + 
         chi[2, 3]*(chi[2, i]*z[3]*(2*chi[i, k]*z[1] - chi[2, i]*z[k]) + 
           chi[3, i]*(-(chi[i, k]*(z[1] + z[2])*(z[1] - z[2] - z[3])) - 
             chi[2, i]*z[3]*z[k]))))) + 
   chi[1, i]^2*(-2*chi[1, j]^2*(chi[1, k] + chi[2, k])^2*
      (4*chi[1, k]*z[2]^2 + z[3]*(-(chi[2, k]*z[3]) + chi[2, 3]*z[k])) + 
     chi[1, j]*(chi[1, k]^3*(chi[3, j]*z[2]*(-8*z[2] + z[3]) + 
         chi[2, j]*(8*z[1]*z[2] - 8*z[2]^2 + 4*z[2]*z[3] - z[3]^2) + 
         chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[j]) + 
       chi[2, k]^2*(chi[2, k]*chi[3, j]*z[3]*(-2*z[1] - z[2] + z[3]) + 
         chi[2, 3]*(chi[j, k]*z[1]*z[3] + chi[3, j]*(z[1] + z[2] - z[3])*
            z[k])) + chi[1, k]^2*(chi[2, j]*chi[2, k]*(16*z[1]*z[2] - 
           16*z[2]^2 + 8*z[2]*z[3] + z[3]^2) + chi[2, k]*
          (chi[3, j]*(-16*z[2]^2 - 2*z[1]*z[3] + z[2]*z[3] + z[3]^2) + 
           2*chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[j]) + 
         chi[2, 3]*(chi[j, k]*z[1]*z[3] + chi[3, j]*(z[1] + z[2] - z[3])*
            z[k])) + chi[1, k]*chi[2, k]*(chi[2, j]*chi[2, k]*
          (8*z[1]*z[2] - 8*z[2]^2 + 4*z[2]*z[3] + 5*z[3]^2) + 
         chi[2, k]*(-(chi[3, j]*(8*z[2]^2 + 4*z[1]*z[3] + z[2]*z[3] - 
              2*z[3]^2)) + chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[j]) + 
         2*chi[2, 3]*(chi[j, k]*z[1]*z[3] + chi[3, j]*(z[1] + z[2] - z[3])*
            z[k]))) + (chi[1, k] + chi[2, k])*
      (chi[1, k]^2*(chi[2, j]^2*(8*z[1]*z[2] + (4*z[2] - z[3])*z[3]) - 
         chi[3, j]*(z[1] + z[2])*(chi[3, j]*z[2] - chi[2, 3]*z[j]) + 
         chi[2, j]*(chi[3, j]*(2*z[2]*(-2*z[2] + z[3]) + 
             z[1]*(4*z[2] + z[3])) + chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[j])) + chi[1, k]*(chi[3, j]*(z[1] + z[2])*
          (chi[2, 3]*chi[j, k]*(z[2] + z[3]) + chi[2, k]*
            (chi[3, j]*(z[2] - z[3]) + chi[2, 3]*z[j])) + 
         chi[2, j]^2*(4*chi[2, k]*z[2]*(2*z[1] + z[3]) - chi[2, 3]*z[3]*
            z[k]) + chi[2, j]*(chi[2, k]*(chi[3, j]*(4*z[1]*z[2] - 4*z[2]^2 + 
               2*z[2]*z[3] + z[3]^2) + chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*
              z[j]) + chi[2, 3]*z[3]*(chi[j, k]*z[1] - chi[3, j]*z[k]))) + 
       chi[2, k]*(-(chi[2, k]*(chi[3, j]*(z[1] + z[2]) - chi[2, j]*z[3])*
           (chi[2, j]*z[3] + chi[3, j]*(z[2] + z[3]))) + 
         chi[2, 3]*(chi[2, j]*z[3]*(chi[j, k]*z[1] - chi[2, j]*z[k]) + 
           chi[3, j]*(chi[j, k]*(z[1] + z[2])*(z[2] + z[3]) - 
             chi[2, j]*z[3]*z[k]))))) + 
   chi[1, i]*(chi[1, k]^3*
      (chi[2, j]^2*(chi[3, i]*(8*z[1]*z[2] + (5*z[2] - z[3])*z[3]) + 
         chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[i]) - chi[3, j]*(z[1] + z[2])*
        (chi[2, 3]*chi[i, j]*(z[1] + z[2] + z[3]) + 
         chi[3, i]*(chi[3, j]*z[2] - chi[2, 3]*z[j])) + 
       chi[2, j]*(chi[2, 3]*(-2*chi[i, j]*(z[1] + z[2])*(z[1] + z[2] + 
             z[3]) + chi[3, j]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
         chi[3, i]*(-(chi[3, j]*(z[1]^2 - 2*z[1]*z[2] + 5*z[2]^2 - 
              2*z[2]*z[3])) + chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[j])) + 
       chi[2, i]*(chi[2, j]^2*(-8*z[1]^2 + 8*z[1]*(z[2] - z[3]) + 
           4*z[2]*z[3]) + chi[3, j]*(z[1] + z[2])*
          (chi[3, j]*(z[1] - z[2] + z[3]) + 2*chi[2, 3]*z[j]) + 
         chi[2, j]*(-(chi[3, j]*(4*z[1]^2 + (-2*z[2] + z[3])^2 + 
              z[1]*(-8*z[2] + 2*z[3]))) + 2*chi[2, 3]*(2*z[1] + 2*z[2] + 
             z[3])*z[j]))) + chi[1, j]^2*
      (chi[1, k]^3*(chi[3, i]*z[2]*(-8*z[2] + z[3]) + 
         chi[2, i]*(8*z[1]*z[2] - 8*z[2]^2 + 4*z[2]*z[3] - z[3]^2) + 
         chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
       chi[2, k]^2*(chi[2, k]*chi[3, i]*z[3]*(-2*z[1] - z[2] + z[3]) + 
         chi[2, 3]*(chi[i, k]*z[1]*z[3] + chi[3, i]*(z[1] + z[2] - z[3])*
            z[k])) + chi[1, k]^2*(chi[2, i]*chi[2, k]*(16*z[1]*z[2] - 
           16*z[2]^2 + 8*z[2]*z[3] + z[3]^2) + chi[2, k]*
          (chi[3, i]*(-16*z[2]^2 - 2*z[1]*z[3] + z[2]*z[3] + z[3]^2) + 
           2*chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
         chi[2, 3]*(chi[i, k]*z[1]*z[3] + chi[3, i]*(z[1] + z[2] - z[3])*
            z[k])) + chi[1, k]*chi[2, k]*(chi[2, i]*chi[2, k]*
          (8*z[1]*z[2] - 8*z[2]^2 + 4*z[2]*z[3] + 5*z[3]^2) + 
         chi[2, k]*(-(chi[3, i]*(8*z[2]^2 + 4*z[1]*z[3] + z[2]*z[3] - 
              2*z[3]^2)) + chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
         2*chi[2, 3]*(chi[i, k]*z[1]*z[3] + chi[3, i]*(z[1] + z[2] - z[3])*
            z[k]))) + chi[1, k]*chi[2, k]*
      (chi[3, j]*(z[1] + z[2])*(-2*chi[2, 3]*chi[3, i]*chi[j, k]*z[1] + 
         chi[2, k]*(-(chi[2, 3]*chi[i, j]*(z[1] + z[2] + z[3])) + 
           chi[3, i]*(chi[3, j]*(2*z[1] - z[2]) + chi[2, 3]*z[j]))) + 
       chi[2, j]^2*(chi[2, k]*(chi[3, i]*(8*z[1]*z[2] - 4*z[1]*z[3] - 
             z[3]^2) + chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
         2*chi[2, 3]*(chi[i, k]*z[1]*z[3] + chi[3, i]*(z[1] + z[2])*z[k])) + 
       chi[2, i]*(-(chi[3, j]*(z[1] + z[2])*(2*chi[2, 3]*chi[j, k]*
             (z[1] - z[2] - z[3]) + chi[2, k]*(chi[3, j]*z[3] - 
              2*chi[2, 3]*z[j]))) - chi[2, j]^2*
          (chi[2, k]*(8*z[1]^2 - 8*z[1]*z[2] + 8*z[1]*z[3] - 4*z[2]*z[3] + 
             z[3]^2) + 2*chi[2, 3]*z[3]*z[k]) + chi[2, j]*
          (chi[2, k]*(chi[3, j]*(-4*z[1]^2 + 8*z[1]*z[2] - 4*z[2]^2 + 4*z[2]*
                z[3] + z[3]^2) + 2*chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[j]) + 
           2*chi[2, 3]*z[3]*(2*chi[j, k]*z[1] - chi[3, j]*z[k]))) + 
       chi[2, j]*(chi[2, k]*(chi[2, 3]*(-2*chi[i, j]*(z[1] + z[2])*
              (z[1] + z[2] + z[3]) + chi[3, j]*(2*z[1] + 2*z[2] + z[3])*
              z[i]) + chi[3, i]*(chi[3, j]*(z[1]^2 - 4*z[1]*z[3] + 2*z[2]*
                z[3]) + chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[j])) - 
         2*chi[2, 3]*(-(chi[3, j]*chi[i, k]*z[1]*z[3]) + 
           chi[3, i]*(chi[j, k]*(z[1]^2 + 2*z[1]*z[2] + z[2]*(z[2] + z[3])) - 
             chi[3, j]*(z[1] + z[2])*z[k])))) + 
     chi[1, k]^2*(chi[3, j]*(z[1] + z[2])*
        (-(chi[2, 3]*chi[3, i]*chi[j, k]*z[1]) + chi[2, k]*
          (-2*chi[2, 3]*chi[i, j]*(z[1] + z[2] + z[3]) + 
           chi[3, i]*(chi[3, j]*(z[1] - 2*z[2]) + 2*chi[2, 3]*z[j]))) + 
       chi[2, j]^2*(2*chi[2, k]*(chi[3, i]*(8*z[1]*z[2] - z[1]*z[3] - 
             z[3]^2) + chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
         chi[2, 3]*(chi[i, k]*z[1]*z[3] + chi[3, i]*(z[1] + z[2])*z[k])) + 
       chi[2, i]*(chi[3, j]*(z[1] + z[2])*(chi[2, 3]*chi[j, k]*
            (-z[1] + z[2] + z[3]) + chi[2, k]*(chi[3, j]*z[3] + 
             4*chi[2, 3]*z[j])) - chi[2, j]^2*
          (chi[2, k]*(16*z[1]^2 - 16*z[1]*(z[2] - z[3]) + 
             z[3]*(-8*z[2] + 5*z[3])) + chi[2, 3]*z[3]*z[k]) + 
         chi[2, j]*(chi[2, k]*(-(chi[3, j]*(8*z[1]^2 - 16*z[1]*z[2] + 
                8*z[2]^2 - 8*z[2]*z[3] + z[3]^2)) + 4*chi[2, 3]*
              (2*z[1] + 2*z[2] + z[3])*z[j]) + chi[2, 3]*z[3]*
            (2*chi[j, k]*z[1] - chi[3, j]*z[k]))) - 
       chi[2, j]*(chi[2, k]*(2*chi[2, 3]*(2*chi[i, j]*(z[1] + z[2])*
              (z[1] + z[2] + z[3]) - chi[3, j]*(2*z[1] + 2*z[2] + z[3])*
              z[i]) + chi[3, i]*(chi[3, j]*(z[1]^2 + 2*z[1]*z[3] - 4*z[2]*
                z[3]) - 2*chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[j])) + 
         chi[2, 3]*(-(chi[3, j]*chi[i, k]*z[1]*z[3]) + 
           chi[3, i]*(chi[j, k]*(z[1]^2 + 2*z[1]*z[2] + z[2]*(z[2] + z[3])) - 
             chi[3, j]*(z[1] + z[2])*z[k])))) - 
     chi[1, j]*(chi[1, k]^3*(-8*chi[2, j]*chi[3, i]*z[1]*z[2] + 
         8*chi[2, j]*chi[3, i]*z[2]^2 + 8*chi[3, i]*chi[3, j]*z[2]^2 - 
         2*chi[3, i]*chi[3, j]*z[2]*z[3] + chi[2, j]*chi[3, i]*z[3]^2 + 
         2*chi[2, 3]*chi[i, j]*(z[1] + z[2])*(z[1] + z[2] + z[3]) - 
         4*chi[2, 3]*chi[2, j]*z[1]*z[i] - 2*chi[2, 3]*chi[3, j]*z[1]*z[i] - 
         4*chi[2, 3]*chi[2, j]*z[2]*z[i] - 2*chi[2, 3]*chi[3, j]*z[2]*z[i] - 
         2*chi[2, 3]*chi[2, j]*z[3]*z[i] - chi[2, 3]*chi[3, j]*z[3]*z[i] - 
         2*chi[2, 3]*chi[3, i]*z[1]*z[j] - 2*chi[2, 3]*chi[3, i]*z[2]*z[j] - 
         chi[2, 3]*chi[3, i]*z[3]*z[j] + chi[2, i]*
          (chi[3, j]*(-8*z[1]*z[2] + 8*z[2]^2 + z[3]^2) + 
           4*chi[2, j]*(2*z[1]^2 + 2*z[2]^2 - 2*z[2]*z[3] + z[3]^2 + 
             z[1]*(-4*z[2] + 2*z[3])) - 2*chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[j])) + chi[1, k]*chi[2, k]*
        (-(chi[2, k]*(chi[2, 3]*(-2*chi[i, j]*(z[1] + z[2])*(z[1] + z[2] + 
                z[3]) + (2*chi[2, j] + chi[3, j])*(2*z[1] + 2*z[2] + z[3])*z[
                i]) + chi[3, i]*(chi[2, j]*(-8*z[2]^2 + 8*z[1]*(z[2] - 
                  z[3]) + 2*z[2]*z[3] + z[3]^2) + 2*chi[3, j]*(2*z[1]^2 + 
                z[1]*(4*z[2] - 2*z[3]) + z[2]*(-2*z[2] + z[3])) + 
              chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[j]))) + 
         chi[2, i]*(-(chi[2, k]*(chi[3, j]*(-8*z[2]^2 + 8*z[1]*(z[2] - 
                  z[3]) + 2*z[2]*z[3] + z[3]^2) + 2*chi[2, 3]*(2*z[1] + 
                2*z[2] + z[3])*z[j])) - 2*chi[2, 3]*(2*chi[j, k]*z[1]*z[3] + 
             chi[3, j]*(2*z[1] + 2*z[2] - z[3])*z[k]) + 
           4*chi[2, j]*(chi[2, k]*(2*z[1]^2 - 4*z[1]*z[2] + 2*z[2]^2 + 2*z[1]*
                z[3] - 2*z[2]*z[3] - z[3]^2) + 2*chi[2, 3]*z[3]*z[k])) + 
         2*chi[2, 3]*(-2*chi[2, j]*chi[i, k]*z[1]*z[3] + 
           chi[3, j]*(chi[i, k]*(z[1]^2 + 2*z[1]*z[2] + z[2]*(z[2] + z[3])) - 
             2*chi[3, i]*(z[1] + z[2])*z[k]) + chi[3, i]*
            (chi[j, k]*(z[1]^2 + 2*z[1]*z[2] + z[2]*(z[2] + z[3])) + 
             chi[2, j]*(-2*z[1] - 2*z[2] + z[3])*z[k]))) + 
       chi[1, k]^2*(-(chi[2, k]*(2*chi[2, 3]*(-2*chi[i, j]*(z[1] + z[2])*(
                z[1] + z[2] + z[3]) + (2*chi[2, j] + chi[3, j])*(2*z[1] + 
                2*z[2] + z[3])*z[i]) + chi[3, i]*(-(chi[2, j]*(16*z[2]^2 - 
                 10*z[2]*z[3] + z[3]^2 + 4*z[1]*(-4*z[2] + z[3]))) + 
              2*chi[3, j]*(z[1]^2 + z[1]*(2*z[2] - z[3]) + z[2]*(-7*z[2] + 
                  2*z[3])) + 2*chi[2, 3]*(2*z[1] + 2*z[2] + z[3])*z[j]))) + 
         chi[2, 3]*(-2*chi[2, j]*chi[i, k]*z[1]*z[3] + 
           chi[3, j]*(chi[i, k]*(z[1]^2 + 2*z[1]*z[2] + z[2]*(z[2] + z[3])) - 
             2*chi[3, i]*(z[1] + z[2])*z[k]) + chi[3, i]*
            (chi[j, k]*(z[1]^2 + 2*z[1]*z[2] + z[2]*(z[2] + z[3])) + 
             chi[2, j]*(-2*z[1] - 2*z[2] + z[3])*z[k])) + 
         chi[2, i]*(chi[2, k]*(chi[3, j]*(16*z[2]^2 - 10*z[2]*z[3] + z[3]^
                2 + 4*z[1]*(-4*z[2] + z[3])) - 4*chi[2, 3]*(2*z[1] + 2*z[2] + 
               z[3])*z[j]) + 4*chi[2, j]*(chi[2, k]*(2*z[1] - 2*z[2] + z[3])^
               2 + chi[2, 3]*z[3]*z[k]) + chi[2, 3]*(-2*chi[j, k]*z[1]*z[3] + 
             chi[3, j]*(-2*z[1] - 2*z[2] + z[3])*z[k]))) + 
       chi[2, k]^2*(-(chi[2, k]*(chi[2, i]*z[3]*(4*chi[2, j]*z[3] + 
              chi[3, j]*(-4*z[1] - 2*z[2] + z[3])) + chi[3, i]*
             (chi[2, j]*z[3]*(-4*z[1] - 2*z[2] + z[3]) + 2*chi[3, j]*(
                z[1]^2 + 2*z[1]*z[2] + z[2]^2 - z[1]*z[3])))) + 
         chi[2, 3]*(chi[3, j]*(chi[i, k]*(z[1]^2 + 2*z[1]*z[2] + z[2]*
                (z[2] + z[3])) - (2*chi[3, i]*(z[1] + z[2]) + chi[2, i]*
                (2*z[1] + 2*z[2] - z[3]))*z[k]) + chi[3, i]*
            (chi[j, k]*(z[1]^2 + 2*z[1]*z[2] + z[2]*(z[2] + z[3])) + 
             chi[2, j]*(-2*z[1] - 2*z[2] + z[3])*z[k]) - 
           2*z[3]*(chi[2, i]*chi[j, k]*z[1] + chi[2, j]*(chi[i, k]*z[1] - 2*
                chi[2, i]*z[k]))))) + chi[2, k]^2*
      (chi[3, j]*(chi[2, k]*chi[3, j] - chi[2, 3]*chi[j, k])*(z[1] + z[2])*
        (chi[3, i]*z[1] + chi[2, i]*(z[1] - z[2] - z[3])) + 
       chi[2, j]^2*(chi[2, k]*z[3]*(-(chi[3, i]*(2*z[1] + z[2])) + 
           chi[2, i]*z[3]) + chi[2, 3]*(chi[i, k]*z[1]*z[3] + 
           (chi[3, i]*(z[1] + z[2]) - chi[2, i]*z[3])*z[k])) + 
       chi[2, j]*(chi[2, k]*chi[3, j]*(chi[3, i]*(z[1]^2 + z[2]^2 + 
             2*z[1]*(z[2] - z[3])) + chi[2, i]*z[3]*(-2*z[1] + z[3])) - 
         chi[2, 3]*(chi[3, i]*(chi[j, k]*(z[1]^2 + 2*z[1]*z[2] + z[2]*
                (z[2] + z[3])) - chi[3, j]*(z[1] + z[2])*z[k]) + 
           z[3]*(-2*chi[2, i]*chi[j, k]*z[1] + chi[3, j]*(-(chi[i, k]*z[1]) + 
               chi[2, i]*z[k])))))))/(3*chi[1, 2]*chi[1, 3]*
   (chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, k]*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3]) + 
 (8*chi[1, k]^2*chi[2, i]^2*chi[2, j]^2*z[1]^3 + 
   32*chi[1, k]*chi[2, i]^2*chi[2, j]^2*chi[2, k]*z[1]^3 + 
   4*chi[1, k]^2*chi[2, i]*chi[2, j]^2*chi[3, i]*z[1]^3 + 
   20*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[1]^3 + 
   16*chi[2, i]*chi[2, j]^2*chi[2, k]^2*chi[3, i]*z[1]^3 - 
   chi[1, k]^2*chi[2, j]^2*chi[3, i]^2*z[1]^3 - 2*chi[2, j]^2*chi[2, k]^2*
    chi[3, i]^2*z[1]^3 + 4*chi[1, k]^2*chi[2, i]^2*chi[2, j]*chi[3, j]*
    z[1]^3 + 20*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, j]*z[1]^3 + 
   16*chi[2, i]^2*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]^3 + 
   2*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*z[1]^3 + 
   10*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]^3 - 
   chi[1, k]*chi[2, j]*chi[2, k]*chi[3, i]^2*chi[3, j]*z[1]^3 - 
   chi[2, j]*chi[2, k]^2*chi[3, i]^2*chi[3, j]*z[1]^3 - 
   chi[1, k]^2*chi[2, i]^2*chi[3, j]^2*z[1]^3 - 2*chi[2, i]^2*chi[2, k]^2*
    chi[3, j]^2*z[1]^3 - chi[1, k]*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]^2*
    z[1]^3 - chi[2, i]*chi[2, k]^2*chi[3, i]*chi[3, j]^2*z[1]^3 + 
   8*chi[1, k]*chi[2, i]^2*chi[2, j]^2*chi[3, k]*z[1]^3 + 
   16*chi[2, i]^2*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]^3 + 
   5*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, k]*z[1]^3 + 
   10*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, i]*chi[3, k]*z[1]^3 - 
   chi[1, k]*chi[2, j]^2*chi[3, i]^2*chi[3, k]*z[1]^3 - 
   chi[2, j]^2*chi[2, k]*chi[3, i]^2*chi[3, k]*z[1]^3 + 
   5*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[3, j]*chi[3, k]*z[1]^3 + 
   10*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]^3 + 
   4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*chi[3, k]*z[1]^3 - 
   chi[1, k]*chi[2, i]^2*chi[3, j]^2*chi[3, k]*z[1]^3 - 
   chi[2, i]^2*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]^3 - 
   2*chi[2, i]^2*chi[2, j]^2*chi[3, k]^2*z[1]^3 - 
   chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, k]^2*z[1]^3 - 
   chi[2, i]^2*chi[2, j]*chi[3, j]*chi[3, k]^2*z[1]^3 + 
   2*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[i, j]*z[1]^3 + 
   4*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[1]^3 + 
   2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]^3 + 
   chi[1, k]^2*chi[2, 3]*chi[2, j]*chi[3, i]*chi[i, j]*z[1]^3 + 
   2*chi[1, k]*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[i, j]*z[1]^3 + 
   chi[2, 3]*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[i, j]*z[1]^3 + 
   chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[3, j]*chi[i, j]*z[1]^3 + 
   2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[i, j]*z[1]^3 + 
   chi[2, 3]*chi[2, i]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]^3 + 
   2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, k]*chi[i, j]*z[1]^3 + 
   2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]^3 + 
   chi[1, k]*chi[2, 3]*chi[2, j]*chi[3, i]*chi[3, k]*chi[i, j]*z[1]^3 + 
   chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*chi[i, j]*z[1]^3 + 
   chi[1, k]*chi[2, 3]*chi[2, i]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]^3 + 
   chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]^3 + 
   2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[i, k]*z[1]^3 + 
   2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[i, k]*z[1]^3 + 
   chi[1, k]*chi[2, 3]*chi[2, j]^2*chi[3, i]*chi[i, k]*z[1]^3 + 
   chi[2, 3]*chi[2, j]^2*chi[2, k]*chi[3, i]*chi[i, k]*z[1]^3 + 
   2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]*chi[i, k]*z[1]^3 + 
   2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]^3 + 
   chi[1, k]*chi[2, 3]*chi[2, j]*chi[3, i]*chi[3, j]*chi[i, k]*z[1]^3 + 
   chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*chi[i, k]*z[1]^3 + 
   chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]^3 + 
   chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[1]^3 + 
   2*chi[1, k]*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[j, k]*z[1]^3 + 
   2*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[j, k]*z[1]^3 + 
   2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[j, k]*z[1]^3 + 
   2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]^3 + 
   chi[1, k]*chi[2, 3]*chi[2, i]^2*chi[3, j]*chi[j, k]*z[1]^3 + 
   chi[2, 3]*chi[2, i]^2*chi[2, k]*chi[3, j]*chi[j, k]*z[1]^3 + 
   chi[1, k]*chi[2, 3]*chi[2, i]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]^3 + 
   chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]^3 + 
   chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, k]*chi[j, k]*z[1]^3 + 
   chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]^3 - 
   16*chi[1, k]^2*chi[2, i]^2*chi[2, j]^2*z[1]^2*z[2] - 
   16*chi[1, k]*chi[2, i]^2*chi[2, j]^2*chi[2, k]*z[1]^2*z[2] - 
   16*chi[1, k]^2*chi[2, i]*chi[2, j]^2*chi[3, i]*z[1]^2*z[2] - 
   8*chi[2, i]*chi[2, j]^2*chi[2, k]^2*chi[3, i]*z[1]^2*z[2] - 
   chi[1, k]^2*chi[2, j]^2*chi[3, i]^2*z[1]^2*z[2] - 
   5*chi[1, k]*chi[2, j]^2*chi[2, k]*chi[3, i]^2*z[1]^2*z[2] - 
   4*chi[2, j]^2*chi[2, k]^2*chi[3, i]^2*z[1]^2*z[2] - 
   16*chi[1, k]^2*chi[2, i]^2*chi[2, j]*chi[3, j]*z[1]^2*z[2] - 
   8*chi[2, i]^2*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]^2*z[2] + 
   chi[1, k]^2*chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]^2*z[2] - 
   chi[1, k]*chi[2, j]*chi[2, k]*chi[3, i]^2*chi[3, j]*z[1]^2*z[2] - 
   2*chi[2, j]*chi[2, k]^2*chi[3, i]^2*chi[3, j]*z[1]^2*z[2] - 
   chi[1, k]^2*chi[2, i]^2*chi[3, j]^2*z[1]^2*z[2] - 
   5*chi[1, k]*chi[2, i]^2*chi[2, k]*chi[3, j]^2*z[1]^2*z[2] - 
   4*chi[2, i]^2*chi[2, k]^2*chi[3, j]^2*z[1]^2*z[2] + 
   chi[1, k]^2*chi[2, i]*chi[3, i]*chi[3, j]^2*z[1]^2*z[2] - 
   chi[1, k]*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]^2*z[1]^2*z[2] - 
   2*chi[2, i]*chi[2, k]^2*chi[3, i]*chi[3, j]^2*z[1]^2*z[2] - 
   16*chi[1, k]*chi[2, i]^2*chi[2, j]^2*chi[3, k]*z[1]^2*z[2] - 
   8*chi[2, i]^2*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]^2*z[2] - 
   2*chi[1, k]*chi[2, j]^2*chi[3, i]^2*chi[3, k]*z[1]^2*z[2] - 
   2*chi[2, j]^2*chi[2, k]*chi[3, i]^2*chi[3, k]*z[1]^2*z[2] - 
   10*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*chi[3, k]*z[1]^2*
    z[2] - 2*chi[1, k]*chi[2, i]^2*chi[3, j]^2*chi[3, k]*z[1]^2*z[2] - 
   2*chi[2, i]^2*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]^2*z[2] - 
   4*chi[2, i]^2*chi[2, j]^2*chi[3, k]^2*z[1]^2*z[2] - 
   2*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, k]^2*z[1]^2*z[2] - 
   2*chi[2, i]^2*chi[2, j]*chi[3, j]*chi[3, k]^2*z[1]^2*z[2] + 
   4*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[i, j]*z[1]^2*z[2] + 
   8*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[1]^2*
    z[2] + 4*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]^2*
    z[2] + 2*chi[1, k]^2*chi[2, 3]*chi[2, j]*chi[3, i]*chi[i, j]*z[1]^2*
    z[2] + 4*chi[1, k]*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[i, j]*
    z[1]^2*z[2] + 2*chi[2, 3]*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[i, j]*
    z[1]^2*z[2] + 2*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[3, j]*chi[i, j]*
    z[1]^2*z[2] + 4*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*
    chi[i, j]*z[1]^2*z[2] + 2*chi[2, 3]*chi[2, i]*chi[2, k]^2*chi[3, j]*
    chi[i, j]*z[1]^2*z[2] + 4*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*
    chi[3, k]*chi[i, j]*z[1]^2*z[2] + 4*chi[2, 3]*chi[2, i]*chi[2, j]*
    chi[2, k]*chi[3, k]*chi[i, j]*z[1]^2*z[2] + 2*chi[1, k]*chi[2, 3]*
    chi[2, j]*chi[3, i]*chi[3, k]*chi[i, j]*z[1]^2*z[2] + 
   2*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*chi[i, j]*z[1]^2*
    z[2] + 2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[3, j]*chi[3, k]*chi[i, j]*
    z[1]^2*z[2] + 2*chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*
    chi[i, j]*z[1]^2*z[2] + 4*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]^2*
    chi[i, k]*z[1]^2*z[2] + 4*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*
    chi[i, k]*z[1]^2*z[2] + 2*chi[1, k]*chi[2, 3]*chi[2, j]^2*chi[3, i]*
    chi[i, k]*z[1]^2*z[2] + 2*chi[2, 3]*chi[2, j]^2*chi[2, k]*chi[3, i]*
    chi[i, k]*z[1]^2*z[2] + 4*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*
    chi[3, j]*chi[i, k]*z[1]^2*z[2] + 4*chi[2, 3]*chi[2, i]*chi[2, j]*
    chi[2, k]*chi[3, j]*chi[i, k]*z[1]^2*z[2] + 2*chi[1, k]*chi[2, 3]*
    chi[2, j]*chi[3, i]*chi[3, j]*chi[i, k]*z[1]^2*z[2] + 
   2*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*chi[i, k]*z[1]^2*
    z[2] + 2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]^2*
    z[2] + 2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*
    z[1]^2*z[2] + 4*chi[1, k]*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[j, k]*
    z[1]^2*z[2] + 4*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[j, k]*
    z[1]^2*z[2] + 4*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*
    chi[j, k]*z[1]^2*z[2] + 4*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*
    chi[3, i]*chi[j, k]*z[1]^2*z[2] + 2*chi[1, k]*chi[2, 3]*chi[2, i]^2*
    chi[3, j]*chi[j, k]*z[1]^2*z[2] + 2*chi[2, 3]*chi[2, i]^2*chi[2, k]*
    chi[3, j]*chi[j, k]*z[1]^2*z[2] + 2*chi[1, k]*chi[2, 3]*chi[2, i]*
    chi[3, i]*chi[3, j]*chi[j, k]*z[1]^2*z[2] + 2*chi[2, 3]*chi[2, i]*
    chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]^2*z[2] + 
   2*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, k]*chi[j, k]*z[1]^2*z[2] + 
   2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]^2*
    z[2] + 4*chi[1, k]^2*chi[2, i]*chi[2, j]^2*chi[3, i]*z[1]*z[2]^2 + 
   4*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[1]*z[2]^2 + 
   chi[1, k]^2*chi[2, j]^2*chi[3, i]^2*z[1]*z[2]^2 - 
   chi[1, k]*chi[2, j]^2*chi[2, k]*chi[3, i]^2*z[1]*z[2]^2 - 
   2*chi[2, j]^2*chi[2, k]^2*chi[3, i]^2*z[1]*z[2]^2 + 
   4*chi[1, k]^2*chi[2, i]^2*chi[2, j]*chi[3, j]*z[1]*z[2]^2 + 
   4*chi[1, k]*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[2]^2 + 
   10*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*z[1]*z[2]^2 + 
   2*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]*z[2]^2 + 
   2*chi[1, k]^2*chi[2, j]*chi[3, i]^2*chi[3, j]*z[1]*z[2]^2 + 
   chi[1, k]*chi[2, j]*chi[2, k]*chi[3, i]^2*chi[3, j]*z[1]*z[2]^2 - 
   chi[2, j]*chi[2, k]^2*chi[3, i]^2*chi[3, j]*z[1]*z[2]^2 + 
   chi[1, k]^2*chi[2, i]^2*chi[3, j]^2*z[1]*z[2]^2 - 
   chi[1, k]*chi[2, i]^2*chi[2, k]*chi[3, j]^2*z[1]*z[2]^2 - 
   2*chi[2, i]^2*chi[2, k]^2*chi[3, j]^2*z[1]*z[2]^2 + 
   2*chi[1, k]^2*chi[2, i]*chi[3, i]*chi[3, j]^2*z[1]*z[2]^2 + 
   chi[1, k]*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]^2*z[1]*z[2]^2 - 
   chi[2, i]*chi[2, k]^2*chi[3, i]*chi[3, j]^2*z[1]*z[2]^2 + 
   2*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*z[2]^2 - 
   chi[1, k]*chi[2, j]^2*chi[3, i]^2*chi[3, k]*z[1]*z[2]^2 - 
   chi[2, j]^2*chi[2, k]*chi[3, i]^2*chi[3, k]*z[1]*z[2]^2 + 
   2*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[2]^2 + 
   8*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*chi[3, k]*z[1]*
    z[2]^2 - chi[1, k]*chi[2, i]^2*chi[3, j]^2*chi[3, k]*z[1]*z[2]^2 - 
   chi[2, i]^2*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]*z[2]^2 - 
   2*chi[2, i]^2*chi[2, j]^2*chi[3, k]^2*z[1]*z[2]^2 - 
   chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, k]^2*z[1]*z[2]^2 - 
   chi[2, i]^2*chi[2, j]*chi[3, j]*chi[3, k]^2*z[1]*z[2]^2 + 
   2*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[i, j]*z[1]*z[2]^2 + 
   4*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[i, j]*z[1]*
    z[2]^2 + 2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]*
    z[2]^2 + chi[1, k]^2*chi[2, 3]*chi[2, j]*chi[3, i]*chi[i, j]*z[1]*
    z[2]^2 + 2*chi[1, k]*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[i, j]*
    z[1]*z[2]^2 + chi[2, 3]*chi[2, j]*chi[2, k]^2*chi[3, i]*chi[i, j]*z[1]*
    z[2]^2 + chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[3, j]*chi[i, j]*z[1]*
    z[2]^2 + 2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[i, j]*
    z[1]*z[2]^2 + chi[2, 3]*chi[2, i]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]*
    z[2]^2 + 2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, k]*chi[i, j]*
    z[1]*z[2]^2 + 2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*
    chi[i, j]*z[1]*z[2]^2 + chi[1, k]*chi[2, 3]*chi[2, j]*chi[3, i]*chi[3, k]*
    chi[i, j]*z[1]*z[2]^2 + chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*
    chi[i, j]*z[1]*z[2]^2 + chi[1, k]*chi[2, 3]*chi[2, i]*chi[3, j]*chi[3, k]*
    chi[i, j]*z[1]*z[2]^2 + chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*
    chi[i, j]*z[1]*z[2]^2 + 2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]^2*
    chi[i, k]*z[1]*z[2]^2 + 2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*
    chi[i, k]*z[1]*z[2]^2 + chi[1, k]*chi[2, 3]*chi[2, j]^2*chi[3, i]*
    chi[i, k]*z[1]*z[2]^2 + chi[2, 3]*chi[2, j]^2*chi[2, k]*chi[3, i]*
    chi[i, k]*z[1]*z[2]^2 + 2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*
    chi[3, j]*chi[i, k]*z[1]*z[2]^2 + 2*chi[2, 3]*chi[2, i]*chi[2, j]*
    chi[2, k]*chi[3, j]*chi[i, k]*z[1]*z[2]^2 + chi[1, k]*chi[2, 3]*chi[2, j]*
    chi[3, i]*chi[3, j]*chi[i, k]*z[1]*z[2]^2 + chi[2, 3]*chi[2, j]*chi[2, k]*
    chi[3, i]*chi[3, j]*chi[i, k]*z[1]*z[2]^2 + 
   chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]*z[2]^2 + 
   chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[1]*z[2]^2 + 
   2*chi[1, k]*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[j, k]*z[1]*z[2]^2 + 
   2*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[2]^2 + 
   2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[j, k]*z[1]*
    z[2]^2 + 2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*
    z[1]*z[2]^2 + chi[1, k]*chi[2, 3]*chi[2, i]^2*chi[3, j]*chi[j, k]*z[1]*
    z[2]^2 + chi[2, 3]*chi[2, i]^2*chi[2, k]*chi[3, j]*chi[j, k]*z[1]*
    z[2]^2 + chi[1, k]*chi[2, 3]*chi[2, i]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]*
    z[2]^2 + chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]*
    z[2]^2 + chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, k]*chi[j, k]*z[1]*
    z[2]^2 + chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]*
    z[2]^2 + chi[1, k]^2*chi[2, j]^2*chi[3, i]^2*z[2]^3 + 
   chi[1, k]*chi[2, j]^2*chi[2, k]*chi[3, i]^2*z[2]^3 + 
   chi[1, k]^2*chi[2, j]*chi[3, i]^2*chi[3, j]*z[2]^3 + 
   chi[1, k]*chi[2, j]*chi[2, k]*chi[3, i]^2*chi[3, j]*z[2]^3 + 
   chi[1, k]^2*chi[2, i]^2*chi[3, j]^2*z[2]^3 + chi[1, k]*chi[2, i]^2*
    chi[2, k]*chi[3, j]^2*z[2]^3 + chi[1, k]^2*chi[2, i]*chi[3, i]*
    chi[3, j]^2*z[2]^3 + chi[1, k]*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]^2*
    z[2]^3 - chi[1, k]*chi[2, i]*chi[2, j]^2*chi[3, i]*chi[3, k]*z[2]^3 - 
   chi[1, k]*chi[2, i]^2*chi[2, j]*chi[3, j]*chi[3, k]*z[2]^3 - 
   2*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*chi[3, k]*z[2]^3 - 
   4*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*z[1]^2*z[i] - 
   8*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[1]^2*z[i] - 
   4*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]^2*z[1]^2*z[i] - 
   chi[1, k]^2*chi[2, 3]*chi[2, j]^2*chi[3, i]*z[1]^2*z[i] - 
   chi[1, k]*chi[2, 3]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[1]^2*z[i] - 
   4*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]*z[1]^2*z[i] - 
   8*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]^2*
    z[i] - 4*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]^2*
    z[i] - chi[1, k]^2*chi[2, 3]*chi[2, j]*chi[3, i]*chi[3, j]*z[1]^2*z[i] - 
   chi[1, k]*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[1]^2*z[i] - 
   4*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]^2*z[i] - 
   4*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]^2*
    z[i] - 4*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, j]^2*z[1]*z[2]*z[i] - 
   8*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[1]*z[2]*z[i] - 
   4*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]^2*z[1]*z[2]*z[i] - 
   2*chi[1, k]^2*chi[2, 3]*chi[2, j]^2*chi[3, i]*z[1]*z[2]*z[i] - 
   2*chi[1, k]*chi[2, 3]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[1]*z[2]*z[i] - 
   4*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]*z[1]*z[2]*z[i] - 
   8*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[2]*
    z[i] - 4*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]*z[2]*
    z[i] - 2*chi[1, k]^2*chi[2, 3]*chi[2, j]*chi[3, i]*chi[3, j]*z[1]*z[2]*
    z[i] - 2*chi[1, k]*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[1]*
    z[2]*z[i] - 2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[1]*
    z[2]*z[i] - 4*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]*
    z[2]*z[i] - 2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*
    z[1]*z[2]*z[i] - 4*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*
    chi[3, k]*z[1]*z[2]*z[i] - chi[1, k]^2*chi[2, 3]*chi[2, j]^2*chi[3, i]*
    z[2]^2*z[i] - chi[1, k]*chi[2, 3]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[2]^2*
    z[i] - chi[1, k]^2*chi[2, 3]*chi[2, j]*chi[3, i]*chi[3, j]*z[2]^2*z[i] - 
   chi[1, k]*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[2]^2*z[i] + 
   chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[2]^2*z[i] + 
   chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[2]^2*z[i] - 
   4*chi[1, k]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]*z[1]^2*z[j] - 
   8*chi[1, k]*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[2, k]*z[1]^2*z[j] - 
   4*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[2, k]^2*z[1]^2*z[j] - 
   4*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*z[1]^2*z[j] - 
   8*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*z[1]^2*
    z[j] - 4*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, i]*z[1]^2*
    z[j] - chi[1, k]^2*chi[2, 3]*chi[2, i]^2*chi[3, j]*z[1]^2*z[j] - 
   chi[1, k]*chi[2, 3]*chi[2, i]^2*chi[2, k]*chi[3, j]*z[1]^2*z[j] - 
   chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[3, i]*chi[3, j]*z[1]^2*z[j] - 
   chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*z[1]^2*z[j] - 
   4*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, k]*z[1]^2*z[j] - 
   4*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]^2*
    z[j] - 4*chi[1, k]^2*chi[2, 3]*chi[2, i]^2*chi[2, j]*z[1]*z[2]*z[j] - 
   8*chi[1, k]*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[2, k]*z[1]*z[2]*z[j] - 
   4*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[2, k]^2*z[1]*z[2]*z[j] - 
   4*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*z[1]*z[2]*z[j] - 
   8*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*z[1]*z[2]*
    z[j] - 4*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, i]*z[1]*z[2]*
    z[j] - 2*chi[1, k]^2*chi[2, 3]*chi[2, i]^2*chi[3, j]*z[1]*z[2]*z[j] - 
   2*chi[1, k]*chi[2, 3]*chi[2, i]^2*chi[2, k]*chi[3, j]*z[1]*z[2]*z[j] - 
   2*chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[3, i]*chi[3, j]*z[1]*z[2]*z[j] - 
   2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*z[1]*z[2]*
    z[j] - 2*chi[1, k]*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, k]*z[1]*z[2]*
    z[j] - 4*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*z[2]*
    z[j] - 2*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]*z[1]*
    z[2]*z[j] - 4*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*
    z[1]*z[2]*z[j] - chi[1, k]^2*chi[2, 3]*chi[2, i]^2*chi[3, j]*z[2]^2*
    z[j] - chi[1, k]*chi[2, 3]*chi[2, i]^2*chi[2, k]*chi[3, j]*z[2]^2*z[j] - 
   chi[1, k]^2*chi[2, 3]*chi[2, i]*chi[3, i]*chi[3, j]*z[2]^2*z[j] - 
   chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, i]*chi[3, j]*z[2]^2*z[j] + 
   chi[1, k]*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, k]*z[2]^2*z[j] + 
   chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, k]*z[2]^2*z[j] - 
   4*chi[1, k]*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*z[1]^2*z[k] - 
   4*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*chi[2, k]*z[1]^2*z[k] - 
   4*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*z[1]^2*z[k] - 
   4*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[1]^2*z[k] - 
   4*chi[1, k]*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, j]*z[1]^2*z[k] - 
   4*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, j]*z[1]^2*z[k] - 
   4*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*z[1]^2*
    z[k] - 4*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*
    z[1]^2*z[k] - 4*chi[1, k]*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*z[1]*z[2]*
    z[k] - 4*chi[2, 3]*chi[2, i]^2*chi[2, j]^2*chi[2, k]*z[1]*z[2]*z[k] - 
   4*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, i]*z[1]*z[2]*z[k] - 
   4*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[1]*z[2]*z[k] - 
   4*chi[1, k]*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[3, j]*z[1]*z[2]*z[k] - 
   4*chi[2, 3]*chi[2, i]^2*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[2]*z[k] - 
   4*chi[1, k]*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, i]*chi[3, j]*z[1]*z[2]*
    z[k] - 4*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[1]*
    z[2]*z[k] + chi[1, j]^2*(-(chi[2, k]*chi[3, i]*(z[1] + z[2])^2*
       (-(chi[2, 3]*chi[i, k]*z[1]) + chi[2, k]*(chi[3, i]*(z[1] - z[2]) + 
          chi[2, 3]*z[i]) + chi[3, k]*(-(chi[3, i]*z[2]) + 
          chi[2, 3]*z[i]))) - 2*chi[1, k]^2*
      (4*chi[2, i]^2*z[1]*(2*z[1] - z[2])*z[2] - chi[3, i]*(z[1] + z[2])^2*
        (chi[3, i]*z[2] - chi[2, 3]*z[i]) + 2*chi[2, i]*z[1]*
        (2*chi[3, i]*(z[1] - 2*z[2])*z[2] + chi[2, 3]*(z[1] + z[2])*z[i])) + 
     chi[2, i]^2*(8*chi[2, k]^2*z[1]^2*(z[1] - 2*z[2]) - 
       chi[3, k]*(z[1] + z[2])^2*(chi[3, k]*(z[1] - z[2]) + chi[2, 3]*z[k]) + 
       4*chi[2, k]*z[1]*(chi[3, k]*(z[1]^2 - 4*z[1]*z[2] + z[2]^2) - 
         chi[2, 3]*(z[1] + z[2])*z[k])) + 
     chi[2, i]*(4*chi[2, k]^2*z[1]*(chi[3, i]*(z[1]^2 - 4*z[1]*z[2] + 
           z[2]^2) - chi[2, 3]*(z[1] + z[2])*z[i]) + 
       chi[3, k]*(z[1] + z[2])^2*(chi[2, 3]*chi[i, k]*z[1] + 
         chi[3, i]*(chi[3, k]*z[2] - chi[2, 3]*z[k])) + 
       2*chi[2, k]*z[1]*(chi[2, 3]*(z[1] + z[2])*(chi[i, k]*(z[1] + z[2]) - 
           2*chi[3, k]*z[i]) + chi[3, i]*(chi[3, k]*(z[1]^2 + 5*z[2]^2) - 
           2*chi[2, 3]*(z[1] + z[2])*z[k]))) + 
     chi[1, k]*(chi[3, i]*(chi[2, k]*chi[3, i]*z[1]*(-z[1]^2 + z[1]*z[2] + 
           5*z[2]^2) + (z[1] + z[2])^2*(chi[2, 3]*chi[i, k]*z[1] + 
           chi[3, k]*(chi[3, i]*z[2] - chi[2, 3]*z[i]))) + 
       4*chi[2, i]^2*z[1]*(2*chi[3, k]*z[2]*(-2*z[1] + z[2]) + 
         2*chi[2, k]*(z[1]^2 - 4*z[1]*z[2] + z[2]^2) - 
         chi[2, 3]*(z[1] + z[2])*z[k]) + chi[2, i]*
        (chi[2, 3]*(2*chi[i, k]*z[1]*(z[1] + z[2])^2 + chi[3, k]*z[2]*
            (-2*z[1] + z[2])*z[i]) + 4*chi[2, k]*z[1]*
          (chi[3, i]*(z[1]^2 + 5*z[2]^2) - 2*chi[2, 3]*(z[1] + z[2])*z[i]) + 
         chi[3, i]*(chi[3, k]*(z[1]^3 - 7*z[1]^2*z[2] - z[2]^3) - 
           4*chi[2, 3]*z[1]*(z[1] + z[2])*z[k])))) + 
   chi[1, i]^2*(8*chi[2, j]^2*chi[2, k]^2*z[1]^3 + 4*chi[2, j]*chi[2, k]^2*
      chi[3, j]*z[1]^3 - chi[2, k]^2*chi[3, j]^2*z[1]^3 + 
     4*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]^3 + 2*chi[2, j]*chi[2, k]*
      chi[3, j]*chi[3, k]*z[1]^3 - chi[2, j]^2*chi[3, k]^2*z[1]^3 + 
     2*chi[2, 3]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]^3 + 
     chi[2, 3]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]^3 + 
     chi[2, 3]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]^3 - 
     16*chi[2, j]^2*chi[2, k]^2*z[1]^2*z[2] - 16*chi[2, j]*chi[2, k]^2*
      chi[3, j]*z[1]^2*z[2] - chi[2, k]^2*chi[3, j]^2*z[1]^2*z[2] - 
     16*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]^2*z[2] + 
     chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]^2*z[2] - chi[2, j]^2*chi[3, k]^2*
      z[1]^2*z[2] + chi[2, j]*chi[3, j]*chi[3, k]^2*z[1]^2*z[2] + 
     4*chi[2, 3]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]^2*z[2] + 
     2*chi[2, 3]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]^2*z[2] + 
     2*chi[2, 3]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]^2*z[2] + 
     4*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]*z[2]^2 + 
     chi[2, k]^2*chi[3, j]^2*z[1]*z[2]^2 + 4*chi[2, j]^2*chi[2, k]*chi[3, k]*
      z[1]*z[2]^2 + 10*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[2]^2 + 
     2*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]*z[2]^2 + 
     chi[2, j]^2*chi[3, k]^2*z[1]*z[2]^2 + 2*chi[2, j]*chi[3, j]*chi[3, k]^2*
      z[1]*z[2]^2 + 2*chi[2, 3]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[2]^2 + 
     chi[2, 3]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]*z[2]^2 + 
     chi[2, 3]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]*z[2]^2 + 
     chi[2, k]^2*chi[3, j]^2*z[2]^3 + chi[2, k]*chi[3, j]^2*chi[3, k]*
      z[2]^3 + chi[2, j]^2*chi[3, k]^2*z[2]^3 + chi[2, j]*chi[3, j]*
      chi[3, k]^2*z[2]^3 - 4*chi[2, 3]*chi[2, j]*chi[2, k]^2*z[1]^2*z[j] - 
     chi[2, 3]*chi[2, k]^2*chi[3, j]*z[1]^2*z[j] - 4*chi[2, 3]*chi[2, j]*
      chi[2, k]*chi[3, k]*z[1]^2*z[j] - chi[2, 3]*chi[2, k]*chi[3, j]*
      chi[3, k]*z[1]^2*z[j] - 4*chi[2, 3]*chi[2, j]*chi[2, k]^2*z[1]*z[2]*
      z[j] - 2*chi[2, 3]*chi[2, k]^2*chi[3, j]*z[1]*z[2]*z[j] - 
     4*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*z[2]*z[j] - 
     2*chi[2, 3]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[2]*z[j] - 
     chi[2, 3]*chi[2, k]^2*chi[3, j]*z[2]^2*z[j] - 
     chi[2, 3]*chi[2, k]*chi[3, j]*chi[3, k]*z[2]^2*z[j] - 
     2*chi[1, k]^2*(4*chi[2, j]^2*z[1]*(2*z[1] - z[2])*z[2] - 
       chi[3, j]*(z[1] + z[2])^2*(chi[3, j]*z[2] - chi[2, 3]*z[j]) + 
       2*chi[2, j]*z[1]*(2*chi[3, j]*(z[1] - 2*z[2])*z[2] + 
         chi[2, 3]*(z[1] + z[2])*z[j])) - 4*chi[2, 3]*chi[2, j]^2*chi[2, k]*
      z[1]^2*z[k] - 4*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]^2*z[k] - 
     chi[2, 3]*chi[2, j]^2*chi[3, k]*z[1]^2*z[k] - 
     chi[2, 3]*chi[2, j]*chi[3, j]*chi[3, k]*z[1]^2*z[k] - 
     4*chi[2, 3]*chi[2, j]^2*chi[2, k]*z[1]*z[2]*z[k] - 
     4*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[2]*z[k] - 
     2*chi[2, 3]*chi[2, j]^2*chi[3, k]*z[1]*z[2]*z[k] - 
     2*chi[2, 3]*chi[2, j]*chi[3, j]*chi[3, k]*z[1]*z[2]*z[k] - 
     chi[2, 3]*chi[2, j]^2*chi[3, k]*z[2]^2*z[k] - 
     chi[2, 3]*chi[2, j]*chi[3, j]*chi[3, k]*z[2]^2*z[k] - 
     2*chi[1, j]^2*(4*chi[2, k]^2*z[1]*(2*z[1] - z[2])*z[2] - 
       chi[3, k]*(z[1] + z[2])^2*(chi[3, k]*z[2] - chi[2, 3]*z[k]) + 
       2*chi[1, k]*z[1]*(4*chi[2, k]*(z[1] - 2*z[2])*z[2] + 
         chi[2, 3]*(z[1] + z[2])*z[k]) + 2*chi[2, k]*z[1]*
        (2*chi[3, k]*(z[1] - 2*z[2])*z[2] + chi[2, 3]*(z[1] + z[2])*z[k])) + 
     chi[1, j]*(chi[2, k]*chi[3, j]*chi[3, k]*z[1]^3 + 
       2*chi[2, 3]*chi[2, k]*chi[j, k]*z[1]^3 + chi[2, 3]*chi[3, k]*chi[j, k]*
        z[1]^3 - 16*chi[2, k]^2*chi[3, j]*z[1]^2*z[2] - 
       7*chi[2, k]*chi[3, j]*chi[3, k]*z[1]^2*z[2] + chi[3, j]*chi[3, k]^2*
        z[1]^2*z[2] + 4*chi[2, 3]*chi[2, k]*chi[j, k]*z[1]^2*z[2] + 
       2*chi[2, 3]*chi[3, k]*chi[j, k]*z[1]^2*z[2] + 8*chi[2, k]^2*chi[3, j]*
        z[1]*z[2]^2 + 2*chi[3, j]*chi[3, k]^2*z[1]*z[2]^2 + 
       2*chi[2, 3]*chi[2, k]*chi[j, k]*z[1]*z[2]^2 + chi[2, 3]*chi[3, k]*
        chi[j, k]*z[1]*z[2]^2 - chi[2, k]*chi[3, j]*chi[3, k]*z[2]^3 + 
       chi[3, j]*chi[3, k]^2*z[2]^3 - 4*chi[2, 3]*chi[2, k]^2*z[1]^2*z[j] - 
       4*chi[2, 3]*chi[2, k]*chi[3, k]*z[1]^2*z[j] - 4*chi[2, 3]*chi[2, k]^2*
        z[1]*z[2]*z[j] - 4*chi[2, 3]*chi[2, k]*chi[3, k]*z[1]*z[2]*z[j] - 
       4*chi[1, k]^2*z[1]*(4*chi[2, j]*(z[1] - 2*z[2])*z[2] + 
         chi[2, 3]*(z[1] + z[2])*z[j]) - chi[2, 3]*chi[3, j]*chi[3, k]*z[1]^2*
        z[k] - 2*chi[2, 3]*chi[2, k]*chi[3, j]*z[1]*z[2]*z[k] - 
       2*chi[2, 3]*chi[3, j]*chi[3, k]*z[1]*z[2]*z[k] + 
       chi[2, 3]*chi[2, k]*chi[3, j]*z[2]^2*z[k] - chi[2, 3]*chi[3, j]*
        chi[3, k]*z[2]^2*z[k] + chi[2, j]*z[1]*
        (8*chi[2, k]^2*(z[1]^2 - 4*z[1]*z[2] + z[2]^2) + 
         chi[3, k]^2*(-z[1]^2 + z[1]*z[2] + 5*z[2]^2) + 
         4*chi[2, k]*(chi[3, k]*(z[1]^2 + 5*z[2]^2) - 2*chi[2, 3]*
            (z[1] + z[2])*z[k])) + chi[1, k]*(-16*chi[2, k]*chi[3, j]*z[1]^2*
          z[2] - 2*chi[3, j]*chi[3, k]*z[1]^2*z[2] + 32*chi[2, k]*chi[3, j]*
          z[1]*z[2]^2 + 20*chi[3, j]*chi[3, k]*z[1]*z[2]^2 - 
         2*chi[3, j]*chi[3, k]*z[2]^3 + 2*chi[2, 3]*chi[j, k]*z[1]*
          (z[1] + z[2])^2 - 8*chi[2, 3]*chi[2, k]*z[1]^2*z[j] - 
         8*chi[2, 3]*chi[2, k]*z[1]*z[2]*z[j] - 2*chi[2, 3]*chi[3, k]*z[1]*
          z[2]*z[j] + chi[2, 3]*chi[3, k]*z[2]^2*z[j] - 2*chi[2, 3]*chi[3, j]*
          z[1]*z[2]*z[k] + chi[2, 3]*chi[3, j]*z[2]^2*z[k] + 
         8*chi[2, j]*z[1]*(-2*chi[3, k]*(z[1] - 2*z[2])*z[2] + 
           chi[2, k]*(z[1]^2 + 5*z[2]^2) - chi[2, 3]*(z[1] + z[2])*z[k]))) + 
     chi[1, k]*(chi[3, j]*(chi[2, k]*chi[3, j]*z[1]*(-z[1]^2 + z[1]*z[2] + 
           5*z[2]^2) + (z[1] + z[2])^2*(chi[2, 3]*chi[j, k]*z[1] + 
           chi[3, k]*(chi[3, j]*z[2] - chi[2, 3]*z[j]))) + 
       4*chi[2, j]^2*z[1]*(2*chi[3, k]*z[2]*(-2*z[1] + z[2]) + 
         2*chi[2, k]*(z[1]^2 - 4*z[1]*z[2] + z[2]^2) - 
         chi[2, 3]*(z[1] + z[2])*z[k]) + chi[2, j]*
        (chi[2, 3]*(2*chi[j, k]*z[1]*(z[1] + z[2])^2 + chi[3, k]*z[2]*
            (-2*z[1] + z[2])*z[j]) + 4*chi[2, k]*z[1]*
          (chi[3, j]*(z[1]^2 + 5*z[2]^2) - 2*chi[2, 3]*(z[1] + z[2])*z[j]) + 
         chi[3, j]*(chi[3, k]*(z[1]^3 - 7*z[1]^2*z[2] - z[2]^3) - 
           4*chi[2, 3]*z[1]*(z[1] + z[2])*z[k])))) + 
   chi[1, i]*(32*chi[2, i]*chi[2, j]^2*chi[2, k]^2*z[1]^3 + 
     8*chi[2, j]^2*chi[2, k]^2*chi[3, i]*z[1]^3 + 20*chi[2, i]*chi[2, j]*
      chi[2, k]^2*chi[3, j]*z[1]^3 + 5*chi[2, j]*chi[2, k]^2*chi[3, i]*
      chi[3, j]*z[1]^3 - chi[2, k]^2*chi[3, i]*chi[3, j]^2*z[1]^3 + 
     20*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]^3 + 
     5*chi[2, j]^2*chi[2, k]*chi[3, i]*chi[3, k]*z[1]^3 + 
     4*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*chi[3, k]*z[1]^3 - 
     chi[2, i]*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]^3 - 
     chi[2, j]^2*chi[3, i]*chi[3, k]^2*z[1]^3 - chi[2, i]*chi[2, j]*chi[3, j]*
      chi[3, k]^2*z[1]^3 + 2*chi[2, 3]*chi[2, j]*chi[2, k]^2*chi[i, j]*
      z[1]^3 + chi[2, 3]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]^3 + 
     2*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]^3 + 
     chi[2, 3]*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]^3 + 
     2*chi[2, 3]*chi[2, j]^2*chi[2, k]*chi[i, k]*z[1]^3 + 
     2*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]^3 + 
     chi[2, 3]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]^3 + 
     chi[2, 3]*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[1]^3 + 
     4*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]^3 + 
     2*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]^3 + 
     2*chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]^3 + 
     chi[2, 3]*chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]^3 + 
     2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]^3 + 
     chi[2, 3]*chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]^3 - 
     16*chi[2, i]*chi[2, j]^2*chi[2, k]^2*z[1]^2*z[2] - 
     16*chi[2, j]^2*chi[2, k]^2*chi[3, i]*z[1]^2*z[2] - 
     5*chi[2, i]*chi[2, k]^2*chi[3, j]^2*z[1]^2*z[2] - 
     2*chi[2, k]^2*chi[3, i]*chi[3, j]^2*z[1]^2*z[2] - 
     10*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*chi[3, k]*z[1]^2*z[2] - 
     chi[2, i]*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]^2*z[2] - 
     5*chi[2, i]*chi[2, j]^2*chi[3, k]^2*z[1]^2*z[2] - 
     2*chi[2, j]^2*chi[3, i]*chi[3, k]^2*z[1]^2*z[2] - 
     chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]^2*z[1]^2*z[2] + 
     4*chi[2, 3]*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]^2*z[2] + 
     2*chi[2, 3]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]^2*z[2] + 
     4*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]^2*z[2] + 
     2*chi[2, 3]*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]^2*z[2] + 
     4*chi[2, 3]*chi[2, j]^2*chi[2, k]*chi[i, k]*z[1]^2*z[2] + 
     4*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]^2*z[2] + 
     2*chi[2, 3]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]^2*z[2] + 
     2*chi[2, 3]*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[1]^2*z[2] + 
     8*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]^2*z[2] + 
     4*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]^2*z[2] + 
     4*chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]^2*z[2] + 
     2*chi[2, 3]*chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]^2*z[2] + 
     4*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]^2*z[2] + 
     2*chi[2, 3]*chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]^2*z[2] + 
     4*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]*z[2]^2 - 
     chi[2, i]*chi[2, k]^2*chi[3, j]^2*z[1]*z[2]^2 - 
     chi[2, k]^2*chi[3, i]*chi[3, j]^2*z[1]*z[2]^2 + 
     4*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]*z[2]^2 + 
     8*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*chi[3, k]*z[1]*z[2]^2 + 
     chi[2, i]*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]*z[2]^2 - 
     chi[2, i]*chi[2, j]^2*chi[3, k]^2*z[1]*z[2]^2 - 
     chi[2, j]^2*chi[3, i]*chi[3, k]^2*z[1]*z[2]^2 + 
     chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]^2*z[1]*z[2]^2 + 
     2*chi[2, 3]*chi[2, j]*chi[2, k]^2*chi[i, j]*z[1]*z[2]^2 + 
     chi[2, 3]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]*z[2]^2 + 
     2*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]*z[2]^2 + 
     chi[2, 3]*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]*z[2]^2 + 
     2*chi[2, 3]*chi[2, j]^2*chi[2, k]*chi[i, k]*z[1]*z[2]^2 + 
     2*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]*z[2]^2 + 
     chi[2, 3]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]*z[2]^2 + 
     chi[2, 3]*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[1]*z[2]^2 + 
     4*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[2]^2 + 
     2*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]*z[2]^2 + 
     2*chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]*z[2]^2 + 
     chi[2, 3]*chi[2, k]*chi[3, i]*chi[3, j]*chi[j, k]*z[1]*z[2]^2 + 
     2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]*z[2]^2 + 
     chi[2, 3]*chi[2, j]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]*z[2]^2 - 
     chi[2, j]*chi[2, k]^2*chi[3, i]*chi[3, j]*z[2]^3 + 
     chi[2, i]*chi[2, k]^2*chi[3, j]^2*z[2]^3 - chi[2, j]^2*chi[2, k]*
      chi[3, i]*chi[3, k]*z[2]^3 - 2*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*
      chi[3, k]*z[2]^3 + chi[2, i]*chi[2, k]*chi[3, j]^2*chi[3, k]*z[2]^3 + 
     chi[2, i]*chi[2, j]^2*chi[3, k]^2*z[2]^3 + chi[2, i]*chi[2, j]*chi[3, j]*
      chi[3, k]^2*z[2]^3 - 4*chi[2, 3]*chi[2, j]^2*chi[2, k]^2*z[1]^2*z[i] - 
     4*chi[2, 3]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]^2*z[i] - 
     4*chi[2, 3]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]^2*z[i] - 
     4*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]^2*z[i] - 
     4*chi[2, 3]*chi[2, j]^2*chi[2, k]^2*z[1]*z[2]*z[i] - 
     4*chi[2, 3]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]*z[2]*z[i] - 
     4*chi[2, 3]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]*z[2]*z[i] - 
     4*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[2]*z[i] - 
     8*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*z[1]^2*z[j] - 
     chi[2, 3]*chi[2, i]*chi[2, k]^2*chi[3, j]*z[1]^2*z[j] - 
     8*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[1]^2*z[j] - 
     chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]^2*z[j] - 
     8*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*z[1]*z[2]*z[j] - 
     2*chi[2, 3]*chi[2, j]*chi[2, k]^2*chi[3, i]*z[1]*z[2]*z[j] - 
     2*chi[2, 3]*chi[2, i]*chi[2, k]^2*chi[3, j]*z[1]*z[2]*z[j] - 
     8*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*z[2]*z[j] - 
     2*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*z[2]*z[j] - 
     2*chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[2]*z[j] + 
     chi[2, 3]*chi[2, j]*chi[2, k]^2*chi[3, i]*z[2]^2*z[j] - 
     chi[2, 3]*chi[2, i]*chi[2, k]^2*chi[3, j]*z[2]^2*z[j] + 
     chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[2]^2*z[j] - 
     chi[2, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*z[2]^2*z[j] + 
     chi[1, k]^2*(-4*chi[2, j]^2*z[1]*(2*chi[3, i]*(2*z[1] - z[2])*z[2] + 
         chi[2, 3]*(z[1] + z[2])*z[i]) + chi[3, j]*(z[1] + z[2])^2*
        (chi[2, 3]*chi[i, j]*z[1] + chi[3, i]*(chi[3, j]*z[2] - 
           chi[2, 3]*z[j])) + chi[2, j]*(2*chi[2, 3]*z[1]*(z[1] + z[2])*
          (chi[i, j]*(z[1] + z[2]) - 2*chi[3, j]*z[i]) + 
         chi[3, i]*(chi[3, j]*(z[1]^3 - 7*z[1]^2*z[2] - z[2]^3) + 
           chi[2, 3]*z[2]*(-2*z[1] + z[2])*z[j])) + 
       chi[2, i]*z[1]*(8*chi[2, j]^2*(z[1]^2 - 4*z[1]*z[2] + z[2]^2) + 
         chi[3, j]^2*(-z[1]^2 + z[1]*z[2] + 5*z[2]^2) + 
         4*chi[2, j]*(chi[3, j]*(z[1]^2 + 5*z[2]^2) - 2*chi[2, 3]*
            (z[1] + z[2])*z[j]))) - 8*chi[2, 3]*chi[2, i]*chi[2, j]^2*
      chi[2, k]*z[1]^2*z[k] - 8*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*
      chi[3, j]*z[1]^2*z[k] - chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, k]*
      z[1]^2*z[k] - chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[1]^2*
      z[k] - 8*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[1]*z[2]*z[k] - 
     2*chi[2, 3]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[1]*z[2]*z[k] - 
     8*chi[2, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[2]*z[k] - 
     2*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[1]*z[2]*z[k] - 
     2*chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[1]*z[2]*z[k] - 
     2*chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[1]*z[2]*z[k] + 
     chi[2, 3]*chi[2, j]^2*chi[2, k]*chi[3, i]*z[2]^2*z[k] + 
     chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, j]*z[2]^2*z[k] - 
     chi[2, 3]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[2]^2*z[k] - 
     chi[2, 3]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[2]^2*z[k] + 
     chi[1, j]^2*(chi[2, k]*chi[3, i]*chi[3, k]*z[1]^3 + 
       2*chi[2, 3]*chi[2, k]*chi[i, k]*z[1]^3 + chi[2, 3]*chi[3, k]*chi[i, k]*
        z[1]^3 - 16*chi[2, k]^2*chi[3, i]*z[1]^2*z[2] - 
       7*chi[2, k]*chi[3, i]*chi[3, k]*z[1]^2*z[2] + chi[3, i]*chi[3, k]^2*
        z[1]^2*z[2] + 4*chi[2, 3]*chi[2, k]*chi[i, k]*z[1]^2*z[2] + 
       2*chi[2, 3]*chi[3, k]*chi[i, k]*z[1]^2*z[2] + 8*chi[2, k]^2*chi[3, i]*
        z[1]*z[2]^2 + 2*chi[3, i]*chi[3, k]^2*z[1]*z[2]^2 + 
       2*chi[2, 3]*chi[2, k]*chi[i, k]*z[1]*z[2]^2 + chi[2, 3]*chi[3, k]*
        chi[i, k]*z[1]*z[2]^2 - chi[2, k]*chi[3, i]*chi[3, k]*z[2]^3 + 
       chi[3, i]*chi[3, k]^2*z[2]^3 - 4*chi[2, 3]*chi[2, k]^2*z[1]^2*z[i] - 
       4*chi[2, 3]*chi[2, k]*chi[3, k]*z[1]^2*z[i] - 4*chi[2, 3]*chi[2, k]^2*
        z[1]*z[2]*z[i] - 4*chi[2, 3]*chi[2, k]*chi[3, k]*z[1]*z[2]*z[i] - 
       4*chi[1, k]^2*z[1]*(4*chi[2, i]*(z[1] - 2*z[2])*z[2] + 
         chi[2, 3]*(z[1] + z[2])*z[i]) - chi[2, 3]*chi[3, i]*chi[3, k]*z[1]^2*
        z[k] - 2*chi[2, 3]*chi[2, k]*chi[3, i]*z[1]*z[2]*z[k] - 
       2*chi[2, 3]*chi[3, i]*chi[3, k]*z[1]*z[2]*z[k] + 
       chi[2, 3]*chi[2, k]*chi[3, i]*z[2]^2*z[k] - chi[2, 3]*chi[3, i]*
        chi[3, k]*z[2]^2*z[k] + chi[2, i]*z[1]*
        (8*chi[2, k]^2*(z[1]^2 - 4*z[1]*z[2] + z[2]^2) + 
         chi[3, k]^2*(-z[1]^2 + z[1]*z[2] + 5*z[2]^2) + 
         4*chi[2, k]*(chi[3, k]*(z[1]^2 + 5*z[2]^2) - 2*chi[2, 3]*
            (z[1] + z[2])*z[k])) + chi[1, k]*(-16*chi[2, k]*chi[3, i]*z[1]^2*
          z[2] - 2*chi[3, i]*chi[3, k]*z[1]^2*z[2] + 32*chi[2, k]*chi[3, i]*
          z[1]*z[2]^2 + 20*chi[3, i]*chi[3, k]*z[1]*z[2]^2 - 
         2*chi[3, i]*chi[3, k]*z[2]^3 + 2*chi[2, 3]*chi[i, k]*z[1]*
          (z[1] + z[2])^2 - 8*chi[2, 3]*chi[2, k]*z[1]^2*z[i] - 
         8*chi[2, 3]*chi[2, k]*z[1]*z[2]*z[i] - 2*chi[2, 3]*chi[3, k]*z[1]*
          z[2]*z[i] + chi[2, 3]*chi[3, k]*z[2]^2*z[i] - 2*chi[2, 3]*chi[3, i]*
          z[1]*z[2]*z[k] + chi[2, 3]*chi[3, i]*z[2]^2*z[k] + 
         8*chi[2, i]*z[1]*(-2*chi[3, k]*(z[1] - 2*z[2])*z[2] + 
           chi[2, k]*(z[1]^2 + 5*z[2]^2) - chi[2, 3]*(z[1] + z[2])*z[k]))) + 
     chi[1, j]*(8*chi[2, j]*chi[2, k]^2*chi[3, i]*z[1]^3 + 
       2*chi[2, k]*chi[3, i]*chi[3, j]*chi[3, k]*z[1]^3 - 
       chi[2, j]*chi[3, i]*chi[3, k]^2*z[1]^3 + 2*chi[2, 3]*chi[2, k]^2*
        chi[i, j]*z[1]^3 + 2*chi[2, 3]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]^3 + 
       4*chi[2, 3]*chi[2, j]*chi[2, k]*chi[i, k]*z[1]^3 + 
       2*chi[2, 3]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]^3 + 
       2*chi[2, 3]*chi[2, j]*chi[3, k]*chi[i, k]*z[1]^3 + 
       chi[2, 3]*chi[3, j]*chi[3, k]*chi[i, k]*z[1]^3 + 
       2*chi[2, 3]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]^3 + 
       chi[2, 3]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]^3 - 
       32*chi[2, j]*chi[2, k]^2*chi[3, i]*z[1]^2*z[2] - 
       22*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]^2*z[2] - 
       8*chi[2, k]*chi[3, i]*chi[3, j]*chi[3, k]*z[1]^2*z[2] - 
       chi[2, j]*chi[3, i]*chi[3, k]^2*z[1]^2*z[2] + 4*chi[2, 3]*chi[2, k]^2*
        chi[i, j]*z[1]^2*z[2] + 4*chi[2, 3]*chi[2, k]*chi[3, k]*chi[i, j]*
        z[1]^2*z[2] + 8*chi[2, 3]*chi[2, j]*chi[2, k]*chi[i, k]*z[1]^2*z[2] + 
       4*chi[2, 3]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]^2*z[2] + 
       4*chi[2, 3]*chi[2, j]*chi[3, k]*chi[i, k]*z[1]^2*z[2] + 
       2*chi[2, 3]*chi[3, j]*chi[3, k]*chi[i, k]*z[1]^2*z[2] + 
       4*chi[2, 3]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]^2*z[2] + 
       2*chi[2, 3]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]^2*z[2] + 
       8*chi[2, j]*chi[2, k]^2*chi[3, i]*z[1]*z[2]^2 + 
       4*chi[2, k]^2*chi[3, i]*chi[3, j]*z[1]*z[2]^2 + 
       10*chi[2, k]*chi[3, i]*chi[3, j]*chi[3, k]*z[1]*z[2]^2 + 
       chi[2, j]*chi[3, i]*chi[3, k]^2*z[1]*z[2]^2 + 2*chi[2, 3]*chi[2, k]^2*
        chi[i, j]*z[1]*z[2]^2 + 2*chi[2, 3]*chi[2, k]*chi[3, k]*chi[i, j]*
        z[1]*z[2]^2 + 4*chi[2, 3]*chi[2, j]*chi[2, k]*chi[i, k]*z[1]*z[2]^2 + 
       2*chi[2, 3]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]*z[2]^2 + 
       2*chi[2, 3]*chi[2, j]*chi[3, k]*chi[i, k]*z[1]*z[2]^2 + 
       chi[2, 3]*chi[3, j]*chi[3, k]*chi[i, k]*z[1]*z[2]^2 + 
       2*chi[2, 3]*chi[2, k]*chi[3, i]*chi[j, k]*z[1]*z[2]^2 + 
       chi[2, 3]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]*z[2]^2 - 
       2*chi[2, k]^2*chi[3, i]*chi[3, j]*z[2]^3 - 2*chi[2, j]*chi[2, k]*
        chi[3, i]*chi[3, k]*z[2]^3 - 4*chi[2, k]*chi[3, i]*chi[3, j]*
        chi[3, k]*z[2]^3 + chi[2, j]*chi[3, i]*chi[3, k]^2*z[2]^3 - 
       8*chi[2, 3]*chi[2, j]*chi[2, k]^2*z[1]^2*z[i] - 
       8*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, k]*z[1]^2*z[i] - 
       8*chi[2, 3]*chi[2, j]*chi[2, k]^2*z[1]*z[2]*z[i] - 
       2*chi[2, 3]*chi[2, k]^2*chi[3, j]*z[1]*z[2]*z[i] - 
       8*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*z[2]*z[i] - 
       2*chi[2, 3]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[2]*z[i] + 
       chi[2, 3]*chi[2, k]^2*chi[3, j]*z[2]^2*z[i] + chi[2, 3]*chi[2, k]*
        chi[3, j]*chi[3, k]*z[2]^2*z[i] - 2*chi[2, 3]*chi[2, k]^2*chi[3, i]*
        z[1]*z[2]*z[j] - 2*chi[2, 3]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*z[2]*
        z[j] + chi[2, 3]*chi[2, k]^2*chi[3, i]*z[2]^2*z[j] + 
       chi[2, 3]*chi[2, k]*chi[3, i]*chi[3, k]*z[2]^2*z[j] + 
       chi[1, k]^2*(-16*chi[2, j]*chi[3, i]*z[1]^2*z[2] - 
         2*chi[3, i]*chi[3, j]*z[1]^2*z[2] + 32*chi[2, j]*chi[3, i]*z[1]*
          z[2]^2 + 20*chi[3, i]*chi[3, j]*z[1]*z[2]^2 - 2*chi[3, i]*chi[3, j]*
          z[2]^3 + 2*chi[2, 3]*chi[i, j]*z[1]*(z[1] + z[2])^2 - 
         8*chi[2, 3]*chi[2, j]*z[1]^2*z[i] - 8*chi[2, 3]*chi[2, j]*z[1]*z[2]*
          z[i] - 2*chi[2, 3]*chi[3, j]*z[1]*z[2]*z[i] + chi[2, 3]*chi[3, j]*
          z[2]^2*z[i] - 2*chi[2, 3]*chi[3, i]*z[1]*z[2]*z[j] + 
         chi[2, 3]*chi[3, i]*z[2]^2*z[j] + 8*chi[2, i]*z[1]*
          (-2*chi[3, j]*(z[1] - 2*z[2])*z[2] + chi[2, j]*
            (z[1]^2 + 5*z[2]^2) - chi[2, 3]*(z[1] + z[2])*z[j])) - 
       2*chi[2, 3]*chi[2, k]*chi[3, i]*chi[3, j]*z[1]^2*z[k] - 
       chi[2, 3]*chi[2, j]*chi[3, i]*chi[3, k]*z[1]^2*z[k] - 
       4*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*z[1]*z[2]*z[k] - 
       2*chi[2, 3]*chi[2, j]*chi[3, i]*chi[3, k]*z[1]*z[2]*z[k] + 
       2*chi[2, 3]*chi[2, j]*chi[2, k]*chi[3, i]*z[2]^2*z[k] + 
       2*chi[2, 3]*chi[2, k]*chi[3, i]*chi[3, j]*z[2]^2*z[k] - 
       chi[2, 3]*chi[2, j]*chi[3, i]*chi[3, k]*z[2]^2*z[k] + 
       chi[2, i]*(8*chi[2, k]^2*z[1]*(chi[3, j]*(z[1]^2 - 4*z[1]*z[2] + 
             z[2]^2) - chi[2, 3]*(z[1] + z[2])*z[j]) - 
         chi[3, k]*(z[1] + z[2])^2*(-2*chi[2, 3]*chi[j, k]*z[1] + 
           chi[3, j]*(chi[3, k]*(z[1] - z[2]) + chi[2, 3]*z[k])) + 
         4*chi[2, j]*(2*chi[2, k]^2*z[1]*(5*z[1]^2 + z[2]^2) - 
           4*chi[2, 3]*chi[2, k]*z[1]*(z[1] + z[2])*z[k] - 
           chi[3, k]*(z[1] + z[2])^2*(chi[3, k]*(z[1] - z[2]) + 
             chi[2, 3]*z[k])) + 2*chi[2, k]*(2*chi[2, 3]*chi[j, k]*z[1]*
            (z[1] + z[2])^2 - 4*chi[2, 3]*chi[3, k]*z[1]*(z[1] + z[2])*z[j] - 
           chi[3, j]*z[2]*(chi[3, k]*(11*z[1]^2 + z[2]^2) + 
             chi[2, 3]*(2*z[1] - z[2])*z[k]))) + 
       2*chi[1, k]*(2*chi[2, 3]*chi[2, k]*chi[i, j]*z[1]^3 + 
         chi[2, 3]*chi[3, k]*chi[i, j]*z[1]^3 + chi[2, 3]*chi[3, j]*chi[i, k]*
          z[1]^3 + chi[2, 3]*chi[3, i]*chi[j, k]*z[1]^3 - 
         10*chi[2, k]*chi[3, i]*chi[3, j]*z[1]^2*z[2] + 4*chi[2, 3]*chi[2, k]*
          chi[i, j]*z[1]^2*z[2] + 2*chi[2, 3]*chi[3, k]*chi[i, j]*z[1]^2*
          z[2] + 2*chi[2, 3]*chi[3, j]*chi[i, k]*z[1]^2*z[2] + 
         2*chi[2, 3]*chi[3, i]*chi[j, k]*z[1]^2*z[2] + 2*chi[2, 3]*chi[2, k]*
          chi[i, j]*z[1]*z[2]^2 + chi[2, 3]*chi[3, k]*chi[i, j]*z[1]*z[2]^2 + 
         chi[2, 3]*chi[3, j]*chi[i, k]*z[1]*z[2]^2 + chi[2, 3]*chi[3, i]*
          chi[j, k]*z[1]*z[2]^2 - 2*chi[2, k]*chi[3, i]*chi[3, j]*z[2]^3 - 
         chi[2, 3]*chi[3, j]*chi[3, k]*z[1]^2*z[i] - 2*chi[2, 3]*chi[2, k]*
          chi[3, j]*z[1]*z[2]*z[i] + chi[2, 3]*chi[2, k]*chi[3, j]*z[2]^2*
          z[i] + chi[2, 3]*chi[3, j]*chi[3, k]*z[2]^2*z[i] - 
         chi[2, 3]*chi[3, i]*chi[3, k]*z[1]^2*z[j] - 2*chi[2, 3]*chi[2, k]*
          chi[3, i]*z[1]*z[2]*z[j] + chi[2, 3]*chi[2, k]*chi[3, i]*z[2]^2*
          z[j] + chi[2, 3]*chi[3, i]*chi[3, k]*z[2]^2*z[j] - 
         chi[2, 3]*chi[3, i]*chi[3, j]*z[1]^2*z[k] + chi[2, 3]*chi[3, i]*
          chi[3, j]*z[2]^2*z[k] + chi[2, j]*(2*chi[2, 3]*chi[i, k]*z[1]^3 - 
           10*chi[3, i]*chi[3, k]*z[1]^2*z[2] + 4*chi[2, 3]*chi[i, k]*z[1]^2*
            z[2] + 2*chi[2, 3]*chi[i, k]*z[1]*z[2]^2 - 2*chi[3, i]*chi[3, k]*
            z[2]^3 - 2*chi[2, 3]*chi[3, k]*z[1]*z[2]*z[i] + 
           chi[2, 3]*chi[3, k]*z[2]^2*z[i] + 4*chi[2, k]*z[1]*
            (chi[3, i]*(z[1]^2 + 5*z[2]^2) - 2*chi[2, 3]*(z[1] + z[2])*
              z[i]) - 2*chi[2, 3]*chi[3, i]*z[1]*z[2]*z[k] + 
           chi[2, 3]*chi[3, i]*z[2]^2*z[k] + 4*chi[2, i]*z[1]*
            (chi[3, k]*(z[1]^2 + 5*z[2]^2) - 2*chi[2, 3]*(z[1] + z[2])*
              z[k])) + chi[2, i]*(2*chi[2, 3]*chi[j, k]*z[1]*
            (z[1] + z[2])^2 + 4*chi[2, k]*z[1]*
            (chi[3, j]*(z[1]^2 + 5*z[2]^2) - 2*chi[2, 3]*(z[1] + z[2])*
              z[j]) + z[2]*(chi[2, 3]*chi[3, k]*(-2*z[1] + z[2])*z[j] + 
             chi[3, j]*(-2*chi[3, k]*(5*z[1]^2 + z[2]^2) + chi[2, 3]*
                (-2*z[1] + z[2])*z[k]))))) + 
     chi[1, k]*(-(chi[3, j]*(z[1] + z[2])^2*
         (-(chi[2, 3]*(chi[3, k]*chi[i, j] + chi[3, i]*chi[j, k])*z[1]) + 
          chi[2, k]*(-2*chi[2, 3]*chi[i, j]*z[1] + chi[3, i]*
             (chi[3, j]*(z[1] - z[2]) + chi[2, 3]*z[j])))) + 
       chi[2, j]^2*(2*chi[2, 3]*chi[i, k]*z[1]*(z[1] + z[2])^2 + 
         8*chi[2, k]*z[1]*(chi[3, i]*(z[1]^2 - 4*z[1]*z[2] + z[2]^2) - 
           chi[2, 3]*(z[1] + z[2])*z[i]) + (2*z[1] - z[2])*z[2]*
          (-(chi[2, 3]*chi[3, k]*z[i]) + chi[3, i]*(2*chi[3, k]*z[2] - 
             chi[2, 3]*z[k]))) + chi[2, i]*
        (-(chi[3, j]*(z[1] + z[2])^2*(chi[3, j]*chi[3, k]*(z[1] - z[2]) + 
            4*chi[2, k]*(chi[3, j]*(z[1] - z[2]) + chi[2, 3]*z[j]) + 
            chi[2, 3]*(-2*chi[j, k]*z[1] + chi[3, k]*z[j]))) + 
         8*chi[2, j]^2*z[1]*(chi[2, k]*(5*z[1]^2 + z[2]^2) + 
           chi[3, k]*(z[1]^2 - 4*z[1]*z[2] + z[2]^2) - 
           chi[2, 3]*(z[1] + z[2])*z[k]) + 2*chi[2, j]*
          (2*chi[2, 3]*chi[j, k]*z[1]*(z[1] + z[2])^2 + 
           chi[2, 3]*(chi[3, k]*z[2]*(-2*z[1] + z[2]) - 8*chi[2, k]*z[1]*
              (z[1] + z[2]))*z[j] - chi[3, j]*(chi[3, k]*(11*z[1]^2*z[2] + 
               z[2]^3) + 4*chi[2, 3]*z[1]*(z[1] + z[2])*z[k]))) + 
       chi[2, j]*(chi[2, 3]*(2*chi[3, j]*chi[i, k]*z[1]*(z[1] + z[2])^2 + 
           4*chi[2, k]*z[1]*(z[1] + z[2])*(chi[i, j]*(z[1] + z[2]) - 
             2*chi[3, j]*z[i]) + chi[3, k]*(2*chi[i, j]*z[1]*
              (z[1] + z[2])^2 + chi[3, j]*z[2]*(-2*z[1] + z[2])*z[i])) + 
         chi[3, i]*(2*chi[2, 3]*(chi[j, k]*z[1]*(z[1] + z[2])^2 + 
             (chi[2, k]*z[2]*(-2*z[1] + z[2]) + chi[3, k]*(-z[1]^2 + z[2]^2))*
              z[j]) + chi[3, j]*(2*chi[3, k]*(z[1] - 2*z[2])*
              (z[1] - z[2])^2 + z[2]*(-2*chi[2, k]*(11*z[1]^2 + z[2]^2) + 
               chi[2, 3]*(-2*z[1] + z[2])*z[k])))))) + 
   chi[1, j]*(chi[2, k]*chi[3, i]*
      (-(chi[2, k]*(chi[3, i]*(chi[3, j]*z[1]*(z[1] + z[2])^2 + 
            chi[2, j]*z[2]*(5*z[1]^2 + z[1]*z[2] - z[2]^2)) - 
          chi[2, 3]*(z[1] + z[2])^2*(chi[i, j]*z[1] - chi[2, j]*z[i]))) - 
       (z[1] + z[2])^2*(-(chi[2, 3]*(chi[3, k]*chi[i, j] + 
            chi[3, j]*chi[i, k])*z[1]) + chi[2, j]*
          (chi[3, i]*chi[3, k]*(z[1] - z[2]) + chi[2, 3]*(-2*chi[i, k]*z[1] + 
             chi[3, k]*z[i])))) + chi[1, k]^2*
      (chi[3, i]*(chi[2, j]*chi[3, i]*z[1]*(-z[1]^2 + z[1]*z[2] + 5*z[2]^2) + 
         (z[1] + z[2])^2*(chi[2, 3]*chi[i, j]*z[1] + chi[3, j]*
            (chi[3, i]*z[2] - chi[2, 3]*z[i]))) + 4*chi[2, i]^2*z[1]*
        (2*chi[3, j]*z[2]*(-2*z[1] + z[2]) + 2*chi[2, j]*
          (z[1]^2 - 4*z[1]*z[2] + z[2]^2) - chi[2, 3]*(z[1] + z[2])*z[j]) + 
       chi[2, i]*(chi[2, 3]*(2*chi[i, j]*z[1]*(z[1] + z[2])^2 + 
           chi[3, j]*z[2]*(-2*z[1] + z[2])*z[i]) + 4*chi[2, j]*z[1]*
          (chi[3, i]*(z[1]^2 + 5*z[2]^2) - 2*chi[2, 3]*(z[1] + z[2])*z[i]) + 
         chi[3, i]*(chi[3, j]*(z[1]^3 - 7*z[1]^2*z[2] - z[2]^3) - 
           4*chi[2, 3]*z[1]*(z[1] + z[2])*z[j]))) + 
     chi[2, i]^2*(-(chi[3, k]*(chi[3, j]*chi[3, k] - chi[2, 3]*chi[j, k])*
         z[1]*(z[1] + z[2])^2) + 4*chi[2, k]^2*z[1]*
        (2*chi[3, j]*z[1]*(z[1] - 2*z[2]) - chi[2, 3]*(z[1] + z[2])*z[j]) + 
       chi[2, k]*(2*chi[2, 3]*z[1]*(z[1] + z[2])*(chi[j, k]*(z[1] + z[2]) - 
           2*chi[3, k]*z[j]) + chi[3, j]*(chi[3, k]*(5*z[1]^3 - z[2]^3) + 
           chi[2, 3]*z[2]*(-2*z[1] + z[2])*z[k])) + 
       chi[2, j]*(16*chi[2, k]^2*z[1]^2*(2*z[1] - z[2]) + 
         4*chi[2, k]*z[1]*(chi[3, k]*(5*z[1]^2 + z[2]^2) - 
           2*chi[2, 3]*(z[1] + z[2])*z[k]) - chi[3, k]*
          (chi[3, k]*z[2]*(5*z[1]^2 + z[1]*z[2] - z[2]^2) + 
           chi[2, 3]*(z[1] + z[2])^2*z[k]))) + 
     chi[2, i]*(chi[2, 3]*chi[3, k]*(chi[3, j]*chi[i, k] + 
         chi[3, i]*chi[j, k])*z[1]*(z[1] + z[2])^2 + 
       chi[2, k]^2*(chi[2, 3]*(2*chi[i, j]*z[1]*(z[1] + z[2])^2 + 
           chi[3, j]*z[2]*(-2*z[1] + z[2])*z[i]) + 
         chi[3, i]*(chi[3, j]*(5*z[1]^3 - z[2]^3) - 4*chi[2, 3]*z[1]*
            (z[1] + z[2])*z[j])) + chi[2, j]*
        (4*chi[2, k]^2*z[1]*(chi[3, i]*(5*z[1]^2 + z[2]^2) - 
           2*chi[2, 3]*(z[1] + z[2])*z[i]) - chi[3, k]*(z[1] + z[2])^2*
          (-2*chi[2, 3]*chi[i, k]*z[1] + chi[3, i]*(chi[3, k]*(z[1] - z[2]) + 
             chi[2, 3]*z[k])) + 4*chi[2, 3]*chi[2, k]*z[1]*(z[1] + z[2])*
          (chi[i, k]*(z[1] + z[2]) - 2*(chi[3, k]*z[i] + chi[3, i]*z[k]))) + 
       chi[2, k]*(chi[2, 3]*(2*chi[3, j]*chi[i, k]*z[1]*(z[1] + z[2])^2 + 
           chi[3, k]*(2*chi[i, j]*z[1]*(z[1] + z[2])^2 + chi[3, j]*z[2]*
              (-2*z[1] + z[2])*z[i])) + chi[3, i]*
          (2*chi[2, 3]*z[1]*(z[1] + z[2])*(chi[j, k]*(z[1] + z[2]) - 
             2*chi[3, k]*z[j]) + chi[3, j]*(2*z[1] - z[2])*
            (2*chi[3, k]*(z[1] - z[2])^2 - chi[2, 3]*z[2]*z[k])))) + 
     chi[1, k]*(-(chi[3, i]*(z[1] + z[2])^2*
         (-(chi[2, 3]*(chi[3, k]*chi[i, j] + chi[3, j]*chi[i, k])*z[1]) + 
          chi[2, k]*(chi[3, i]*chi[3, j]*(z[1] - z[2]) + 
            chi[2, 3]*(-2*chi[i, j]*z[1] + chi[3, j]*z[i])) + 
          chi[2, j]*(chi[3, i]*chi[3, k]*(z[1] - z[2]) + 4*chi[2, k]*
             (chi[3, i]*(z[1] - z[2]) + chi[2, 3]*z[i]) + 
            chi[2, 3]*(-2*chi[i, k]*z[1] + chi[3, k]*z[i])))) + 
       chi[2, i]^2*(2*chi[2, 3]*chi[j, k]*z[1]^3 + 4*chi[2, 3]*chi[j, k]*
          z[1]^2*z[2] + 4*chi[3, j]*chi[3, k]*z[1]*z[2]^2 + 
         2*chi[2, 3]*chi[j, k]*z[1]*z[2]^2 - 2*chi[3, j]*chi[3, k]*z[2]^3 - 
         2*chi[2, 3]*chi[3, k]*z[1]*z[2]*z[j] + chi[2, 3]*chi[3, k]*z[2]^2*
          z[j] + 8*chi[2, k]*z[1]*(chi[3, j]*(z[1]^2 - 4*z[1]*z[2] + 
             z[2]^2) - chi[2, 3]*(z[1] + z[2])*z[j]) - 2*chi[2, 3]*chi[3, j]*
          z[1]*z[2]*z[k] + chi[2, 3]*chi[3, j]*z[2]^2*z[k] + 
         8*chi[2, j]*z[1]*(chi[2, k]*(5*z[1]^2 + z[2]^2) + 
           chi[3, k]*(z[1]^2 - 4*z[1]*z[2] + z[2]^2) - 
           chi[2, 3]*(z[1] + z[2])*z[k])) + chi[2, i]*
        (2*chi[2, 3]*((2*chi[2, j] + chi[3, j])*chi[i, k]*z[1]*
            (z[1] + z[2])^2 + chi[2, k]*(2*chi[i, j]*z[1]*(z[1] + z[2])^2 + 
             (chi[3, j]*z[2]*(-2*z[1] + z[2]) - 8*chi[2, j]*z[1]*
                (z[1] + z[2]))*z[i]) + chi[3, k]*
            (chi[i, j]*z[1]*(z[1] + z[2])^2 + (chi[2, j]*z[2]*(-2*z[1] + 
                 z[2]) + chi[3, j]*(-z[1]^2 + z[2]^2))*z[i])) + 
         chi[3, i]*(-22*chi[2, j]*chi[3, k]*z[1]^2*z[2] - 
           2*chi[2, j]*chi[3, k]*z[2]^3 + 2*chi[2, 3]*chi[j, k]*z[1]*
            (z[1] + z[2])^2 - 8*chi[2, 3]*chi[2, k]*z[1]^2*z[j] - 
           8*chi[2, 3]*chi[2, k]*z[1]*z[2]*z[j] - 2*chi[2, 3]*chi[3, k]*z[1]*
            z[2]*z[j] + chi[2, 3]*chi[3, k]*z[2]^2*z[j] - 
           8*chi[2, 3]*chi[2, j]*z[1]^2*z[k] - 8*chi[2, 3]*chi[2, j]*z[1]*
            z[2]*z[k] + chi[3, j]*(2*chi[3, k]*(z[1] - 2*z[2])*
              (z[1] - z[2])^2 + z[2]*(-2*chi[2, k]*(11*z[1]^2 + z[2]^2) + 
               chi[2, 3]*(-2*z[1] + z[2])*z[k])))))))/
  (3*chi[1, 2]*chi[1, 3]*(chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]*z[3]*z[1, 2]*z[1, 2, 3]) - 
 (chi[1, j]^2*(chi[1, k]^3*(chi[3, i]*z[2] - chi[2, i]*z[3])*
      (chi[3, i]*(z[1] + z[2]) - chi[2, i]*z[3]) + 
     chi[2, k]^2*(chi[3, i]*(z[1] + z[2])*(-(chi[1, 3]*chi[i, k]*z[2]) + 
         chi[2, k]*(chi[3, i]*(z[2] + z[3]) + chi[1, 3]*z[i])) + 
       chi[2, i]^2*(chi[2, k]*(-z[3]^2 + 4*z[1]*(2*z[2] + z[3])) - 
         chi[1, 3]*z[3]*z[k]) + chi[2, i]*
        (chi[2, k]*(chi[3, i]*(8*z[1]*z[2] + 5*z[1]*z[3] - z[3]^2) + 
           chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
         chi[1, 3]*(chi[i, k]*z[2]*z[3] + chi[3, i]*(z[1] + z[2])*z[k]))) + 
     chi[1, k]*chi[2, k]*(2*chi[3, i]*(z[1] + z[2])*
        (-(chi[1, 3]*chi[i, k]*z[2]) + chi[2, k]*(chi[3, i]*z[3] + 
           chi[1, 3]*z[i])) + chi[2, i]^2*
        (chi[2, k]*(-z[3]^2 + 8*z[1]*(2*z[2] + z[3])) - 
         2*chi[1, 3]*z[3]*z[k]) + 2*chi[2, i]*
        (chi[2, k]*(chi[3, i]*(8*z[1]*z[2] - z[3]*(z[2] + z[3])) + 
           chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
         chi[1, 3]*(chi[i, k]*z[2]*z[3] + chi[3, i]*(z[1] + z[2])*z[k]))) + 
     chi[1, k]^2*(chi[3, i]*(z[1] + z[2])*(-(chi[1, 3]*chi[i, k]*z[2]) + 
         chi[2, k]*(chi[3, i]*z[3] + chi[1, 3]*z[i])) + 
       chi[2, i]^2*(chi[2, k]*(z[3]^2 + 4*z[1]*(2*z[2] + z[3])) - 
         chi[1, 3]*z[3]*z[k]) + chi[2, i]*
        (chi[2, k]*(chi[3, i]*(8*z[1]*z[2] - z[3]*(4*z[2] + z[3])) + 
           chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
         chi[1, 3]*(chi[i, k]*z[2]*z[3] + chi[3, i]*(z[1] + z[2])*z[k])))) - 
   chi[1, i]^2*(2*chi[1, j]^2*chi[2, k]*(chi[1, k] + chi[2, k])^2*
      (2*z[2] + z[3])^2 - chi[1, k]^3*(chi[3, j]*z[2] - chi[2, j]*z[3])*
      (chi[3, j]*(z[1] + z[2]) - chi[2, j]*z[3]) - 
     chi[2, k]^2*(chi[3, j]*(z[1] + z[2])*(-(chi[1, 3]*chi[j, k]*z[2]) + 
         chi[2, k]*(chi[3, j]*(z[2] + z[3]) + chi[1, 3]*z[j])) + 
       chi[2, j]^2*(chi[2, k]*(-z[3]^2 + 4*z[1]*(2*z[2] + z[3])) - 
         chi[1, 3]*z[3]*z[k]) + chi[2, j]*
        (chi[2, k]*(chi[3, j]*(8*z[1]*z[2] + 5*z[1]*z[3] - z[3]^2) + 
           chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[j]) + 
         chi[1, 3]*(chi[j, k]*z[2]*z[3] + chi[3, j]*(z[1] + z[2])*z[k]))) - 
     chi[1, k]*chi[2, k]*(2*chi[3, j]*(z[1] + z[2])*
        (-(chi[1, 3]*chi[j, k]*z[2]) + chi[2, k]*(chi[3, j]*z[3] + 
           chi[1, 3]*z[j])) + chi[2, j]^2*
        (chi[2, k]*(-z[3]^2 + 8*z[1]*(2*z[2] + z[3])) - 
         2*chi[1, 3]*z[3]*z[k]) + 2*chi[2, j]*
        (chi[2, k]*(chi[3, j]*(8*z[1]*z[2] - z[3]*(z[2] + z[3])) + 
           chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[j]) + 
         chi[1, 3]*(chi[j, k]*z[2]*z[3] + chi[3, j]*(z[1] + z[2])*z[k]))) - 
     chi[1, k]^2*(chi[3, j]*(z[1] + z[2])*(-(chi[1, 3]*chi[j, k]*z[2]) + 
         chi[2, k]*(chi[3, j]*z[3] + chi[1, 3]*z[j])) + 
       chi[2, j]^2*(chi[2, k]*(z[3]^2 + 4*z[1]*(2*z[2] + z[3])) - 
         chi[1, 3]*z[3]*z[k]) + chi[2, j]*
        (chi[2, k]*(chi[3, j]*(8*z[1]*z[2] - z[3]*(4*z[2] + z[3])) + 
           chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[j]) + 
         chi[1, 3]*(chi[j, k]*z[2]*z[3] + chi[3, j]*(z[1] + z[2])*z[k]))) - 
     chi[1, j]*(chi[1, k]^3*z[3]*(-(chi[3, j]*z[2]) + chi[2, j]*z[3]) + 
       chi[1, k]*chi[2, k]*(2*chi[1, 3]*chi[j, k]*z[2]*z[3] + 
         chi[2, k]*(chi[3, j]*(-8*z[2]^2 - 7*z[2]*z[3] - 2*z[3]^2 + 
             4*z[1]*(2*z[2] + z[3])) + 2*chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[j]) + chi[2, j]*(chi[2, k]*(-16*z[2]^2 - 16*z[2]*z[3] - 
             5*z[3]^2 + 8*z[1]*(2*z[2] + z[3])) - 2*chi[1, 3]*z[3]*z[k])) + 
       chi[1, k]^2*(chi[1, 3]*chi[j, k]*z[2]*z[3] + 
         chi[2, k]*(-(chi[3, j]*(4*z[2]^2 + 5*z[2]*z[3] + z[3]^2 - 
              2*z[1]*(2*z[2] + z[3]))) + chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[j]) + chi[2, j]*(-(chi[2, k]*(8*z[2]^2 + 8*z[2]*z[3] + z[3]^2 - 
              4*z[1]*(2*z[2] + z[3]))) - chi[1, 3]*z[3]*z[k])) + 
       chi[2, k]^2*(chi[1, 3]*chi[j, k]*z[2]*z[3] + 
         chi[2, k]*(chi[3, j]*(-4*z[2]^2 - z[3]^2 + 2*z[1]*(2*z[2] + z[3])) + 
           chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[j]) + 
         chi[2, j]*(4*chi[2, k]*(-2*z[2]*(z[2] + z[3]) + 
             z[1]*(2*z[2] + z[3])) - chi[1, 3]*z[3]*z[k])))) + 
   chi[1, i]*(chi[1, k]^3*(chi[2, j]^2*chi[3, i]*z[3]*(-z[2] + z[3]) - 
       chi[3, j]^2*(z[1] + z[2])*(-(chi[3, i]*z[2]) + 
         chi[2, i]*(z[1] - z[2] + z[3])) + chi[2, j]*chi[3, j]*
        (chi[2, i]*z[3]*(-2*z[1] - 4*z[2] + z[3]) + 
         chi[3, i]*(z[1]^2 + 2*z[1]*z[2] + z[2]^2 - 2*z[2]*z[3]))) + 
     chi[1, j]^2*(chi[1, k]^3*z[3]*(-(chi[3, i]*z[2]) + chi[2, i]*z[3]) + 
       chi[1, k]*chi[2, k]*(2*chi[1, 3]*chi[i, k]*z[2]*z[3] + 
         chi[2, k]*(chi[3, i]*(-8*z[2]^2 - 7*z[2]*z[3] - 2*z[3]^2 + 
             4*z[1]*(2*z[2] + z[3])) + 2*chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[i]) + chi[2, i]*(chi[2, k]*(-16*z[2]^2 - 16*z[2]*z[3] - 
             5*z[3]^2 + 8*z[1]*(2*z[2] + z[3])) - 2*chi[1, 3]*z[3]*z[k])) + 
       chi[1, k]^2*(chi[1, 3]*chi[i, k]*z[2]*z[3] + 
         chi[2, k]*(-(chi[3, i]*(4*z[2]^2 + 5*z[2]*z[3] + z[3]^2 - 
              2*z[1]*(2*z[2] + z[3]))) + chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[i]) + chi[2, i]*(-(chi[2, k]*(8*z[2]^2 + 8*z[2]*z[3] + z[3]^2 - 
              4*z[1]*(2*z[2] + z[3]))) - chi[1, 3]*z[3]*z[k])) + 
       chi[2, k]^2*(chi[1, 3]*chi[i, k]*z[2]*z[3] + 
         chi[2, k]*(chi[3, i]*(-4*z[2]^2 - z[3]^2 + 2*z[1]*(2*z[2] + z[3])) + 
           chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
         chi[2, i]*(4*chi[2, k]*(-2*z[2]*(z[2] + z[3]) + 
             z[1]*(2*z[2] + z[3])) - chi[1, 3]*z[3]*z[k]))) + 
     chi[2, k]^2*(-(chi[3, j]*(z[1] + z[2])*(chi[1, 3]*chi[3, i]*chi[j, k]*
           z[2] + chi[2, k]*(chi[1, 3]*chi[i, j]*(z[1] + z[2] + z[3]) + 
            chi[3, i]*(chi[3, j]*z[1] - chi[1, 3]*z[j])))) + 
       chi[2, j]^2*(chi[2, k]*(chi[3, i]*(-4*z[1]^2 + z[2]*z[3] + 
             2*z[1]*(2*z[2] + z[3])) + chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[i]) + chi[1, 3]*z[3]*(chi[i, k]*z[2] - chi[3, i]*z[k])) + 
       chi[2, j]*(chi[2, k]*(chi[1, 3]*(-2*chi[i, j]*(z[1] + z[2])*
              (z[1] + z[2] + z[3]) + chi[3, j]*(2*z[1] + 2*z[2] + z[3])*
              z[i]) + chi[3, i]*(-(chi[3, j]*(5*z[1]^2 + z[2]^2 - 
                2*z[1]*(z[2] + z[3]))) + chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
              z[j])) + chi[1, 3]*(chi[3, i]*chi[j, k]*z[2]*z[3] - 
           chi[3, j]*chi[i, k]*(z[1]^2 + z[2]^2 + z[1]*(2*z[2] + z[3])) + 
           chi[3, i]*chi[3, j]*(z[1] + z[2])*z[k])) + 
       chi[2, i]*(-(chi[2, j]^2*chi[2, k]*(8*z[1]^2 + z[3]^2 - 
            4*z[1]*(2*z[2] + z[3]))) - chi[3, j]*(z[1] + z[2])*
          (-(chi[1, 3]*chi[j, k]*(z[1] - z[2] + z[3])) + 
           chi[2, k]*(chi[3, j]*(z[1] - z[2] - z[3]) - 2*chi[1, 3]*z[j])) + 
         chi[2, j]*(chi[2, k]*(-(chi[3, j]*(8*z[1]^2 - 8*z[1]*z[2] + 
                z[3]^2)) + 2*chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[j]) + 
           chi[1, 3]*(2*chi[j, k]*z[2]*z[3] + chi[3, j]*(2*z[1] + 2*z[2] - z[
                3])*z[k])))) + chi[1, k]^2*
      (-(chi[3, j]*(z[1] + z[2])*(chi[1, 3]*chi[3, i]*chi[j, k]*z[2] + 
          chi[2, k]*(chi[1, 3]*chi[i, j]*(z[1] + z[2] + z[3]) + 
            chi[3, i]*(chi[3, j]*(z[1] - 2*z[2]) - chi[1, 3]*z[j])))) + 
       chi[2, j]^2*(chi[2, k]*(chi[3, i]*(-4*z[1]^2 + 
             2*z[1]*(2*z[2] + z[3]) + z[3]*(-z[2] + 2*z[3])) + 
           chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[i]) + chi[1, 3]*z[3]*
          (chi[i, k]*z[2] - chi[3, i]*z[k])) + 
       chi[2, j]*(chi[2, k]*(-2*chi[1, 3]*chi[i, j]*(z[1] + z[2])*
            (z[1] + z[2] + z[3]) + chi[1, 3]*chi[3, j]*(2*z[1] + 2*z[2] + 
             z[3])*z[i] + chi[3, i]*(chi[3, j]*(z[2]^2 + 2*z[1]*z[3] - 4*z[2]*
                z[3]) + chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[j])) + 
         chi[1, 3]*(chi[3, i]*chi[j, k]*z[2]*z[3] - chi[3, j]*chi[i, k]*
            (z[1]^2 + z[2]^2 + z[1]*(2*z[2] + z[3])) + chi[3, i]*chi[3, j]*
            (z[1] + z[2])*z[k])) + chi[2, i]*(chi[2, j]^2*chi[2, k]*
          (-8*z[1]^2 + 5*z[3]^2 + 4*z[1]*(2*z[2] + z[3])) + 
         chi[3, j]*(z[1] + z[2])*(chi[1, 3]*chi[j, k]*(z[1] - z[2] + z[3]) + 
           chi[2, k]*(-(chi[3, j]*z[3]) + 2*chi[1, 3]*z[j])) + 
         chi[2, j]*(chi[2, k]*(chi[3, j]*(-8*z[1]^2 + z[3]*(-8*z[2] + z[3]) + 
               2*z[1]*(4*z[2] + z[3])) + 2*chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
              z[j]) + chi[1, 3]*(2*chi[j, k]*z[2]*z[3] + 
             chi[3, j]*(2*z[1] + 2*z[2] - z[3])*z[k])))) + 
     chi[1, k]*chi[2, k]*(-(chi[3, j]*(z[1] + z[2])*
         (2*chi[1, 3]*chi[3, i]*chi[j, k]*z[2] + chi[2, k]*
           (2*chi[1, 3]*chi[i, j]*(z[1] + z[2] + z[3]) + 
            chi[3, i]*(chi[3, j]*(2*z[1] - z[2]) - 2*chi[1, 3]*z[j])))) + 
       chi[2, j]^2*(chi[2, k]*(chi[3, i]*(-8*z[1]^2 + z[3]*(z[2] + z[3]) + 
             4*z[1]*(2*z[2] + z[3])) + 2*chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[i]) + 2*chi[1, 3]*z[3]*(chi[i, k]*z[2] - chi[3, i]*z[k])) - 
       chi[2, j]*(chi[2, k]*(4*chi[1, 3]*chi[i, j]*(z[1] + z[2])*
            (z[1] + z[2] + z[3]) - 2*chi[1, 3]*chi[3, j]*(2*z[1] + 2*z[2] + 
             z[3])*z[i] + chi[3, i]*(chi[3, j]*(z[2]^2 - 4*z[1]*z[3] + 2*z[2]*
                z[3]) - 2*chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[j])) + 
         2*chi[1, 3]*(-(chi[3, i]*chi[j, k]*z[2]*z[3]) + 
           chi[3, j]*(chi[i, k]*(z[1]^2 + z[2]^2 + z[1]*(2*z[2] + z[3])) - 
             chi[3, i]*(z[1] + z[2])*z[k]))) + 
       chi[2, i]*(chi[2, j]^2*chi[2, k]*(-16*z[1]^2 + z[3]^2 + 
           8*z[1]*(2*z[2] + z[3])) + chi[3, j]*(z[1] + z[2])*
          (2*chi[1, 3]*chi[j, k]*(z[1] - z[2] + z[3]) + 
           chi[2, k]*(chi[3, j]*z[3] + 4*chi[1, 3]*z[j])) + 
         chi[2, j]*(chi[2, k]*(-(chi[3, j]*(16*z[1]^2 + z[3]*(4*z[2] + 
                  z[3]) - 2*z[1]*(8*z[2] + 5*z[3]))) + 4*chi[1, 3]*
              (2*z[1] + 2*z[2] + z[3])*z[j]) + 2*chi[1, 3]*
            (2*chi[j, k]*z[2]*z[3] + chi[3, j]*(2*z[1] + 2*z[2] - z[3])*
              z[k])))) + chi[1, j]*(chi[1, k] + chi[2, k])*
      (chi[1, k]^2*z[3]*(chi[3, j]*(-2*chi[3, i]*z[2] + 
           chi[2, i]*(-2*z[2] + z[3])) + chi[2, j]*(4*chi[2, i]*z[3] + 
           chi[3, i]*(-2*z[2] + z[3]))) + chi[1, k]*
        (-2*chi[2, k]*chi[3, i]*chi[3, j]*z[1]^2 - 2*chi[1, 3]*chi[2, k]*
          chi[i, j]*z[1]^2 + 4*chi[2, k]*chi[3, i]*chi[3, j]*z[1]*z[2] - 
         4*chi[1, 3]*chi[2, k]*chi[i, j]*z[1]*z[2] - 2*chi[2, k]*chi[3, i]*
          chi[3, j]*z[2]^2 - 2*chi[1, 3]*chi[2, k]*chi[i, j]*z[2]^2 + 
         2*chi[2, k]*chi[3, i]*chi[3, j]*z[1]*z[3] - 2*chi[1, 3]*chi[2, k]*
          chi[i, j]*z[1]*z[3] - 2*chi[2, k]*chi[3, i]*chi[3, j]*z[2]*z[3] - 
         2*chi[1, 3]*chi[2, k]*chi[i, j]*z[2]*z[3] + chi[1, 3]*chi[3, j]*
          chi[i, k]*z[2]*z[3] + chi[1, 3]*chi[3, i]*chi[j, k]*z[2]*z[3] + 
         2*chi[1, 3]*chi[2, k]*chi[3, j]*z[1]*z[i] + 2*chi[1, 3]*chi[2, k]*
          chi[3, j]*z[2]*z[i] + chi[1, 3]*chi[2, k]*chi[3, j]*z[3]*z[i] + 
         2*chi[1, 3]*chi[2, k]*chi[3, i]*z[1]*z[j] + 2*chi[1, 3]*chi[2, k]*
          chi[3, i]*z[2]*z[j] + chi[1, 3]*chi[2, k]*chi[3, i]*z[3]*z[j] + 
         chi[2, j]*(2*chi[2, k]*(chi[3, i]*(-2*z[1]^2 + z[2]*(-2*z[2] + 
                 z[3]) + 2*z[1]*(2*z[2] + z[3])) + chi[1, 3]*
              (2*z[1] + 2*z[2] + z[3])*z[i]) + chi[1, 3]*z[3]*
            (2*chi[i, k]*z[2] - chi[3, i]*z[k])) + 
         chi[2, i]*(2*chi[2, k]*(chi[3, j]*(-2*z[1]^2 + z[2]*(-2*z[2] + 
                 z[3]) + 2*z[1]*(2*z[2] + z[3])) + chi[1, 3]*
              (2*z[1] + 2*z[2] + z[3])*z[j]) + chi[1, 3]*z[3]*
            (2*chi[j, k]*z[2] - chi[3, j]*z[k]) - 4*chi[2, j]*
            (2*chi[2, k]*(z[1] - z[2])*(z[1] - z[2] - z[3]) + 
             chi[1, 3]*z[3]*z[k]))) + chi[2, k]*
        (-2*chi[2, k]*chi[3, i]*chi[3, j]*z[1]^2 - 2*chi[1, 3]*chi[2, k]*
          chi[i, j]*z[1]^2 + 4*chi[2, k]*chi[3, i]*chi[3, j]*z[1]*z[2] - 
         4*chi[1, 3]*chi[2, k]*chi[i, j]*z[1]*z[2] - 2*chi[2, k]*chi[3, i]*
          chi[3, j]*z[2]^2 - 2*chi[1, 3]*chi[2, k]*chi[i, j]*z[2]^2 + 
         2*chi[2, k]*chi[3, i]*chi[3, j]*z[1]*z[3] - 2*chi[1, 3]*chi[2, k]*
          chi[i, j]*z[1]*z[3] - 2*chi[1, 3]*chi[2, k]*chi[i, j]*z[2]*z[3] + 
         chi[1, 3]*chi[3, j]*chi[i, k]*z[2]*z[3] + chi[1, 3]*chi[3, i]*
          chi[j, k]*z[2]*z[3] + 2*chi[1, 3]*chi[2, k]*chi[3, j]*z[1]*z[i] + 
         2*chi[1, 3]*chi[2, k]*chi[3, j]*z[2]*z[i] + chi[1, 3]*chi[2, k]*
          chi[3, j]*z[3]*z[i] + 2*chi[1, 3]*chi[2, k]*chi[3, i]*z[1]*z[j] + 
         2*chi[1, 3]*chi[2, k]*chi[3, i]*z[2]*z[j] + chi[1, 3]*chi[2, k]*
          chi[3, i]*z[3]*z[j] + chi[2, j]*
          (chi[2, k]*(-(chi[3, i]*(4*z[1]^2 + 4*z[2]^2 + 2*z[2]*z[3] + 
                z[3]^2 - 4*z[1]*(2*z[2] + z[3]))) + 2*chi[1, 3]*
              (2*z[1] + 2*z[2] + z[3])*z[i]) + chi[1, 3]*z[3]*
            (2*chi[i, k]*z[2] - chi[3, i]*z[k])) - 
         chi[2, i]*(chi[2, k]*(chi[3, j]*(4*z[1]^2 + 4*z[2]^2 + 2*z[2]*z[3] + 
               z[3]^2 - 4*z[1]*(2*z[2] + z[3])) - 2*chi[1, 3]*
              (2*z[1] + 2*z[2] + z[3])*z[j]) + chi[1, 3]*z[3]*
            (-2*chi[j, k]*z[2] + chi[3, j]*z[k]) + 4*chi[2, j]*
            (chi[2, k]*(2*z[1]^2 + 2*z[2]^2 + 2*z[2]*z[3] + z[3]^2 - 2*z[1]*
                (2*z[2] + z[3])) + chi[1, 3]*z[3]*z[k]))))) - 
   chi[1, j]*(chi[1, k]^3*(chi[2, j]*chi[3, i]*
        (chi[2, i]*(2*z[1] + 4*z[2] - z[3])*z[3] + chi[3, i]*(z[1] + z[2])*
          (z[1] - z[2] + z[3])) + chi[3, j]*
        (-(chi[3, i]^2*z[2]*(z[1] + z[2])) + chi[2, i]^2*(z[2] - z[3])*z[3] - 
         chi[2, i]*chi[3, i]*(z[1]^2 + 2*z[1]*z[2] + z[2]^2 - 
           2*z[2]*z[3]))) + chi[1, k]*chi[2, k]*
      (chi[3, i]*(z[1] + z[2])*(2*chi[1, 3]*chi[i, k]*(chi[3, j]*z[2] - 
           chi[2, j]*(z[1] - z[2] + z[3])) + chi[2, k]*
          (chi[3, i]*(chi[3, j]*(2*z[1] - z[2]) - chi[2, j]*z[3]) + 
           2*chi[1, 3]*(chi[i, j]*(z[1] + z[2] + z[3]) - 
             (2*chi[2, j] + chi[3, j])*z[i]))) + 
       chi[2, i]^2*(chi[2, j]*chi[2, k]*(16*z[1]^2 - z[3]^2 - 
           8*z[1]*(2*z[2] + z[3])) + chi[2, k]*
          (chi[3, j]*(8*z[1]^2 - z[3]*(z[2] + z[3]) - 
             4*z[1]*(2*z[2] + z[3])) - 2*chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[j]) + 2*chi[1, 3]*z[3]*(-(chi[j, k]*z[2]) + chi[3, j]*z[k])) + 
       chi[2, i]*(chi[2, k]*(4*chi[1, 3]*chi[i, j]*(z[1] + z[2])*
            (z[1] + z[2] + z[3]) - 2*chi[1, 3]*chi[3, j]*(2*z[1] + 2*z[2] + 
             z[3])*z[i] + chi[3, i]*(chi[3, j]*(z[2]^2 - 4*z[1]*z[3] + 2*z[2]*
                z[3]) - 2*chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[j])) + 
         2*chi[1, 3]*(-(chi[3, j]*chi[i, k]*z[2]*z[3]) + 
           chi[3, i]*(chi[j, k]*(z[1]^2 + z[2]^2 + z[1]*(2*z[2] + z[3])) - 
             chi[3, j]*(z[1] + z[2])*z[k])) + chi[2, j]*
          (chi[2, k]*(chi[3, i]*(16*z[1]^2 + z[3]*(4*z[2] + z[3]) - 2*z[1]*
                (8*z[2] + 5*z[3])) - 4*chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
              z[i]) - 2*chi[1, 3]*(2*chi[i, k]*z[2]*z[3] + 
             chi[3, i]*(2*z[1] + 2*z[2] - z[3])*z[k])))) + 
     chi[2, k]^2*(chi[3, i]*(z[1] + z[2])*(chi[1, 3]*chi[3, j]*chi[i, k]*
          z[2] + chi[2, j]*(-(chi[1, 3]*chi[i, k]*(z[1] - z[2] + z[3])) + 
           chi[2, k]*(chi[3, i]*(z[1] - z[2] - z[3]) - 2*chi[1, 3]*z[i])) + 
         chi[2, k]*(chi[3, i]*chi[3, j]*z[1] + chi[1, 3]*
            (chi[i, j]*(z[1] + z[2] + z[3]) - chi[3, j]*z[i]))) + 
       chi[2, i]^2*(chi[2, j]*chi[2, k]*(8*z[1]^2 + z[3]^2 - 
           4*z[1]*(2*z[2] + z[3])) + chi[2, k]*
          (chi[3, j]*(4*z[1]^2 - z[2]*z[3] - 2*z[1]*(2*z[2] + z[3])) - 
           chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[j]) + chi[1, 3]*z[3]*
          (-(chi[j, k]*z[2]) + chi[3, j]*z[k])) + 
       chi[2, i]*(chi[2, k]*(chi[1, 3]*(2*chi[i, j]*(z[1] + z[2])*
              (z[1] + z[2] + z[3]) - chi[3, j]*(2*z[1] + 2*z[2] + z[3])*
              z[i]) + chi[3, i]*(chi[3, j]*(5*z[1]^2 + z[2]^2 - 2*z[1]*
                (z[2] + z[3])) - chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[j])) + 
         chi[1, 3]*(-(chi[3, j]*chi[i, k]*z[2]*z[3]) + 
           chi[3, i]*(chi[j, k]*(z[1]^2 + z[2]^2 + z[1]*(2*z[2] + z[3])) - 
             chi[3, j]*(z[1] + z[2])*z[k])) + chi[2, j]*
          (chi[2, k]*(chi[3, i]*(8*z[1]^2 - 8*z[1]*z[2] + z[3]^2) - 
             2*chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
           chi[1, 3]*(-2*chi[i, k]*z[2]*z[3] + chi[3, i]*(-2*z[1] - 2*z[2] + 
               z[3])*z[k])))) + chi[1, k]^2*
      (chi[3, i]*(z[1] + z[2])*(chi[1, 3]*chi[i, k]*(chi[3, j]*z[2] - 
           chi[2, j]*(z[1] - z[2] + z[3])) + chi[2, k]*
          (chi[3, i]*(chi[3, j]*(z[1] - 2*z[2]) + chi[2, j]*z[3]) + 
           chi[1, 3]*(chi[i, j]*(z[1] + z[2] + z[3]) - 
             (2*chi[2, j] + chi[3, j])*z[i]))) + 
       chi[2, i]^2*(chi[2, j]*chi[2, k]*(8*z[1]^2 - 5*z[3]^2 - 
           4*z[1]*(2*z[2] + z[3])) + chi[2, k]*
          (chi[3, j]*(4*z[1]^2 + (z[2] - 2*z[3])*z[3] - 
             2*z[1]*(2*z[2] + z[3])) - chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[j]) + chi[1, 3]*z[3]*(-(chi[j, k]*z[2]) + chi[3, j]*z[k])) + 
       chi[2, i]*(chi[2, k]*(2*chi[1, 3]*chi[i, j]*(z[1] + z[2])*
            (z[1] + z[2] + z[3]) - chi[1, 3]*chi[3, j]*(2*z[1] + 2*z[2] + 
             z[3])*z[i] - chi[3, i]*(chi[3, j]*(z[2]^2 + 2*z[1]*z[3] - 4*z[2]*
                z[3]) + chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[j])) + 
         chi[1, 3]*(-(chi[3, j]*chi[i, k]*z[2]*z[3]) + 
           chi[3, i]*(chi[j, k]*(z[1]^2 + z[2]^2 + z[1]*(2*z[2] + z[3])) - 
             chi[3, j]*(z[1] + z[2])*z[k])) + chi[2, j]*
          (chi[2, k]*(chi[3, i]*(8*z[1]^2 + (8*z[2] - z[3])*z[3] - 2*z[1]*
                (4*z[2] + z[3])) - 2*chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
              z[i]) + chi[1, 3]*(-2*chi[i, k]*z[2]*z[3] + 
             chi[3, i]*(-2*z[1] - 2*z[2] + z[3])*z[k]))))) + 
   (chi[1, k] + chi[2, k])*
    (-(chi[1, k]^2*(chi[2, j]*chi[3, j]*(-(chi[3, i]^2*z[2]*(z[1] + z[2])) - 
          2*chi[2, i]*chi[3, i]*(z[1]^2 + 2*z[1]*z[2] + z[2]*(z[2] - z[3])) + 
          chi[2, i]^2*(z[1] + 2*z[2] - z[3])*z[3]) + chi[2, i]*chi[3, j]^2*
         (z[1] + z[2])*(-(chi[3, i]*z[2]) + chi[2, i]*(z[1] + z[3])) + 
        chi[2, j]^2*(chi[3, i]*(z[1] + z[2]) - chi[2, i]*z[3])*
         (2*chi[2, i]*z[3] + chi[3, i]*(z[1] + z[3])))) - 
     chi[2, k]*(chi[2, j]*chi[3, i]*(z[1] + z[2])*
        (chi[1, 3]*chi[3, j]*chi[i, k]*z[2] + chi[2, j]*
          (-(chi[1, 3]*chi[i, k]*(z[1] + z[3])) + chi[2, k]*
            (chi[3, i]*z[1] - chi[1, 3]*z[i])) + chi[2, k]*
          (chi[3, i]*chi[3, j]*z[1] + chi[1, 3]*
            (chi[i, j]*(z[1] + z[2] + z[3]) - chi[3, j]*z[i]))) + 
       chi[2, i]^2*(chi[3, j]*(z[1] + z[2])*
          (-(chi[1, 3]*chi[j, k]*(z[1] + z[3])) + chi[2, k]*
            (chi[3, j]*z[1] - chi[1, 3]*z[j])) + 2*chi[2, j]^2*
          (4*chi[2, k]*z[1]^2 + chi[1, 3]*z[3]*z[k]) + 
         chi[2, j]*(chi[2, k]*(chi[3, j]*z[1]*(8*z[1] - z[3]) - 
             chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[j]) - 
           chi[1, 3]*(chi[j, k]*z[2]*z[3] + chi[3, j]*(z[1] + z[2] - z[3])*
              z[k]))) + chi[2, i]*(chi[3, j]*(z[1] + z[2])*
          (chi[1, 3]*chi[3, i]*chi[j, k]*z[2] + chi[2, k]*
            (chi[1, 3]*chi[i, j]*(z[1] + z[2] + z[3]) + chi[3, i]*
              (chi[3, j]*z[1] - chi[1, 3]*z[j]))) + chi[2, j]^2*
          (chi[2, k]*(chi[3, i]*z[1]*(8*z[1] - z[3]) - chi[1, 3]*
              (2*z[1] + 2*z[2] + z[3])*z[i]) - chi[1, 3]*
            (chi[i, k]*z[2]*z[3] + chi[3, i]*(z[1] + z[2] - z[3])*z[k])) + 
         chi[2, j]*(chi[2, k]*(chi[1, 3]*(2*chi[i, j]*(z[1] + z[2])*
                (z[1] + z[2] + z[3]) - chi[3, j]*(2*z[1] + 2*z[2] + z[3])*
                z[i]) + chi[3, i]*(2*chi[3, j]*z[1]*(4*z[1] - z[3]) - 
               chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[j])) + 
           chi[1, 3]*(chi[3, i]*chi[j, k]*(z[1]^2 + z[2]^2 + z[1]*
                (2*z[2] + z[3])) + chi[3, j]*(chi[i, k]*(z[1]^2 + z[2]^2 + 
                 z[1]*(2*z[2] + z[3])) - 2*chi[3, i]*(z[1] + z[2])*
                z[k]))))) + chi[1, k]*(chi[2, j]*chi[3, i]*(z[1] + z[2])*
        (-(chi[1, 3]*chi[3, j]*chi[i, k]*z[2]) + chi[2, j]*
          (chi[1, 3]*chi[i, k]*(z[1] + z[3]) + chi[2, k]*
            (chi[3, i]*(z[1] - z[3]) + chi[1, 3]*z[i])) - 
         chi[2, k]*(chi[3, i]*chi[3, j]*(z[1] - z[2]) + 
           chi[1, 3]*(chi[i, j]*(z[1] + z[2] + z[3]) - chi[3, j]*z[i]))) + 
       chi[2, i]^2*(chi[3, j]*(z[1] + z[2])*(chi[1, 3]*chi[j, k]*
            (z[1] + z[3]) + chi[2, k]*(chi[3, j]*(z[1] - z[3]) + 
             chi[1, 3]*z[j])) - 2*chi[2, j]^2*
          (chi[2, k]*(4*z[1]^2 - z[3]^2) + chi[1, 3]*z[3]*z[k]) + 
         chi[2, j]*(chi[2, k]*(chi[3, j]*(-8*z[1]^2 - 2*z[2]*z[3] + z[3]^2) + 
             chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[j]) + 
           chi[1, 3]*(chi[j, k]*z[2]*z[3] + chi[3, j]*(z[1] + z[2] - z[3])*
              z[k]))) - chi[2, i]*(chi[3, j]*(z[1] + z[2])*
          (chi[1, 3]*chi[3, i]*chi[j, k]*z[2] + chi[2, k]*
            (chi[1, 3]*chi[i, j]*(z[1] + z[2] + z[3]) + chi[3, i]*
              (chi[3, j]*(z[1] - z[2]) - chi[1, 3]*z[j]))) + 
         chi[2, j]^2*(chi[2, k]*(chi[3, i]*(8*z[1]^2 + 2*z[2]*z[3] - z[3]^
                2) - chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[i]) - 
           chi[1, 3]*(chi[i, k]*z[2]*z[3] + chi[3, i]*(z[1] + z[2] - z[3])*
              z[k])) + chi[2, j]*(chi[2, k]*(chi[1, 3]*(2*chi[i, j]*
                (z[1] + z[2])*(z[1] + z[2] + z[3]) - chi[3, j]*(2*z[1] + 
                 2*z[2] + z[3])*z[i]) + chi[3, i]*(2*chi[3, j]*(z[1] - z[2])*
                (3*z[1] + z[2] - z[3]) - chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
                z[j])) + chi[1, 3]*(chi[3, i]*chi[j, k]*(z[1]^2 + z[2]^2 + 
               z[1]*(2*z[2] + z[3])) + chi[3, j]*(chi[i, k]*(z[1]^2 + 
                 z[2]^2 + z[1]*(2*z[2] + z[3])) - 2*chi[3, i]*(z[1] + z[2])*
                z[k])))))))/(3*chi[1, 2]*chi[2, 3]*
   (chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, k]*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3]) - 
 (-(chi[1, j]^3*(-(chi[1, k]^2*(chi[3, i]*z[2] - chi[2, i]*z[3])*
        (chi[3, i]*(z[1] + z[2]) - chi[2, i]*z[3])) + 
      chi[2, k]*chi[3, k]*(-(chi[3, i]^2*z[2]*(z[1] + z[2])) - 
        2*chi[2, i]*chi[3, i]*(z[1]^2 + 2*z[1]*z[2] + z[2]*(z[2] - z[3])) + 
        chi[2, i]^2*(z[1] + 2*z[2] - z[3])*z[3]) + chi[2, i]*chi[3, k]^2*
       (z[1] + z[2])*(-(chi[3, i]*z[2]) + chi[2, i]*(z[1] + z[3])) + 
      chi[2, k]^2*(chi[3, i]*(z[1] + z[2]) - chi[2, i]*z[3])*
       (2*chi[2, i]*z[3] + chi[3, i]*(z[1] + z[3])) + 
      chi[1, k]*(chi[2, k]*chi[3, i]*(chi[2, i]*(2*z[1] + 4*z[2] - z[3])*
           z[3] + chi[3, i]*(z[1] + z[2])*(z[1] - z[2] + z[3])) + 
        chi[3, k]*(-(chi[3, i]^2*z[2]*(z[1] + z[2])) + 
          chi[2, i]^2*(z[2] - z[3])*z[3] - chi[2, i]*chi[3, i]*
           (z[1]^2 + 2*z[1]*z[2] + z[2]^2 - 2*z[2]*z[3]))))) + 
   chi[1, i]^2*(chi[1, j]^3*(chi[3, k]*z[2] - chi[2, k]*z[3])*
      (chi[3, k]*(z[1] + z[2]) - (chi[1, k] + chi[2, k])*z[3]) + 
     chi[2, j]^2*(-2*chi[1, k]^2*chi[2, j]*(2*z[2] + z[3])^2 - 
       chi[1, 3]*(chi[3, k]*(z[1] + z[2]) - chi[2, k]*z[3])*
        (chi[j, k]*z[2] - chi[2, k]*z[j]) + chi[2, j]*
        (chi[2, k]^2*(-z[3]^2 + 4*z[1]*(2*z[2] + z[3])) + 
         chi[3, k]*(z[1] + z[2])*(chi[3, k]*(z[2] + z[3]) + chi[1, 3]*z[k]) + 
         chi[2, k]*(chi[3, k]*(8*z[1]*z[2] + 5*z[1]*z[3] - z[3]^2) + 
           chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[k])) + 
       chi[1, k]*(chi[1, 3]*z[3]*(chi[j, k]*z[2] - chi[2, k]*z[j]) + 
         chi[2, j]*(4*chi[2, k]*(-2*z[2]*(z[2] + z[3]) + 
             z[1]*(2*z[2] + z[3])) + chi[3, k]*(-4*z[2]^2 - z[3]^2 + 
             2*z[1]*(2*z[2] + z[3])) + chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[k]))) + chi[1, j]^2*(-2*chi[1, k]^2*chi[2, j]*
        (2*z[2] + z[3])^2 - chi[1, 3]*(chi[3, k]*(z[1] + z[2]) - 
         chi[2, k]*z[3])*(chi[j, k]*z[2] - chi[2, k]*z[j]) + 
       chi[1, k]*(chi[1, 3]*z[3]*(chi[j, k]*z[2] - chi[2, k]*z[j]) + 
         chi[2, j]*(-(chi[2, k]*(8*z[2]^2 + 8*z[2]*z[3] + z[3]^2 - 
              4*z[1]*(2*z[2] + z[3]))) - chi[3, k]*(4*z[2]^2 + 5*z[2]*z[3] + 
             z[3]^2 - 2*z[1]*(2*z[2] + z[3])) + chi[1, 3]*(2*z[1] + 2*z[2] + 
             z[3])*z[k])) + chi[2, j]*
        (chi[2, k]^2*(z[3]^2 + 4*z[1]*(2*z[2] + z[3])) + 
         chi[3, k]*(z[1] + z[2])*(chi[3, k]*z[3] + chi[1, 3]*z[k]) + 
         chi[2, k]*(chi[3, k]*(8*z[1]*z[2] - z[3]*(4*z[2] + z[3])) + 
           chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[k]))) + 
     chi[1, j]*chi[2, j]*(-4*chi[1, k]^2*chi[2, j]*(2*z[2] + z[3])^2 - 
       2*chi[1, 3]*(chi[3, k]*(z[1] + z[2]) - chi[2, k]*z[3])*
        (chi[j, k]*z[2] - chi[2, k]*z[j]) + chi[2, j]*
        (chi[2, k]^2*(-z[3]^2 + 8*z[1]*(2*z[2] + z[3])) + 
         2*chi[3, k]*(z[1] + z[2])*(chi[3, k]*z[3] + chi[1, 3]*z[k]) + 
         2*chi[2, k]*(chi[3, k]*(8*z[1]*z[2] - z[3]*(z[2] + z[3])) + 
           chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[k])) + 
       chi[1, k]*(2*chi[1, 3]*z[3]*(chi[j, k]*z[2] - chi[2, k]*z[j]) + 
         chi[2, j]*(chi[3, k]*(-8*z[2]^2 - 7*z[2]*z[3] - 2*z[3]^2 + 
             4*z[1]*(2*z[2] + z[3])) + chi[2, k]*(-16*z[2]^2 - 16*z[2]*z[3] - 
             5*z[3]^2 + 8*z[1]*(2*z[2] + z[3])) + 2*chi[1, 3]*
            (2*z[1] + 2*z[2] + z[3])*z[k])))) + 
   chi[1, j]*chi[2, j]*(-(chi[2, k]*chi[3, i]*(z[1] + z[2])*
       (-2*chi[1, 3]*chi[i, j]*(-(chi[3, k]*z[2]) + 
          chi[2, k]*(z[1] + z[3])) + chi[2, j]*
         (chi[3, i]*(chi[3, k]*(2*z[1] - z[2]) + chi[2, k]*z[3]) + 
          2*chi[1, 3]*(chi[i, k]*(z[1] + z[2] + z[3]) - 
            (chi[2, k] + chi[3, k])*z[i])))) + 
     chi[1, k]^2*(2*chi[3, i]*(z[1] + z[2])*(-(chi[1, 3]*chi[i, j]*z[2]) + 
         chi[2, j]*(chi[3, i]*z[3] + chi[1, 3]*z[i])) + 
       chi[2, i]^2*(chi[2, j]*(-z[3]^2 + 8*z[1]*(2*z[2] + z[3])) - 
         2*chi[1, 3]*z[3]*z[j]) + 2*chi[2, i]*
        (chi[2, j]*(chi[3, i]*(8*z[1]*z[2] - z[3]*(z[2] + z[3])) + 
           chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
         chi[1, 3]*(chi[i, j]*z[2]*z[3] + chi[3, i]*(z[1] + z[2])*z[j]))) + 
     chi[2, i]^2*(2*chi[1, 3]*(chi[2, k]*z[3]*(chi[j, k]*z[2] - 
           2*chi[2, k]*z[j]) + chi[3, k]*(chi[j, k]*(z[1] + z[2])*
            (z[1] + z[3]) + chi[2, k]*(z[1] + z[2] - z[3])*z[j])) + 
       chi[2, j]*(2*chi[2, k]^2*(-8*z[1]^2 + z[3]^2) - 
         chi[3, k]*(z[1] + z[2])*(chi[3, k]*z[3] - 2*chi[1, 3]*z[k]) + 
         chi[2, k]*(chi[3, k]*(-16*z[1]^2 + z[1]*z[3] - 2*z[2]*z[3] + 
             z[3]^2) + 2*chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[k]))) + 
     chi[1, k]*(-(chi[3, i]*(z[1] + z[2])*(2*chi[1, 3]*chi[i, j]*
           (chi[3, k]*z[2] - chi[2, k]*(z[1] - z[2] + z[3])) + 
          chi[2, j]*(chi[3, i]*(chi[3, k]*(2*z[1] - z[2]) - chi[2, k]*z[3]) + 
            2*chi[1, 3]*(chi[i, k]*(z[1] + z[2] + z[3]) - (2*chi[2, k] + 
                chi[3, k])*z[i])))) + chi[2, i]*
        (2*chi[1, 3]*((2*chi[2, k] + chi[3, k])*chi[i, j]*z[2]*z[3] - 
           chi[3, i]*chi[j, k]*(z[1]^2 + z[2]^2 + z[1]*(2*z[2] + z[3])) + 
           chi[3, i]*(chi[3, k]*(z[1] + z[2]) + chi[2, k]*(2*z[1] + 2*z[2] - 
               z[3]))*z[j]) + chi[2, j]*(-(chi[3, i]*chi[3, k]*z[2]^2) + 
           4*chi[3, i]*chi[3, k]*z[1]*z[3] - 2*chi[3, i]*chi[3, k]*z[2]*
            z[3] - 4*chi[1, 3]*chi[i, k]*(z[1] + z[2])*(z[1] + z[2] + z[3]) + 
           4*chi[1, 3]*chi[3, k]*z[1]*z[i] + 4*chi[1, 3]*chi[3, k]*z[2]*
            z[i] + 2*chi[1, 3]*chi[3, k]*z[3]*z[i] + chi[2, k]*
            (-(chi[3, i]*(16*z[1]^2 + z[3]*(4*z[2] + z[3]) - 2*z[1]*
                 (8*z[2] + 5*z[3]))) + 4*chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
              z[i]) + 4*chi[1, 3]*chi[3, i]*z[1]*z[k] + 4*chi[1, 3]*chi[3, i]*
            z[2]*z[k] + 2*chi[1, 3]*chi[3, i]*z[3]*z[k])) + 
       chi[2, i]^2*(2*chi[1, 3]*z[3]*(chi[j, k]*z[2] - chi[3, k]*z[j]) + 
         chi[2, j]*(chi[3, k]*(-8*z[1]^2 + z[3]*(z[2] + z[3]) + 
             4*z[1]*(2*z[2] + z[3])) + chi[2, k]*(-16*z[1]^2 + z[3]^2 + 
             8*z[1]*(2*z[2] + z[3])) + 2*chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[k]))) - chi[2, i]*
      (2*chi[1, 3]*(chi[3, i]*chi[3, k]*chi[j, k]*z[2]*(z[1] + z[2]) - 
         chi[2, k]^2*(chi[i, j]*z[2]*z[3] + chi[3, i]*(z[1] + z[2] - z[3])*
            z[j]) + chi[2, k]*(chi[3, i]*chi[j, k]*(z[1]^2 + z[2]^2 + 
             z[1]*(2*z[2] + z[3])) + chi[3, k]*
            (chi[i, j]*(z[1]^2 + z[2]^2 + z[1]*(2*z[2] + z[3])) - 
             2*chi[3, i]*(z[1] + z[2])*z[j]))) + 
       chi[2, j]*(chi[2, k]^2*(chi[3, i]*(16*z[1]^2 - z[1]*z[3] + 
             (2*z[2] - z[3])*z[3]) - 2*chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[i]) + chi[3, k]*(z[1] + z[2])*(2*chi[1, 3]*chi[i, k]*
            (z[1] + z[2] + z[3]) + chi[3, i]*(chi[3, k]*(2*z[1] - z[2]) - 
             2*chi[1, 3]*z[k])) + 2*chi[2, k]*
          (chi[1, 3]*(2*chi[i, k]*(z[1] + z[2])*(z[1] + z[2] + z[3]) - 
             chi[3, k]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
           chi[3, i]*(chi[3, k]*(7*z[1]^2 + z[2]*(-z[2] + z[3]) - 2*z[1]*
                (z[2] + z[3])) - chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
              z[k]))))) + chi[1, j]^2*
    (-(chi[2, k]*chi[3, i]*(z[1] + z[2])*
       (-(chi[1, 3]*chi[i, j]*(-(chi[3, k]*z[2]) + chi[2, k]*
            (z[1] + z[3]))) + chi[2, j]*
         (chi[3, i]*(chi[3, k]*(z[1] - 2*z[2]) + 2*chi[2, k]*z[3]) + 
          chi[1, 3]*(chi[i, k]*(z[1] + z[2] + z[3]) - (chi[2, k] + chi[3, k])*
             z[i])))) + chi[1, k]^2*(chi[3, i]*(z[1] + z[2])*
        (-(chi[1, 3]*chi[i, j]*z[2]) + chi[2, j]*(chi[3, i]*z[3] + 
           chi[1, 3]*z[i])) + chi[2, i]^2*
        (chi[2, j]*(z[3]^2 + 4*z[1]*(2*z[2] + z[3])) - chi[1, 3]*z[3]*z[j]) + 
       chi[2, i]*(chi[2, j]*(chi[3, i]*(8*z[1]*z[2] - z[3]*(4*z[2] + z[3])) + 
           chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
         chi[1, 3]*(chi[i, j]*z[2]*z[3] + chi[3, i]*(z[1] + z[2])*z[j]))) + 
     chi[2, i]^2*(chi[1, 3]*(chi[2, k]*z[3]*(chi[j, k]*z[2] - 
           2*chi[2, k]*z[j]) + chi[3, k]*(chi[j, k]*(z[1] + z[2])*
            (z[1] + z[3]) + chi[2, k]*(z[1] + z[2] - z[3])*z[j])) + 
       chi[2, j]*(chi[2, k]^2*(-8*z[1]^2 + 4*z[3]^2) - 
         chi[3, k]*(z[1] + z[2])*(2*chi[3, k]*z[3] - chi[1, 3]*z[k]) + 
         chi[2, k]*(-(chi[3, k]*(8*z[1]^2 + z[1]*z[3] + 4*z[2]*z[3] - 
              2*z[3]^2)) + chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[k]))) + 
     chi[1, k]*(-(chi[3, i]*(z[1] + z[2])*(chi[1, 3]*chi[i, j]*
           (chi[3, k]*z[2] - chi[2, k]*(z[1] - z[2] + z[3])) + 
          chi[2, j]*(chi[3, i]*(chi[3, k]*(z[1] - 2*z[2]) + chi[2, k]*z[3]) + 
            chi[1, 3]*(chi[i, k]*(z[1] + z[2] + z[3]) - (2*chi[2, k] + 
                chi[3, k])*z[i])))) + chi[2, i]*
        (chi[1, 3]*((2*chi[2, k] + chi[3, k])*chi[i, j]*z[2]*z[3] - 
           chi[3, i]*chi[j, k]*(z[1]^2 + z[2]^2 + z[1]*(2*z[2] + z[3])) + 
           chi[3, i]*(chi[3, k]*(z[1] + z[2]) + chi[2, k]*(2*z[1] + 2*z[2] - 
               z[3]))*z[j]) + chi[2, j]*(chi[3, i]*chi[3, k]*z[2]^2 + 
           2*chi[3, i]*chi[3, k]*z[1]*z[3] - 4*chi[3, i]*chi[3, k]*z[2]*
            z[3] - 2*chi[1, 3]*chi[i, k]*(z[1] + z[2])*(z[1] + z[2] + z[3]) + 
           2*chi[1, 3]*chi[3, k]*z[1]*z[i] + 2*chi[1, 3]*chi[3, k]*z[2]*
            z[i] + chi[1, 3]*chi[3, k]*z[3]*z[i] + chi[2, k]*
            (chi[3, i]*(-8*z[1]^2 + z[3]*(-8*z[2] + z[3]) + 2*z[1]*
                (4*z[2] + z[3])) + 2*chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
              z[i]) + 2*chi[1, 3]*chi[3, i]*z[1]*z[k] + 2*chi[1, 3]*chi[3, i]*
            z[2]*z[k] + chi[1, 3]*chi[3, i]*z[3]*z[k])) + 
       chi[2, i]^2*(chi[1, 3]*z[3]*(chi[j, k]*z[2] - chi[3, k]*z[j]) + 
         chi[2, j]*(chi[2, k]*(-8*z[1]^2 + 5*z[3]^2 + 
             4*z[1]*(2*z[2] + z[3])) + chi[3, k]*(-4*z[1]^2 + 
             2*z[1]*(2*z[2] + z[3]) + z[3]*(-z[2] + 2*z[3])) + 
           chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[k]))) - 
     chi[2, i]*(chi[1, 3]*(chi[3, i]*chi[3, k]*chi[j, k]*z[2]*(z[1] + z[2]) - 
         chi[2, k]^2*(chi[i, j]*z[2]*z[3] + chi[3, i]*(z[1] + z[2] - z[3])*
            z[j]) + chi[2, k]*(chi[3, i]*chi[j, k]*(z[1]^2 + z[2]^2 + 
             z[1]*(2*z[2] + z[3])) + chi[3, k]*
            (chi[i, j]*(z[1]^2 + z[2]^2 + z[1]*(2*z[2] + z[3])) - 
             2*chi[3, i]*(z[1] + z[2])*z[j]))) + 
       chi[2, j]*(chi[2, k]^2*(chi[3, i]*(8*z[1]^2 + z[1]*z[3] + 
             4*z[2]*z[3] - 2*z[3]^2) - chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[i]) + chi[3, k]*(z[1] + z[2])*(chi[1, 3]*chi[i, k]*
            (z[1] + z[2] + z[3]) + chi[3, i]*(chi[3, k]*(z[1] - 2*z[2]) - 
             chi[1, 3]*z[k])) + chi[2, k]*
          (chi[1, 3]*(2*chi[i, k]*(z[1] + z[2])*(z[1] + z[2] + z[3]) - 
             chi[3, k]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
           chi[3, i]*(chi[3, k]*(4*z[1]^2 + 4*z[2]*(-z[2] + z[3]) - 2*z[1]*
                (4*z[2] + z[3])) - chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
              z[k]))))) + chi[2, j]^2*
    (-(chi[2, k]*chi[3, i]*(z[1] + z[2])*
       (-(chi[1, 3]*chi[i, j]*(-(chi[3, k]*z[2]) + chi[2, k]*
            (z[1] + z[3]))) + chi[2, j]*(chi[3, i]*chi[3, k]*z[1] + 
          chi[2, k]*(chi[3, i]*z[1] - chi[1, 3]*z[i]) + 
          chi[1, 3]*(chi[i, k]*(z[1] + z[2] + z[3]) - chi[3, k]*z[i])))) + 
     chi[1, k]^2*(chi[3, i]*(z[1] + z[2])*(-(chi[1, 3]*chi[i, j]*z[2]) + 
         chi[2, j]*(chi[3, i]*(z[2] + z[3]) + chi[1, 3]*z[i])) + 
       chi[2, i]^2*(chi[2, j]*(-z[3]^2 + 4*z[1]*(2*z[2] + z[3])) - 
         chi[1, 3]*z[3]*z[j]) + chi[2, i]*
        (chi[2, j]*(chi[3, i]*(8*z[1]*z[2] + 5*z[1]*z[3] - z[3]^2) + 
           chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
         chi[1, 3]*(chi[i, j]*z[2]*z[3] + chi[3, i]*(z[1] + z[2])*z[j]))) + 
     chi[2, i]^2*(chi[1, 3]*(chi[2, k]*z[3]*(chi[j, k]*z[2] - 
           2*chi[2, k]*z[j]) + chi[3, k]*(chi[j, k]*(z[1] + z[2])*
            (z[1] + z[3]) + chi[2, k]*(z[1] + z[2] - z[3])*z[j])) + 
       chi[2, j]*(-8*chi[2, k]^2*z[1]^2 - chi[3, k]*(z[1] + z[2])*
          (chi[3, k]*z[1] - chi[1, 3]*z[k]) + chi[2, k]*
          (chi[3, k]*z[1]*(-8*z[1] + z[3]) + chi[1, 3]*(2*z[1] + 2*z[2] + 
             z[3])*z[k]))) - chi[2, i]*
      (chi[1, 3]*(chi[3, i]*chi[3, k]*chi[j, k]*z[2]*(z[1] + z[2]) - 
         chi[2, k]^2*(chi[i, j]*z[2]*z[3] + chi[3, i]*(z[1] + z[2] - z[3])*
            z[j]) + chi[2, k]*(chi[3, i]*chi[j, k]*(z[1]^2 + z[2]^2 + 
             z[1]*(2*z[2] + z[3])) + chi[3, k]*
            (chi[i, j]*(z[1]^2 + z[2]^2 + z[1]*(2*z[2] + z[3])) - 
             2*chi[3, i]*(z[1] + z[2])*z[j]))) + 
       chi[2, j]*(chi[2, k]^2*(chi[3, i]*z[1]*(8*z[1] - z[3]) - 
           chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[i]) + chi[3, k]*(z[1] + z[2])*
          (chi[1, 3]*chi[i, k]*(z[1] + z[2] + z[3]) + 
           chi[3, i]*(chi[3, k]*z[1] - chi[1, 3]*z[k])) + 
         chi[2, k]*(chi[1, 3]*(2*chi[i, k]*(z[1] + z[2])*(z[1] + z[2] + z[
                3]) - chi[3, k]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
           chi[3, i]*(2*chi[3, k]*z[1]*(4*z[1] - z[3]) - 
             chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[k])))) + 
     chi[1, k]*(-(chi[3, i]*(z[1] + z[2])*(chi[1, 3]*chi[i, j]*
           (chi[3, k]*z[2] - chi[2, k]*(z[1] - z[2] + z[3])) + 
          chi[2, j]*(chi[3, i]*chi[3, k]*z[1] + chi[2, k]*
             (chi[3, i]*(z[1] - z[2] - z[3]) - 2*chi[1, 3]*z[i]) + 
            chi[1, 3]*(chi[i, k]*(z[1] + z[2] + z[3]) - chi[3, k]*z[i])))) + 
       chi[2, i]^2*(chi[1, 3]*z[3]*(chi[j, k]*z[2] - chi[3, k]*z[j]) + 
         chi[2, j]*(-(chi[2, k]*(8*z[1]^2 + z[3]^2 - 4*z[1]*(2*z[2] + 
                z[3]))) + chi[3, k]*(-4*z[1]^2 + z[2]*z[3] + 
             2*z[1]*(2*z[2] + z[3])) + chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[k])) + chi[2, i]*(chi[1, 3]*((2*chi[2, k] + chi[3, k])*
            chi[i, j]*z[2]*z[3] - chi[3, i]*chi[j, k]*(z[1]^2 + z[2]^2 + 
             z[1]*(2*z[2] + z[3])) + chi[3, i]*(chi[3, k]*(z[1] + z[2]) + 
             chi[2, k]*(2*z[1] + 2*z[2] - z[3]))*z[j]) + 
         chi[2, j]*(chi[2, k]*(-(chi[3, i]*(8*z[1]^2 - 8*z[1]*z[2] + 
                z[3]^2)) + 2*chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
           chi[1, 3]*(-2*chi[i, k]*(z[1] + z[2])*(z[1] + z[2] + z[3]) + 
             chi[3, k]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
           chi[3, i]*(-(chi[3, k]*(5*z[1]^2 + z[2]^2 - 2*z[1]*(z[2] + 
                  z[3]))) + chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[k]))))) + 
   chi[1, i]*(chi[1, j]^3*(chi[2, k]^2*chi[3, i]*z[3]*(-z[2] + z[3]) + 
       chi[3, i]*z[2]*(chi[3, k]^2*(z[1] + z[2]) - chi[1, k]^2*z[3] - 
         2*chi[1, k]*chi[3, k]*z[3]) + chi[2, i]*(chi[1, k]^2*z[3]^2 + 
         chi[1, k]*chi[3, k]*z[3]*(-2*z[2] + z[3]) - 
         chi[3, k]^2*(z[1] + z[2])*(z[1] - z[2] + z[3])) + 
       chi[2, k]*(chi[2, i]*z[3]*(4*chi[1, k]*z[3] + chi[3, k]*
            (-2*z[1] - 4*z[2] + z[3])) + chi[3, i]*
          (chi[1, k]*z[3]*(-2*z[2] + z[3]) + chi[3, k]*(z[1]^2 + 
             2*z[1]*z[2] + z[2]^2 - 2*z[2]*z[3])))) + 
     chi[2, j]^2*(-8*chi[2, i]*chi[2, j]*chi[2, k]^2*z[1]^2 - 
       4*chi[2, j]*chi[2, k]^2*chi[3, i]*z[1]^2 - 8*chi[2, i]*chi[2, j]*
        chi[2, k]*chi[3, k]*z[1]^2 - 5*chi[2, j]*chi[2, k]*chi[3, i]*
        chi[3, k]*z[1]^2 - chi[2, i]*chi[2, j]*chi[3, k]^2*z[1]^2 - 
       chi[2, j]*chi[3, i]*chi[3, k]^2*z[1]^2 - chi[1, 3]*chi[2, k]*chi[3, k]*
        chi[i, j]*z[1]^2 - 2*chi[1, 3]*chi[2, j]*chi[2, k]*chi[i, k]*z[1]^2 - 
       chi[1, 3]*chi[2, j]*chi[3, k]*chi[i, k]*z[1]^2 + 
       chi[1, 3]*chi[2, i]*chi[3, k]*chi[j, k]*z[1]^2 + 
       8*chi[2, i]*chi[2, j]*chi[2, k]^2*z[1]*z[2] + 4*chi[2, j]*chi[2, k]^2*
        chi[3, i]*z[1]*z[2] + 8*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*
        z[2] + 2*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*z[2] - 
       chi[2, j]*chi[3, i]*chi[3, k]^2*z[1]*z[2] - 2*chi[1, 3]*chi[2, k]*
        chi[3, k]*chi[i, j]*z[1]*z[2] - 4*chi[1, 3]*chi[2, j]*chi[2, k]*
        chi[i, k]*z[1]*z[2] - 2*chi[1, 3]*chi[2, j]*chi[3, k]*chi[i, k]*z[1]*
        z[2] - chi[1, 3]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]*z[2] - 
       chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[2]^2 + 
       chi[2, i]*chi[2, j]*chi[3, k]^2*z[2]^2 - chi[1, 3]*chi[2, k]*chi[3, k]*
        chi[i, j]*z[2]^2 - 2*chi[1, 3]*chi[2, j]*chi[2, k]*chi[i, k]*z[2]^2 - 
       chi[1, 3]*chi[2, j]*chi[3, k]*chi[i, k]*z[2]^2 - 
       chi[1, 3]*chi[2, i]*chi[3, k]*chi[j, k]*z[2]^2 - 
       chi[1, 3]*chi[3, i]*chi[3, k]*chi[j, k]*z[2]^2 + 
       4*chi[2, i]*chi[2, j]*chi[2, k]^2*z[1]*z[3] + 2*chi[2, j]*chi[2, k]^2*
        chi[3, i]*z[1]*z[3] + 2*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*
        z[3] + chi[2, i]*chi[2, j]*chi[3, k]^2*z[1]*z[3] - 
       chi[1, 3]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]*z[3] - 
       2*chi[1, 3]*chi[2, j]*chi[2, k]*chi[i, k]*z[1]*z[3] - 
       chi[1, 3]*chi[2, j]*chi[3, k]*chi[i, k]*z[1]*z[3] + 
       chi[1, 3]*chi[2, i]*chi[3, k]*chi[j, k]*z[1]*z[3] + 
       chi[2, j]*chi[2, k]^2*chi[3, i]*z[2]*z[3] + chi[2, i]*chi[2, j]*
        chi[3, k]^2*z[2]*z[3] + chi[1, 3]*chi[2, k]^2*chi[i, j]*z[2]*z[3] - 
       2*chi[1, 3]*chi[2, j]*chi[2, k]*chi[i, k]*z[2]*z[3] - 
       chi[1, 3]*chi[2, j]*chi[3, k]*chi[i, k]*z[2]*z[3] + 
       2*chi[1, 3]*chi[2, i]*chi[2, k]*chi[j, k]*z[2]*z[3] + 
       chi[1, 3]*chi[2, k]*chi[3, i]*chi[j, k]*z[2]*z[3] + 
       chi[1, 3]*chi[2, i]*chi[3, k]*chi[j, k]*z[2]*z[3] - 
       chi[2, i]*chi[2, j]*chi[2, k]^2*z[3]^2 - chi[2, i]*chi[2, j]*chi[2, k]*
        chi[3, k]*z[3]^2 + 2*chi[1, 3]*chi[2, j]*chi[2, k]^2*z[1]*z[i] + 
       2*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*z[i] + 
       2*chi[1, 3]*chi[2, j]*chi[2, k]^2*z[2]*z[i] + 2*chi[1, 3]*chi[2, j]*
        chi[2, k]*chi[3, k]*z[2]*z[i] + chi[1, 3]*chi[2, j]*chi[2, k]^2*z[3]*
        z[i] + chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, k]*z[3]*z[i] + 
       2*chi[1, 3]*chi[2, i]*chi[2, k]*chi[3, k]*z[1]*z[j] + 
       chi[1, 3]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*z[j] + 
       2*chi[1, 3]*chi[2, i]*chi[2, k]*chi[3, k]*z[2]*z[j] + 
       chi[1, 3]*chi[2, k]*chi[3, i]*chi[3, k]*z[2]*z[j] - 
       chi[1, 3]*chi[2, k]^2*chi[3, i]*z[3]*z[j] - chi[1, 3]*chi[2, i]*
        chi[2, k]*chi[3, k]*z[3]*z[j] + chi[1, k]^2*
        (chi[1, 3]*chi[i, j]*z[2]*z[3] + chi[2, j]*
          (chi[3, i]*(-4*z[2]^2 - z[3]^2 + 2*z[1]*(2*z[2] + z[3])) + 
           chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
         chi[2, i]*(4*chi[2, j]*(-2*z[2]*(z[2] + z[3]) + 
             z[1]*(2*z[2] + z[3])) - chi[1, 3]*z[3]*z[j])) + 
       4*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*z[1]*z[k] + 
       2*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, i]*z[1]*z[k] + 
       2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, k]*z[1]*z[k] + 
       chi[1, 3]*chi[2, j]*chi[3, i]*chi[3, k]*z[1]*z[k] + 
       4*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*z[2]*z[k] + 
       2*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, i]*z[2]*z[k] + 
       2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, k]*z[2]*z[k] + 
       chi[1, 3]*chi[2, j]*chi[3, i]*chi[3, k]*z[2]*z[k] + 
       2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*z[3]*z[k] + 
       chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, i]*z[3]*z[k] + 
       chi[1, k]*(chi[1, 3]*z[3]*((chi[3, k]*chi[i, j] + chi[3, i]*chi[j, k])*
            z[2] + chi[2, k]*(2*chi[i, j]*z[2] - chi[3, i]*z[j])) - 
         chi[2, i]*(chi[1, 3]*z[3]*(-2*chi[j, k]*z[2] + 
             (4*chi[2, k] + chi[3, k])*z[j]) + chi[2, j]*
            (chi[3, k]*(4*z[1]^2 + 4*z[2]^2 + 2*z[2]*z[3] + z[3]^2 - 4*z[1]*
                (2*z[2] + z[3])) + 4*chi[2, k]*(2*z[1]^2 + 2*z[2]^2 + 2*z[2]*
                z[3] + z[3]^2 - 2*z[1]*(2*z[2] + z[3])) - 2*chi[1, 3]*
              (2*z[1] + 2*z[2] + z[3])*z[k])) + chi[2, j]*
          (chi[2, k]*(-(chi[3, i]*(4*z[1]^2 + 4*z[2]^2 + 2*z[2]*z[3] + 
                z[3]^2 - 4*z[1]*(2*z[2] + z[3]))) + 2*chi[1, 3]*
              (2*z[1] + 2*z[2] + z[3])*z[i]) + chi[1, 3]*
            (-2*chi[i, k]*(z[1] + z[2])*(z[1] + z[2] + z[3]) + 
             chi[3, k]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
           chi[3, i]*(-2*chi[3, k]*(z[1]^2 + z[2]^2 - z[1]*(2*z[2] + z[3])) + 
             chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[k])))) + 
     chi[1, j]^2*(-8*chi[2, i]*chi[2, j]*chi[2, k]^2*z[1]^2 - 
       4*chi[2, j]*chi[2, k]^2*chi[3, i]*z[1]^2 - 8*chi[2, i]*chi[2, j]*
        chi[2, k]*chi[3, k]*z[1]^2 - chi[2, j]*chi[3, i]*chi[3, k]^2*z[1]^2 - 
       chi[1, 3]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]^2 - 
       2*chi[1, 3]*chi[2, j]*chi[2, k]*chi[i, k]*z[1]^2 - 
       chi[1, 3]*chi[2, j]*chi[3, k]*chi[i, k]*z[1]^2 + 
       chi[1, 3]*chi[2, i]*chi[3, k]*chi[j, k]*z[1]^2 + 
       8*chi[2, i]*chi[2, j]*chi[2, k]^2*z[1]*z[2] + 4*chi[2, j]*chi[2, k]^2*
        chi[3, i]*z[1]*z[2] + 8*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*
        z[2] + chi[2, j]*chi[3, i]*chi[3, k]^2*z[1]*z[2] - 
       2*chi[1, 3]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]*z[2] - 
       4*chi[1, 3]*chi[2, j]*chi[2, k]*chi[i, k]*z[1]*z[2] - 
       2*chi[1, 3]*chi[2, j]*chi[3, k]*chi[i, k]*z[1]*z[2] - 
       chi[1, 3]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]*z[2] + 
       chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[2]^2 + 
       2*chi[2, j]*chi[3, i]*chi[3, k]^2*z[2]^2 - chi[1, 3]*chi[2, k]*
        chi[3, k]*chi[i, j]*z[2]^2 - 2*chi[1, 3]*chi[2, j]*chi[2, k]*
        chi[i, k]*z[2]^2 - chi[1, 3]*chi[2, j]*chi[3, k]*chi[i, k]*z[2]^2 - 
       chi[1, 3]*chi[2, i]*chi[3, k]*chi[j, k]*z[2]^2 - 
       chi[1, 3]*chi[3, i]*chi[3, k]*chi[j, k]*z[2]^2 + 
       4*chi[2, i]*chi[2, j]*chi[2, k]^2*z[1]*z[3] + 2*chi[2, j]*chi[2, k]^2*
        chi[3, i]*z[1]*z[3] + 2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*
        z[3] + 2*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*z[3] - 
       chi[2, i]*chi[2, j]*chi[3, k]^2*z[1]*z[3] - chi[1, 3]*chi[2, k]*
        chi[3, k]*chi[i, j]*z[1]*z[3] - 2*chi[1, 3]*chi[2, j]*chi[2, k]*
        chi[i, k]*z[1]*z[3] - chi[1, 3]*chi[2, j]*chi[3, k]*chi[i, k]*z[1]*
        z[3] + chi[1, 3]*chi[2, i]*chi[3, k]*chi[j, k]*z[1]*z[3] - 
       chi[2, j]*chi[2, k]^2*chi[3, i]*z[2]*z[3] - 8*chi[2, i]*chi[2, j]*
        chi[2, k]*chi[3, k]*z[2]*z[3] - 4*chi[2, j]*chi[2, k]*chi[3, i]*
        chi[3, k]*z[2]*z[3] - chi[2, i]*chi[2, j]*chi[3, k]^2*z[2]*z[3] + 
       chi[1, 3]*chi[2, k]^2*chi[i, j]*z[2]*z[3] - 2*chi[1, 3]*chi[2, j]*
        chi[2, k]*chi[i, k]*z[2]*z[3] - chi[1, 3]*chi[2, j]*chi[3, k]*
        chi[i, k]*z[2]*z[3] + 2*chi[1, 3]*chi[2, i]*chi[2, k]*chi[j, k]*z[2]*
        z[3] + chi[1, 3]*chi[2, k]*chi[3, i]*chi[j, k]*z[2]*z[3] + 
       chi[1, 3]*chi[2, i]*chi[3, k]*chi[j, k]*z[2]*z[3] + 
       5*chi[2, i]*chi[2, j]*chi[2, k]^2*z[3]^2 + 2*chi[2, j]*chi[2, k]^2*
        chi[3, i]*z[3]^2 + chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[3]^2 + 
       2*chi[1, 3]*chi[2, j]*chi[2, k]^2*z[1]*z[i] + 2*chi[1, 3]*chi[2, j]*
        chi[2, k]*chi[3, k]*z[1]*z[i] + 2*chi[1, 3]*chi[2, j]*chi[2, k]^2*
        z[2]*z[i] + 2*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, k]*z[2]*z[i] + 
       chi[1, 3]*chi[2, j]*chi[2, k]^2*z[3]*z[i] + chi[1, 3]*chi[2, j]*
        chi[2, k]*chi[3, k]*z[3]*z[i] + 2*chi[1, 3]*chi[2, i]*chi[2, k]*
        chi[3, k]*z[1]*z[j] + chi[1, 3]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*
        z[j] + 2*chi[1, 3]*chi[2, i]*chi[2, k]*chi[3, k]*z[2]*z[j] + 
       chi[1, 3]*chi[2, k]*chi[3, i]*chi[3, k]*z[2]*z[j] - 
       chi[1, 3]*chi[2, k]^2*chi[3, i]*z[3]*z[j] - chi[1, 3]*chi[2, i]*
        chi[2, k]*chi[3, k]*z[3]*z[j] + chi[1, k]^2*
        (chi[1, 3]*chi[i, j]*z[2]*z[3] + chi[2, j]*
          (-(chi[3, i]*(4*z[2]^2 + 5*z[2]*z[3] + z[3]^2 - 2*z[1]*(2*z[2] + 
                z[3]))) + chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
         chi[2, i]*(-(chi[2, j]*(8*z[2]^2 + 8*z[2]*z[3] + z[3]^2 - 
              4*z[1]*(2*z[2] + z[3]))) - chi[1, 3]*z[3]*z[j])) + 
       4*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*z[1]*z[k] + 
       2*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, i]*z[1]*z[k] + 
       2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, k]*z[1]*z[k] + 
       chi[1, 3]*chi[2, j]*chi[3, i]*chi[3, k]*z[1]*z[k] + 
       4*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*z[2]*z[k] + 
       2*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, i]*z[2]*z[k] + 
       2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, k]*z[2]*z[k] + 
       chi[1, 3]*chi[2, j]*chi[3, i]*chi[3, k]*z[2]*z[k] + 
       2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*z[3]*z[k] + 
       chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, i]*z[3]*z[k] + 
       chi[1, k]*(chi[1, 3]*z[3]*((chi[3, k]*chi[i, j] + chi[3, i]*chi[j, k])*
            z[2] + chi[2, k]*(2*chi[i, j]*z[2] - chi[3, i]*z[j])) + 
         chi[2, j]*(chi[2, k]*(chi[3, i]*(-4*z[1]^2 - 4*z[2]^2 + z[3]^2 + 4*
                z[1]*(2*z[2] + z[3])) + 2*chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
              z[i]) + chi[1, 3]*(-2*chi[i, k]*(z[1] + z[2])*(z[1] + z[2] + z[
                3]) + chi[3, k]*(2*z[1] + 2*z[2] + z[3])*z[i]) + 
           chi[3, i]*(-2*chi[3, k]*(z[1]^2 - z[1]*(2*z[2] + z[3]) + z[2]*
                (z[2] + 2*z[3])) + chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
              z[k])) + chi[2, i]*(chi[1, 3]*z[3]*(2*chi[j, k]*z[2] - 
             (4*chi[2, k] + chi[3, k])*z[j]) + chi[2, j]*
            (4*chi[2, k]*(-2*z[1]^2 - 2*z[2]^2 - 2*z[2]*z[3] + z[3]^2 + 2*
                z[1]*(2*z[2] + z[3])) + chi[3, k]*(-4*z[1]^2 - 4*z[2]^2 + 
               z[3]^2 + 4*z[1]*(2*z[2] + z[3])) + 2*chi[1, 3]*
              (2*z[1] + 2*z[2] + z[3])*z[k])))) + chi[1, j]*chi[2, j]*
      (-16*chi[2, i]*chi[2, j]*chi[2, k]^2*z[1]^2 - 8*chi[2, j]*chi[2, k]^2*
        chi[3, i]*z[1]^2 - 16*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*
        z[1]^2 - 2*chi[2, j]*chi[3, i]*chi[3, k]^2*z[1]^2 - 
       2*chi[1, 3]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]^2 - 
       4*chi[1, 3]*chi[2, j]*chi[2, k]*chi[i, k]*z[1]^2 - 
       2*chi[1, 3]*chi[2, j]*chi[3, k]*chi[i, k]*z[1]^2 + 
       2*chi[1, 3]*chi[2, i]*chi[3, k]*chi[j, k]*z[1]^2 + 
       16*chi[2, i]*chi[2, j]*chi[2, k]^2*z[1]*z[2] + 8*chi[2, j]*chi[2, k]^2*
        chi[3, i]*z[1]*z[2] + 16*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*
        z[2] - chi[2, j]*chi[3, i]*chi[3, k]^2*z[1]*z[2] - 
       4*chi[1, 3]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]*z[2] - 
       8*chi[1, 3]*chi[2, j]*chi[2, k]*chi[i, k]*z[1]*z[2] - 
       4*chi[1, 3]*chi[2, j]*chi[3, k]*chi[i, k]*z[1]*z[2] - 
       2*chi[1, 3]*chi[3, i]*chi[3, k]*chi[j, k]*z[1]*z[2] - 
       chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[2]^2 + 
       chi[2, j]*chi[3, i]*chi[3, k]^2*z[2]^2 - 2*chi[1, 3]*chi[2, k]*
        chi[3, k]*chi[i, j]*z[2]^2 - 4*chi[1, 3]*chi[2, j]*chi[2, k]*
        chi[i, k]*z[2]^2 - 2*chi[1, 3]*chi[2, j]*chi[3, k]*chi[i, k]*z[2]^2 - 
       2*chi[1, 3]*chi[2, i]*chi[3, k]*chi[j, k]*z[2]^2 - 
       2*chi[1, 3]*chi[3, i]*chi[3, k]*chi[j, k]*z[2]^2 + 
       8*chi[2, i]*chi[2, j]*chi[2, k]^2*z[1]*z[3] + 4*chi[2, j]*chi[2, k]^2*
        chi[3, i]*z[1]*z[3] + 10*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*
        z[3] + 4*chi[2, j]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*z[3] + 
       chi[2, i]*chi[2, j]*chi[3, k]^2*z[1]*z[3] - 2*chi[1, 3]*chi[2, k]*
        chi[3, k]*chi[i, j]*z[1]*z[3] - 4*chi[1, 3]*chi[2, j]*chi[2, k]*
        chi[i, k]*z[1]*z[3] - 2*chi[1, 3]*chi[2, j]*chi[3, k]*chi[i, k]*z[1]*
        z[3] + 2*chi[1, 3]*chi[2, i]*chi[3, k]*chi[j, k]*z[1]*z[3] + 
       chi[2, j]*chi[2, k]^2*chi[3, i]*z[2]*z[3] - 4*chi[2, i]*chi[2, j]*
        chi[2, k]*chi[3, k]*z[2]*z[3] - 2*chi[2, j]*chi[2, k]*chi[3, i]*
        chi[3, k]*z[2]*z[3] + chi[2, i]*chi[2, j]*chi[3, k]^2*z[2]*z[3] + 
       2*chi[1, 3]*chi[2, k]^2*chi[i, j]*z[2]*z[3] - 4*chi[1, 3]*chi[2, j]*
        chi[2, k]*chi[i, k]*z[2]*z[3] - 2*chi[1, 3]*chi[2, j]*chi[3, k]*
        chi[i, k]*z[2]*z[3] + 4*chi[1, 3]*chi[2, i]*chi[2, k]*chi[j, k]*z[2]*
        z[3] + 2*chi[1, 3]*chi[2, k]*chi[3, i]*chi[j, k]*z[2]*z[3] + 
       2*chi[1, 3]*chi[2, i]*chi[3, k]*chi[j, k]*z[2]*z[3] + 
       chi[2, i]*chi[2, j]*chi[2, k]^2*z[3]^2 + chi[2, j]*chi[2, k]^2*
        chi[3, i]*z[3]^2 - chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[3]^2 + 
       4*chi[1, 3]*chi[2, j]*chi[2, k]^2*z[1]*z[i] + 4*chi[1, 3]*chi[2, j]*
        chi[2, k]*chi[3, k]*z[1]*z[i] + 4*chi[1, 3]*chi[2, j]*chi[2, k]^2*
        z[2]*z[i] + 4*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, k]*z[2]*z[i] + 
       2*chi[1, 3]*chi[2, j]*chi[2, k]^2*z[3]*z[i] + 2*chi[1, 3]*chi[2, j]*
        chi[2, k]*chi[3, k]*z[3]*z[i] + 4*chi[1, 3]*chi[2, i]*chi[2, k]*
        chi[3, k]*z[1]*z[j] + 2*chi[1, 3]*chi[2, k]*chi[3, i]*chi[3, k]*z[1]*
        z[j] + 4*chi[1, 3]*chi[2, i]*chi[2, k]*chi[3, k]*z[2]*z[j] + 
       2*chi[1, 3]*chi[2, k]*chi[3, i]*chi[3, k]*z[2]*z[j] - 
       2*chi[1, 3]*chi[2, k]^2*chi[3, i]*z[3]*z[j] - 2*chi[1, 3]*chi[2, i]*
        chi[2, k]*chi[3, k]*z[3]*z[j] + chi[1, k]^2*
        (2*chi[1, 3]*chi[i, j]*z[2]*z[3] + chi[2, j]*
          (chi[3, i]*(-8*z[2]^2 - 7*z[2]*z[3] - 2*z[3]^2 + 
             4*z[1]*(2*z[2] + z[3])) + 2*chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[i]) + chi[2, i]*(chi[2, j]*(-16*z[2]^2 - 16*z[2]*z[3] - 
             5*z[3]^2 + 8*z[1]*(2*z[2] + z[3])) - 2*chi[1, 3]*z[3]*z[j])) + 
       8*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*z[1]*z[k] + 
       4*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, i]*z[1]*z[k] + 
       4*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, k]*z[1]*z[k] + 
       2*chi[1, 3]*chi[2, j]*chi[3, i]*chi[3, k]*z[1]*z[k] + 
       8*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*z[2]*z[k] + 
       4*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, i]*z[2]*z[k] + 
       4*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, k]*z[2]*z[k] + 
       2*chi[1, 3]*chi[2, j]*chi[3, i]*chi[3, k]*z[2]*z[k] + 
       4*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*z[3]*z[k] + 
       2*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, i]*z[3]*z[k] + 
       chi[1, k]*(2*chi[1, 3]*z[3]*((chi[3, k]*chi[i, j] + 
             chi[3, i]*chi[j, k])*z[2] + chi[2, k]*(2*chi[i, j]*z[2] - 
             chi[3, i]*z[j])) - chi[2, i]*(2*chi[1, 3]*z[3]*
            (-2*chi[j, k]*z[2] + (4*chi[2, k] + chi[3, k])*z[j]) + 
           chi[2, j]*(4*chi[2, k]*(-2*z[1] + 2*z[2] + z[3])^2 + 
             chi[3, k]*(8*z[1]^2 + 8*z[2]^2 + z[3]^2 - 8*z[1]*(2*z[2] + 
                 z[3])) - 4*chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[k])) + 
         chi[2, j]*(chi[2, k]*(-(chi[3, i]*(8*z[1]^2 + 8*z[2]^2 + z[3]^2 - 
                8*z[1]*(2*z[2] + z[3]))) + 4*chi[1, 3]*(2*z[1] + 2*z[2] + z[
                3])*z[i]) + 2*(chi[1, 3]*(-2*chi[i, k]*(z[1] + z[2])*
                (z[1] + z[2] + z[3]) + chi[3, k]*(2*z[1] + 2*z[2] + z[3])*
                z[i]) + chi[3, i]*(-(chi[3, k]*(2*z[1]^2 - 2*z[1]*(2*z[2] + 
                    z[3]) + z[2]*(2*z[2] + z[3]))) + chi[1, 3]*(2*z[1] + 
                 2*z[2] + z[3])*z[k])))))))/(3*chi[1, 2]*chi[2, 3]*
   (chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, j]*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3]) + 
 (-(chi[1, i]^3*(chi[1, k]^2*(chi[3, j]*z[2] - chi[2, j]*z[3])*
       (chi[3, j]*(z[1] + z[2]) - (chi[1, j] + chi[2, j])*z[3]) + 
      (chi[1, j] + chi[2, j])*chi[3, k]^2*(z[1] + z[2])*
       ((chi[1, j] + chi[3, j])*z[2] - chi[2, j]*(z[1] + z[3])) - 
      chi[2, k]^2*(chi[3, j]*(chi[1, j]*(z[2] - z[3]) + 
          chi[2, j]*(z[1] + 2*z[2] - z[3]))*z[3] - 
        (chi[1, j]^2 + 2*chi[2, j]^2)*z[3]^2 + chi[3, j]^2*(z[1] + z[2])*
         (z[1] + z[3])) + chi[2, k]*chi[3, k]*
       (chi[3, j]^2*z[2]*(z[1] + z[2]) - chi[1, j]^2*(z[1] + 2*z[2])*z[3] + 
        chi[2, j]^2*z[3]*(-z[1] - 2*z[2] + z[3]) + 2*chi[2, j]*chi[3, j]*
         (z[1]^2 + 2*z[1]*z[2] + z[2]^2 - z[2]*z[3]) + 
        chi[1, j]*(chi[2, j]*z[3]*(-2*z[1] - 4*z[2] + z[3]) + 
          chi[3, j]*(z[1]^2 + 2*z[1]*z[2] + z[2]^2 - 2*z[2]*z[3]))) + 
      chi[1, k]*(chi[2, k]*(chi[1, j]*(chi[1, j] + 4*chi[2, j])*z[3]^2 - 
          chi[3, j]^2*(z[1] + z[2])*(z[1] - z[2] + z[3]) + 
          chi[3, j]*z[3]*(chi[2, j]*(-2*z[1] - 4*z[2] + z[3]) + 
            chi[1, j]*(-2*z[2] + z[3]))) + chi[3, k]*
         (chi[2, j]^2*z[3]*(-z[2] + z[3]) + z[2]*(chi[3, j]^2*(z[1] + z[2]) - 
            chi[1, j]^2*z[3] - 2*chi[1, j]*chi[3, j]*z[3]) + 
          chi[2, j]*(chi[1, j]*z[3]*(-2*z[2] + z[3]) + chi[3, j]*
             (z[1]^2 + 2*z[1]*z[2] + z[2]^2 - 2*z[2]*z[3])))))) + 
   chi[2, i]^2*(8*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[1]^2 + 
     8*chi[2, i]*chi[2, j]^2*chi[2, k]^2*z[1]^2 + 8*chi[1, k]*chi[2, i]*
      chi[2, j]*chi[2, k]*chi[3, j]*z[1]^2 + 8*chi[2, i]*chi[2, j]*
      chi[2, k]^2*chi[3, j]*z[1]^2 + chi[1, k]*chi[2, i]*chi[2, k]*
      chi[3, j]^2*z[1]^2 + chi[2, i]*chi[2, k]^2*chi[3, j]^2*z[1]^2 + 
     4*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[1]^2 + 
     8*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]^2 + 
     5*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[1]^2 + 
     8*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]^2 + 
     chi[1, k]*chi[2, i]*chi[3, j]^2*chi[3, k]*z[1]^2 + 
     chi[2, i]*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]^2 + 
     chi[2, i]*chi[2, j]^2*chi[3, k]^2*z[1]^2 + chi[2, i]*chi[2, j]*chi[3, j]*
      chi[3, k]^2*z[1]^2 - chi[1, 3]*chi[1, k]*chi[2, k]*chi[3, j]*chi[i, j]*
      z[1]^2 - chi[1, 3]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]^2 + 
     chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]^2 + 
     chi[1, 3]*chi[1, k]*chi[2, j]*chi[3, j]*chi[i, k]*z[1]^2 + 
     chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]^2 - 
     chi[1, 3]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]^2 + 
     2*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]*chi[j, k]*z[1]^2 + 
     2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]^2 + 
     chi[1, 3]*chi[1, k]*chi[2, i]*chi[3, j]*chi[j, k]*z[1]^2 + 
     chi[1, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]^2 + 
     chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]^2 - 
     8*chi[1, k]^2*chi[2, i]*chi[2, j]^2*z[1]*z[2] - 
     8*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[1]*z[2] - 
     8*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[3, j]*z[1]*z[2] - 
     8*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[2] - 
     chi[1, k]^2*chi[2, i]*chi[3, j]^2*z[1]*z[2] + chi[2, i]*chi[2, k]^2*
      chi[3, j]^2*z[1]*z[2] - 4*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[3, k]*
      z[1]*z[2] - 2*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[1]*
      z[2] + chi[1, k]*chi[2, i]*chi[3, j]^2*chi[3, k]*z[1]*z[2] + 
     chi[2, i]*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]*z[2] + 
     chi[2, i]*chi[2, j]^2*chi[3, k]^2*z[1]*z[2] + 
     chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]^2*z[1]*z[2] + 
     chi[1, 3]*chi[1, k]^2*chi[3, j]*chi[i, j]*z[1]*z[2] - 
     chi[1, 3]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]*z[2] + 
     2*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]*z[2] + 
     chi[1, 3]*chi[1, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]*z[2] + 
     chi[1, 3]*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]*z[2] + 
     2*chi[1, 3]*chi[1, k]*chi[2, j]*chi[3, j]*chi[i, k]*z[1]*z[2] + 
     2*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]*z[2] - 
     chi[1, 3]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]*z[2] + 
     chi[1, 3]*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[1]*z[2] + 
     4*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]*chi[j, k]*z[1]*z[2] + 
     4*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[2] + 
     2*chi[1, 3]*chi[1, k]*chi[2, i]*chi[3, j]*chi[j, k]*z[1]*z[2] + 
     2*chi[1, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]*z[2] + 
     2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]*z[2] - 
     chi[1, k]^2*chi[2, i]*chi[3, j]^2*z[2]^2 - chi[1, k]*chi[2, i]*chi[2, k]*
      chi[3, j]^2*z[2]^2 + chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*
      z[2]^2 + chi[1, 3]*chi[1, k]^2*chi[3, j]*chi[i, j]*z[2]^2 + 
     chi[1, 3]*chi[1, k]*chi[2, k]*chi[3, j]*chi[i, j]*z[2]^2 + 
     chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[2]^2 + 
     chi[1, 3]*chi[1, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[2]^2 + 
     chi[1, 3]*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[2]^2 + 
     chi[1, 3]*chi[1, k]*chi[2, j]*chi[3, j]*chi[i, k]*z[2]^2 + 
     chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[2]^2 + 
     chi[1, 3]*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[2]^2 + 
     2*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]*chi[j, k]*z[2]^2 + 
     2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[2]^2 + 
     chi[1, 3]*chi[1, k]*chi[2, i]*chi[3, j]*chi[j, k]*z[2]^2 + 
     chi[1, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[2]^2 + 
     chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[2]^2 - 
     4*chi[1, k]^2*chi[2, i]*chi[2, j]^2*z[1]*z[3] - 
     4*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[1]*z[3] - 
     5*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[3, j]*z[1]*z[3] - 
     chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]*z[3] - 
     chi[1, k]^2*chi[2, i]*chi[3, j]^2*z[1]*z[3] - 
     chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]^2*z[1]*z[3] - 
     2*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[1]*z[3] - 
     chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]*z[3] - 
     2*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[1]*z[3] - 
     2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[3] - 
     chi[1, 3]*chi[1, k]*chi[2, k]*chi[3, j]*chi[i, j]*z[1]*z[3] - 
     chi[1, 3]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]*z[3] + 
     chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]*z[3] + 
     chi[1, 3]*chi[1, k]*chi[2, j]*chi[3, j]*chi[i, k]*z[1]*z[3] + 
     chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]*z[3] - 
     chi[1, 3]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]*z[3] + 
     2*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]*chi[j, k]*z[1]*z[3] + 
     2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[3] + 
     chi[1, 3]*chi[1, k]*chi[2, i]*chi[3, j]*chi[j, k]*z[1]*z[3] + 
     chi[1, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]*z[3] + 
     chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]*z[3] - 
     chi[1, k]^2*chi[2, i]*chi[3, j]^2*z[2]*z[3] - 
     chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]^2*z[2]*z[3] - 
     chi[1, k]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[2]*z[3] - 
     chi[1, 3]*chi[1, k]^2*chi[2, j]*chi[i, j]*z[2]*z[3] - 
     2*chi[1, 3]*chi[1, k]*chi[2, j]*chi[2, k]*chi[i, j]*z[2]*z[3] - 
     chi[1, 3]*chi[2, j]*chi[2, k]^2*chi[i, j]*z[2]*z[3] - 
     chi[1, 3]*chi[1, k]*chi[2, k]*chi[3, j]*chi[i, j]*z[2]*z[3] - 
     chi[1, 3]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[2]*z[3] - 
     chi[1, 3]*chi[1, k]*chi[2, j]*chi[3, k]*chi[i, j]*z[2]*z[3] - 
     chi[1, 3]*chi[1, k]*chi[2, j]^2*chi[i, k]*z[2]*z[3] - 
     chi[1, 3]*chi[2, j]^2*chi[2, k]*chi[i, k]*z[2]*z[3] - 
     chi[1, 3]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[2]*z[3] + 
     2*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]*chi[j, k]*z[2]*z[3] + 
     2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[2]*z[3] + 
     chi[1, 3]*chi[1, k]*chi[2, i]*chi[3, j]*chi[j, k]*z[2]*z[3] + 
     chi[1, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[2]*z[3] + 
     chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[2]*z[3] + 
     chi[1, k]^2*chi[2, i]*chi[2, j]^2*z[3]^2 + chi[1, k]*chi[2, i]*
      chi[2, j]^2*chi[2, k]*z[3]^2 + chi[1, k]^2*chi[2, i]*chi[2, j]*
      chi[3, j]*z[3]^2 + chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*
      z[3]^2 - chi[1, 3]*chi[1, k]^2*chi[2, j]*chi[3, j]*z[1]*z[i] - 
     2*chi[1, 3]*chi[1, k]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[i] - 
     chi[1, 3]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]*z[i] - 
     chi[1, 3]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]*z[i] - 
     chi[1, 3]*chi[1, k]*chi[2, j]*chi[3, j]*chi[3, k]*z[1]*z[i] - 
     2*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[i] - 
     chi[1, 3]*chi[1, k]^2*chi[2, j]*chi[3, j]*z[2]*z[i] - 
     2*chi[1, 3]*chi[1, k]*chi[2, j]*chi[2, k]*chi[3, j]*z[2]*z[i] - 
     chi[1, 3]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[2]*z[i] - 
     chi[1, 3]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[2]*z[i] - 
     chi[1, 3]*chi[1, k]*chi[2, j]*chi[3, j]*chi[3, k]*z[2]*z[i] - 
     2*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[2]*z[i] + 
     chi[1, 3]*chi[1, k]^2*chi[2, j]^2*z[3]*z[i] + 2*chi[1, 3]*chi[2, j]^2*
      chi[2, k]^2*z[3]*z[i] + chi[1, 3]*chi[1, k]*chi[2, j]*chi[2, k]*
      chi[3, j]*z[3]*z[i] + chi[1, 3]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[3]*
      z[i] + chi[1, 3]*chi[1, k]*chi[2, j]^2*chi[3, k]*z[3]*z[i] + 
     chi[1, 3]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[3]*z[i] - 
     2*chi[1, 3]*chi[1, k]^2*chi[2, i]*chi[2, j]*z[1]*z[j] - 
     4*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*z[1]*z[j] - 
     2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*z[1]*z[j] - 
     chi[1, 3]*chi[1, k]^2*chi[2, i]*chi[3, j]*z[1]*z[j] - 
     2*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]*z[1]*z[j] - 
     chi[1, 3]*chi[2, i]*chi[2, k]^2*chi[3, j]*z[1]*z[j] - 
     2*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, k]*z[1]*z[j] - 
     2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*z[j] - 
     chi[1, 3]*chi[1, k]*chi[2, i]*chi[3, j]*chi[3, k]*z[1]*z[j] - 
     chi[1, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[j] - 
     2*chi[1, 3]*chi[1, k]^2*chi[2, i]*chi[2, j]*z[2]*z[j] - 
     4*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*z[2]*z[j] - 
     2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*z[2]*z[j] - 
     chi[1, 3]*chi[1, k]^2*chi[2, i]*chi[3, j]*z[2]*z[j] - 
     2*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]*z[2]*z[j] - 
     chi[1, 3]*chi[2, i]*chi[2, k]^2*chi[3, j]*z[2]*z[j] - 
     2*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, k]*z[2]*z[j] - 
     2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[2]*z[j] - 
     chi[1, 3]*chi[1, k]*chi[2, i]*chi[3, j]*chi[3, k]*z[2]*z[j] - 
     chi[1, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*z[2]*z[j] - 
     chi[1, 3]*chi[1, k]^2*chi[2, i]*chi[2, j]*z[3]*z[j] - 
     2*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*z[3]*z[j] - 
     chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*z[3]*z[j] - 
     chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, k]*z[3]*z[j] - 
     chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[3]*z[j] - 
     2*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]^2*z[1]*z[k] - 
     2*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[1]*z[k] - 
     2*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*z[1]*z[k] - 
     2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[k] - 
     chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[1]*z[k] - 
     chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[1]*z[k] - 
     2*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]^2*z[2]*z[k] - 
     2*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[2]*z[k] - 
     2*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*z[2]*z[k] - 
     2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[2]*z[k] - 
     chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[2]*z[k] - 
     chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[2]*z[k] - 
     chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]^2*z[3]*z[k] - 
     chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[3]*z[k] - 
     chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*z[3]*z[k] - 
     chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[3]*z[k] + 
     chi[1, j]^2*(2*chi[1, k]^2*chi[2, i]*(2*z[2] + z[3])^2 + 
       chi[1, 3]*(chi[3, k]*(z[1] + z[2]) - chi[2, k]*z[3])*
        (chi[i, k]*z[2] - chi[2, k]*z[i]) - chi[2, i]*
        (chi[2, k]^2*(-z[3]^2 + 4*z[1]*(2*z[2] + z[3])) + 
         chi[3, k]*(z[1] + z[2])*(chi[3, k]*(z[2] + z[3]) + chi[1, 3]*z[k]) + 
         chi[2, k]*(chi[3, k]*(8*z[1]*z[2] + 5*z[1]*z[3] - z[3]^2) + 
           chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[k])) - 
       chi[1, k]*(chi[1, 3]*z[3]*(chi[i, k]*z[2] - chi[2, k]*z[i]) + 
         chi[2, i]*(4*chi[2, k]*(-2*z[2]*(z[2] + z[3]) + 
             z[1]*(2*z[2] + z[3])) + chi[3, k]*(-4*z[2]^2 - z[3]^2 + 
             2*z[1]*(2*z[2] + z[3])) + chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[k]))) - chi[1, j]*
      (chi[1, 3]*(chi[3, k]*chi[i, k]*(z[1] + z[2])*(-(chi[3, j]*z[2]) + 
           chi[2, j]*(z[1] - z[2] + z[3])) + chi[2, k]^2*z[3]*
          (chi[i, j]*z[2] - chi[3, j]*z[i]) + chi[2, k]*
          ((2*chi[2, j] + chi[3, j])*chi[i, k]*z[2]*z[3] - 
           chi[3, k]*chi[i, j]*(z[1]^2 + z[2]^2 + z[1]*(2*z[2] + z[3])) + 
           chi[3, k]*(chi[3, j]*(z[1] + z[2]) + chi[2, j]*(2*z[1] + 2*z[2] - 
               z[3]))*z[i])) + chi[1, k]^2*
        (chi[1, 3]*z[3]*(chi[i, j]*z[2] - chi[2, j]*z[i]) + 
         chi[2, i]*(4*chi[2, j]*(-2*z[2]*(z[2] + z[3]) + 
             z[1]*(2*z[2] + z[3])) + chi[3, j]*(-4*z[2]^2 - z[3]^2 + 
             2*z[1]*(2*z[2] + z[3])) + chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[j])) + chi[1, k]*(chi[1, 3]*z[3]*((2*chi[2, j] + chi[3, j])*
            chi[i, k]*z[2] + chi[3, k]*(chi[i, j]*z[2] - chi[2, j]*z[i]) + 
           chi[2, k]*(2*chi[i, j]*z[2] - (4*chi[2, j] + chi[3, j])*z[i])) + 
         chi[2, i]*(-2*chi[3, j]*chi[3, k]*z[1]^2 - 2*chi[1, 3]*chi[j, k]*
            z[1]^2 + 4*chi[3, j]*chi[3, k]*z[1]*z[2] - 4*chi[1, 3]*chi[j, k]*
            z[1]*z[2] - 2*chi[3, j]*chi[3, k]*z[2]^2 - 2*chi[1, 3]*chi[j, k]*
            z[2]^2 + 2*chi[3, j]*chi[3, k]*z[1]*z[3] - 2*chi[1, 3]*chi[j, k]*
            z[1]*z[3] - 2*chi[1, 3]*chi[j, k]*z[2]*z[3] + 
           2*chi[1, 3]*chi[3, k]*z[1]*z[j] + 2*chi[1, 3]*chi[3, k]*z[2]*
            z[j] + chi[1, 3]*chi[3, k]*z[3]*z[j] + chi[2, k]*
            (-(chi[3, j]*(4*z[1]^2 + 4*z[2]^2 + 2*z[2]*z[3] + z[3]^2 - 
                4*z[1]*(2*z[2] + z[3]))) + 2*chi[1, 3]*(2*z[1] + 2*z[2] + z[
                3])*z[j]) + 2*chi[1, 3]*chi[3, j]*z[1]*z[k] + 
           2*chi[1, 3]*chi[3, j]*z[2]*z[k] + chi[1, 3]*chi[3, j]*z[3]*z[k] - 
           chi[2, j]*(chi[3, k]*(4*z[1]^2 + 4*z[2]^2 + 2*z[2]*z[3] + z[3]^
                2 - 4*z[1]*(2*z[2] + z[3])) + 4*chi[2, k]*(2*z[1]^2 + 2*
                z[2]^2 + 2*z[2]*z[3] + z[3]^2 - 2*z[1]*(2*z[2] + z[3])) - 
             2*chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[k]))) + 
       chi[2, i]*(chi[2, k]^2*(chi[3, j]*(-4*z[1]^2 + z[2]*z[3] + 
             2*z[1]*(2*z[2] + z[3])) + chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[j]) - chi[3, k]*(z[1] + z[2])*(chi[1, 3]*chi[j, k]*
            (z[1] + z[2] + z[3]) + chi[3, j]*(chi[3, k]*z[1] - 
             chi[1, 3]*z[k])) + chi[2, k]*
          (chi[1, 3]*(-2*chi[j, k]*(z[1] + z[2])*(z[1] + z[2] + z[3]) + 
             chi[3, k]*(2*z[1] + 2*z[2] + z[3])*z[j]) + 
           chi[3, j]*(-(chi[3, k]*(5*z[1]^2 + z[2]^2 - 2*z[1]*(z[2] + 
                  z[3]))) + chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[k])) + 
         chi[2, j]*(-(chi[2, k]^2*(8*z[1]^2 + z[3]^2 - 4*z[1]*(2*z[2] + 
                z[3]))) - chi[3, k]*(z[1] + z[2])*
            (chi[3, k]*(z[1] - z[2] - z[3]) - 2*chi[1, 3]*z[k]) + 
           chi[2, k]*(-(chi[3, k]*(8*z[1]^2 - 8*z[1]*z[2] + z[3]^2)) + 
             2*chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[k]))))) + 
   chi[1, i]^2*(8*chi[2, i]*chi[2, j]^2*chi[2, k]^2*z[1]^2 + 
     8*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]^2 + 
     8*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]^2 + 
     4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]^2 + 
     chi[2, i]*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]^2 + 
     chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]^2*z[1]^2 - 
     chi[1, 3]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]^2 + 
     chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]^2 + 
     chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]^2 - 
     chi[1, 3]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]^2 + 
     2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]^2 + 
     chi[1, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]^2 + 
     chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]^2 - 
     8*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[2] - 
     chi[2, i]*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]*z[2] - 
     chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]^2*z[1]*z[2] - 
     chi[1, 3]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]*z[2] + 
     2*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]*z[2] + 
     chi[1, 3]*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]*z[2] + 
     2*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]*z[2] - 
     chi[1, 3]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]*z[2] + 
     chi[1, 3]*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[1]*z[2] + 
     4*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[2] + 
     2*chi[1, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]*z[2] + 
     2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]*z[2] - 
     4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[2]^2 - 
     2*chi[2, i]*chi[2, k]*chi[3, j]^2*chi[3, k]*z[2]^2 - 
     2*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]^2*z[2]^2 + 
     chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[2]^2 + 
     chi[1, 3]*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[2]^2 + 
     chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[2]^2 + 
     chi[1, 3]*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[2]^2 + 
     2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[2]^2 + 
     chi[1, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[2]^2 + 
     chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[2]^2 + 
     chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]*z[3] + 
     2*chi[2, i]*chi[2, k]^2*chi[3, j]^2*z[1]*z[3] + 
     chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]*z[3] - 
     2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[3] + 
     2*chi[2, i]*chi[2, j]^2*chi[3, k]^2*z[1]*z[3] - 
     chi[1, 3]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]*z[3] + 
     chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]*z[3] + 
     chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]*z[3] - 
     chi[1, 3]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]*z[3] + 
     2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[3] + 
     chi[1, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]*z[3] + 
     chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]*z[3] + 
     4*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[2]*z[3] + 
     2*chi[2, i]*chi[2, k]^2*chi[3, j]^2*z[2]*z[3] + 
     4*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[2]*z[3] + 
     4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[2]*z[3] + 
     2*chi[2, i]*chi[2, j]^2*chi[3, k]^2*z[2]*z[3] - 
     chi[1, 3]*chi[2, j]*chi[2, k]^2*chi[i, j]*z[2]*z[3] - 
     chi[1, 3]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[2]*z[3] - 
     chi[1, 3]*chi[2, j]^2*chi[2, k]*chi[i, k]*z[2]*z[3] - 
     chi[1, 3]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[2]*z[3] + 
     2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[2]*z[3] + 
     chi[1, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[2]*z[3] + 
     chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[2]*z[3] - 
     4*chi[2, i]*chi[2, j]^2*chi[2, k]^2*z[3]^2 - 2*chi[2, i]*chi[2, j]*
      chi[2, k]^2*chi[3, j]*z[3]^2 - 2*chi[2, i]*chi[2, j]^2*chi[2, k]*
      chi[3, k]*z[3]^2 - chi[1, 3]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]*
      z[i] - chi[1, 3]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]*z[i] - 
     2*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[i] - 
     chi[1, 3]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[2]*z[i] - 
     chi[1, 3]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[2]*z[i] - 
     2*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[2]*z[i] + 
     2*chi[1, 3]*chi[2, j]^2*chi[2, k]^2*z[3]*z[i] + 
     chi[1, 3]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[3]*z[i] + 
     chi[1, 3]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[3]*z[i] - 
     2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*z[1]*z[j] - 
     chi[1, 3]*chi[2, i]*chi[2, k]^2*chi[3, j]*z[1]*z[j] - 
     2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*z[j] - 
     chi[1, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[j] - 
     2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*z[2]*z[j] - 
     chi[1, 3]*chi[2, i]*chi[2, k]^2*chi[3, j]*z[2]*z[j] - 
     2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[2]*z[j] - 
     chi[1, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*z[2]*z[j] - 
     chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*z[3]*z[j] - 
     chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[3]*z[j] - 
     chi[1, k]^2*(-(chi[1, 3]*(chi[3, j]*(z[1] + z[2]) - chi[2, j]*z[3])*
         (chi[i, j]*z[2] - chi[2, j]*z[i])) + 
       chi[2, i]*(chi[2, j]^2*(z[3]^2 + 4*z[1]*(2*z[2] + z[3])) + 
         chi[3, j]*(z[1] + z[2])*(chi[3, j]*z[3] + chi[1, 3]*z[j]) + 
         chi[2, j]*(chi[3, j]*(8*z[1]*z[2] - z[3]*(4*z[2] + z[3])) + 
           chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[j]))) - 
     2*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[1]*z[k] - 
     2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[k] - 
     chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[1]*z[k] - 
     chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[1]*z[k] - 
     2*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[2]*z[k] - 
     2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[2]*z[k] - 
     chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[2]*z[k] - 
     chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[2]*z[k] - 
     chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[3]*z[k] - 
     chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[3]*z[k] + 
     chi[1, k]*(chi[1, 3]*(chi[3, j]*chi[3, k]*chi[i, j]*z[2]*(z[1] + z[2]) + 
         chi[2, j]^2*z[3]*(-(chi[i, k]*z[2]) + chi[3, k]*z[i]) + 
         chi[2, j]*(-(chi[3, k]*chi[i, j]*z[2]*z[3]) + 
           chi[3, j]*(chi[i, k]*(z[1]^2 + z[2]^2 + z[1]*(2*z[2] + z[3])) - 
             chi[3, k]*(z[1] + z[2])*z[i])) - chi[2, k]*
          (2*chi[2, j]*chi[i, j]*z[2]*z[3] + chi[3, j]*
            (chi[i, j]*(z[1] + z[2])*(z[1] - z[2] + z[3]) + 
             chi[2, j]*(2*z[1] + 2*z[2] - z[3])*z[i]))) + 
       chi[2, i]*(chi[3, j]*(z[1] + z[2])*
          (chi[3, j]*(chi[3, k]*(z[1] - 2*z[2]) + chi[2, k]*z[3]) + 
           chi[1, 3]*(chi[j, k]*(z[1] + z[2] + z[3]) - 
             (2*chi[2, k] + chi[3, k])*z[j])) + chi[2, j]*
          (-(chi[3, j]*chi[3, k]*z[2]^2) - 2*chi[3, j]*chi[3, k]*z[1]*z[3] + 
           4*chi[3, j]*chi[3, k]*z[2]*z[3] + 2*chi[1, 3]*chi[j, k]*
            (z[1] + z[2])*(z[1] + z[2] + z[3]) - 2*chi[1, 3]*chi[3, k]*z[1]*
            z[j] - 2*chi[1, 3]*chi[3, k]*z[2]*z[j] - chi[1, 3]*chi[3, k]*z[3]*
            z[j] + chi[2, k]*(chi[3, j]*(8*z[1]^2 + (8*z[2] - z[3])*z[3] - 2*
                z[1]*(4*z[2] + z[3])) - 2*chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
              z[j]) - 2*chi[1, 3]*chi[3, j]*z[1]*z[k] - 2*chi[1, 3]*chi[3, j]*
            z[2]*z[k] - chi[1, 3]*chi[3, j]*z[3]*z[k]) + 
         chi[2, j]^2*(chi[2, k]*(8*z[1]^2 - 5*z[3]^2 - 
             4*z[1]*(2*z[2] + z[3])) + chi[3, k]*(4*z[1]^2 + 
             (z[2] - 2*z[3])*z[3] - 2*z[1]*(2*z[2] + z[3])) - 
           chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[k]))) + 
     chi[1, j]^2*(2*chi[1, k]^2*chi[2, i]*(2*z[2] + z[3])^2 + 
       chi[1, 3]*(chi[3, k]*(z[1] + z[2]) - chi[2, k]*z[3])*
        (chi[i, k]*z[2] - chi[2, k]*z[i]) + chi[1, k]*
        (chi[1, 3]*z[3]*(-(chi[i, k]*z[2]) + chi[2, k]*z[i]) + 
         chi[2, i]*(chi[2, k]*(8*z[2]^2 + 8*z[2]*z[3] + z[3]^2 - 
             4*z[1]*(2*z[2] + z[3])) + chi[3, k]*(4*z[2]^2 + 5*z[2]*z[3] + 
             z[3]^2 - 2*z[1]*(2*z[2] + z[3])) - chi[1, 3]*(2*z[1] + 2*z[2] + 
             z[3])*z[k])) - chi[2, i]*
        (chi[2, k]^2*(z[3]^2 + 4*z[1]*(2*z[2] + z[3])) + 
         chi[3, k]*(z[1] + z[2])*(chi[3, k]*z[3] + chi[1, 3]*z[k]) + 
         chi[2, k]*(chi[3, k]*(8*z[1]*z[2] - z[3]*(4*z[2] + z[3])) + 
           chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[k]))) - 
     chi[1, j]*(chi[1, 3]*(chi[3, k]*chi[i, k]*(z[1] + z[2])*
          (-(chi[3, j]*z[2]) + chi[2, j]*(z[1] - z[2] + z[3])) + 
         chi[2, k]^2*z[3]*(chi[i, j]*z[2] - chi[3, j]*z[i]) + 
         chi[2, k]*((2*chi[2, j] + chi[3, j])*chi[i, k]*z[2]*z[3] - 
           chi[3, k]*chi[i, j]*(z[1]^2 + z[2]^2 + z[1]*(2*z[2] + z[3])) + 
           chi[3, k]*(chi[3, j]*(z[1] + z[2]) + chi[2, j]*(2*z[1] + 2*z[2] - 
               z[3]))*z[i])) + chi[1, k]^2*
        (chi[1, 3]*z[3]*(chi[i, j]*z[2] - chi[2, j]*z[i]) + 
         chi[2, i]*(-(chi[2, j]*(8*z[2]^2 + 8*z[2]*z[3] + z[3]^2 - 
              4*z[1]*(2*z[2] + z[3]))) - chi[3, j]*(4*z[2]^2 + 5*z[2]*z[3] + 
             z[3]^2 - 2*z[1]*(2*z[2] + z[3])) + chi[1, 3]*(2*z[1] + 2*z[2] + 
             z[3])*z[j])) + chi[1, k]*(chi[1, 3]*z[3]*
          ((2*chi[2, j] + chi[3, j])*chi[i, k]*z[2] + 
           chi[3, k]*(chi[i, j]*z[2] - chi[2, j]*z[i]) + 
           chi[2, k]*(2*chi[i, j]*z[2] - (4*chi[2, j] + chi[3, j])*z[i])) + 
         chi[2, i]*(-2*chi[3, j]*chi[3, k]*z[1]^2 - 2*chi[1, 3]*chi[j, k]*
            z[1]^2 + 4*chi[3, j]*chi[3, k]*z[1]*z[2] - 4*chi[1, 3]*chi[j, k]*
            z[1]*z[2] - 2*chi[3, j]*chi[3, k]*z[2]^2 - 2*chi[1, 3]*chi[j, k]*
            z[2]^2 + 2*chi[3, j]*chi[3, k]*z[1]*z[3] - 2*chi[1, 3]*chi[j, k]*
            z[1]*z[3] - 4*chi[3, j]*chi[3, k]*z[2]*z[3] - 
           2*chi[1, 3]*chi[j, k]*z[2]*z[3] + 2*chi[1, 3]*chi[3, k]*z[1]*
            z[j] + 2*chi[1, 3]*chi[3, k]*z[2]*z[j] + chi[1, 3]*chi[3, k]*z[3]*
            z[j] + chi[2, k]*(chi[3, j]*(-4*z[1]^2 - 4*z[2]^2 + z[3]^2 + 4*
                z[1]*(2*z[2] + z[3])) + 2*chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
              z[j]) + 2*chi[1, 3]*chi[3, j]*z[1]*z[k] + 2*chi[1, 3]*chi[3, j]*
            z[2]*z[k] + chi[1, 3]*chi[3, j]*z[3]*z[k] + 
           chi[2, j]*(4*chi[2, k]*(-2*z[1]^2 - 2*z[2]^2 - 2*z[2]*z[3] + z[3]^
                2 + 2*z[1]*(2*z[2] + z[3])) + chi[3, k]*(-4*z[1]^2 - 4*
                z[2]^2 + z[3]^2 + 4*z[1]*(2*z[2] + z[3])) + 
             2*chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[k]))) + 
       chi[2, i]*(chi[2, k]^2*(chi[3, j]*(-4*z[1]^2 + 
             2*z[1]*(2*z[2] + z[3]) + z[3]*(-z[2] + 2*z[3])) + 
           chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[j]) - chi[3, k]*(z[1] + z[2])*
          (chi[1, 3]*chi[j, k]*(z[1] + z[2] + z[3]) + 
           chi[3, j]*(chi[3, k]*(z[1] - 2*z[2]) - chi[1, 3]*z[k])) + 
         chi[2, k]*(-2*chi[1, 3]*chi[j, k]*(z[1] + z[2])*(z[1] + z[2] + 
             z[3]) + chi[1, 3]*chi[3, k]*(2*z[1] + 2*z[2] + z[3])*z[j] + 
           chi[3, j]*(chi[3, k]*(z[2]^2 + 2*z[1]*z[3] - 4*z[2]*z[3]) + 
             chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[k])) + 
         chi[2, j]*(chi[2, k]^2*(-8*z[1]^2 + 5*z[3]^2 + 
             4*z[1]*(2*z[2] + z[3])) - chi[3, k]*(z[1] + z[2])*
            (chi[3, k]*z[3] - 2*chi[1, 3]*z[k]) + chi[2, k]*
            (chi[3, k]*(-8*z[1]^2 + z[3]*(-8*z[2] + z[3]) + 2*z[1]*
                (4*z[2] + z[3])) + 2*chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
              z[k]))))) + chi[1, i]*chi[2, i]*
    (16*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[1]^2 + 
     16*chi[2, i]*chi[2, j]^2*chi[2, k]^2*z[1]^2 + 16*chi[1, k]*chi[2, i]*
      chi[2, j]*chi[2, k]*chi[3, j]*z[1]^2 + 16*chi[2, i]*chi[2, j]*
      chi[2, k]^2*chi[3, j]*z[1]^2 + 8*chi[1, k]*chi[2, i]*chi[2, j]^2*
      chi[3, k]*z[1]^2 + 16*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, k]*
      z[1]^2 + 14*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]^2 + 
     2*chi[1, k]*chi[2, i]*chi[3, j]^2*chi[3, k]*z[1]^2 + 
     2*chi[2, i]*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]^2 + 
     2*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]^2*z[1]^2 - 
     2*chi[1, 3]*chi[1, k]*chi[2, k]*chi[3, j]*chi[i, j]*z[1]^2 - 
     2*chi[1, 3]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]^2 + 
     2*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]^2 + 
     2*chi[1, 3]*chi[1, k]*chi[2, j]*chi[3, j]*chi[i, k]*z[1]^2 + 
     2*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]^2 - 
     2*chi[1, 3]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]^2 + 
     4*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]*chi[j, k]*z[1]^2 + 
     4*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]^2 + 
     2*chi[1, 3]*chi[1, k]*chi[2, i]*chi[3, j]*chi[j, k]*z[1]^2 + 
     2*chi[1, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]^2 + 
     2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]^2 - 
     16*chi[1, k]^2*chi[2, i]*chi[2, j]^2*z[1]*z[2] - 
     16*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[1]*z[2] - 
     16*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[3, j]*z[1]*z[2] - 
     16*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[2] - 
     8*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[1]*z[2] - 
     4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[2] + 
     chi[1, k]*chi[2, i]*chi[3, j]^2*chi[3, k]*z[1]*z[2] + 
     chi[2, i]*chi[2, k]*chi[3, j]^2*chi[3, k]*z[1]*z[2] + 
     chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]^2*z[1]*z[2] + 
     2*chi[1, 3]*chi[1, k]^2*chi[3, j]*chi[i, j]*z[1]*z[2] - 
     2*chi[1, 3]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]*z[2] + 
     4*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]*z[2] + 
     2*chi[1, 3]*chi[1, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]*z[2] + 
     2*chi[1, 3]*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[1]*z[2] + 
     4*chi[1, 3]*chi[1, k]*chi[2, j]*chi[3, j]*chi[i, k]*z[1]*z[2] + 
     4*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]*z[2] - 
     2*chi[1, 3]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]*z[2] + 
     2*chi[1, 3]*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[1]*z[2] + 
     8*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]*chi[j, k]*z[1]*z[2] + 
     8*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[2] + 
     4*chi[1, 3]*chi[1, k]*chi[2, i]*chi[3, j]*chi[j, k]*z[1]*z[2] + 
     4*chi[1, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]*z[2] + 
     4*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]*z[2] + 
     chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[2]^2 - 
     2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[2]^2 - 
     chi[1, k]*chi[2, i]*chi[3, j]^2*chi[3, k]*z[2]^2 - 
     chi[2, i]*chi[2, k]*chi[3, j]^2*chi[3, k]*z[2]^2 - 
     chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]^2*z[2]^2 + 
     2*chi[1, 3]*chi[1, k]^2*chi[3, j]*chi[i, j]*z[2]^2 + 
     2*chi[1, 3]*chi[1, k]*chi[2, k]*chi[3, j]*chi[i, j]*z[2]^2 + 
     2*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[2]^2 + 
     2*chi[1, 3]*chi[1, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[2]^2 + 
     2*chi[1, 3]*chi[2, k]*chi[3, j]*chi[3, k]*chi[i, j]*z[2]^2 + 
     2*chi[1, 3]*chi[1, k]*chi[2, j]*chi[3, j]*chi[i, k]*z[2]^2 + 
     2*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[2]^2 + 
     2*chi[1, 3]*chi[2, j]*chi[3, j]*chi[3, k]*chi[i, k]*z[2]^2 + 
     4*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]*chi[j, k]*z[2]^2 + 
     4*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[2]^2 + 
     2*chi[1, 3]*chi[1, k]*chi[2, i]*chi[3, j]*chi[j, k]*z[2]^2 + 
     2*chi[1, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[2]^2 + 
     2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[2]^2 - 
     8*chi[1, k]^2*chi[2, i]*chi[2, j]^2*z[1]*z[3] - 
     8*chi[1, k]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[1]*z[3] - 
     10*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[3] - 
     chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]*z[3] - 
     2*chi[1, k]^2*chi[2, i]*chi[3, j]^2*z[1]*z[3] - 
     chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]^2*z[1]*z[3] + 
     chi[2, i]*chi[2, k]^2*chi[3, j]^2*z[1]*z[3] - 4*chi[1, k]*chi[2, i]*
      chi[2, j]^2*chi[3, k]*z[1]*z[3] - chi[2, i]*chi[2, j]^2*chi[2, k]*
      chi[3, k]*z[1]*z[3] - 4*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*
      chi[3, k]*z[1]*z[3] - 4*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*
      chi[3, k]*z[1]*z[3] + chi[2, i]*chi[2, j]^2*chi[3, k]^2*z[1]*z[3] - 
     2*chi[1, 3]*chi[1, k]*chi[2, k]*chi[3, j]*chi[i, j]*z[1]*z[3] - 
     2*chi[1, 3]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[1]*z[3] + 
     2*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, k]*chi[i, j]*z[1]*z[3] + 
     2*chi[1, 3]*chi[1, k]*chi[2, j]*chi[3, j]*chi[i, k]*z[1]*z[3] + 
     2*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, j]*chi[i, k]*z[1]*z[3] - 
     2*chi[1, 3]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[1]*z[3] + 
     4*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]*chi[j, k]*z[1]*z[3] + 
     4*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[1]*z[3] + 
     2*chi[1, 3]*chi[1, k]*chi[2, i]*chi[3, j]*chi[j, k]*z[1]*z[3] + 
     2*chi[1, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[1]*z[3] + 
     2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[1]*z[3] + 
     2*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[3, j]*z[2]*z[3] + 
     4*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[2]*z[3] + 
     2*chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[2]*z[3] - 
     2*chi[1, k]^2*chi[2, i]*chi[3, j]^2*z[2]*z[3] - 
     chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]^2*z[2]*z[3] + 
     chi[2, i]*chi[2, k]^2*chi[3, j]^2*z[2]*z[3] - 
     chi[1, k]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[2]*z[3] + 
     2*chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[2]*z[3] + 
     2*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[2]*z[3] + 
     2*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[2]*z[3] + 
     chi[2, i]*chi[2, j]^2*chi[3, k]^2*z[2]*z[3] - 2*chi[1, 3]*chi[1, k]^2*
      chi[2, j]*chi[i, j]*z[2]*z[3] - 4*chi[1, 3]*chi[1, k]*chi[2, j]*
      chi[2, k]*chi[i, j]*z[2]*z[3] - 2*chi[1, 3]*chi[2, j]*chi[2, k]^2*
      chi[i, j]*z[2]*z[3] - 2*chi[1, 3]*chi[1, k]*chi[2, k]*chi[3, j]*
      chi[i, j]*z[2]*z[3] - 2*chi[1, 3]*chi[2, k]^2*chi[3, j]*chi[i, j]*z[2]*
      z[3] - 2*chi[1, 3]*chi[1, k]*chi[2, j]*chi[3, k]*chi[i, j]*z[2]*z[3] - 
     2*chi[1, 3]*chi[1, k]*chi[2, j]^2*chi[i, k]*z[2]*z[3] - 
     2*chi[1, 3]*chi[2, j]^2*chi[2, k]*chi[i, k]*z[2]*z[3] - 
     2*chi[1, 3]*chi[2, j]^2*chi[3, k]*chi[i, k]*z[2]*z[3] + 
     4*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]*chi[j, k]*z[2]*z[3] + 
     4*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[j, k]*z[2]*z[3] + 
     2*chi[1, 3]*chi[1, k]*chi[2, i]*chi[3, j]*chi[j, k]*z[2]*z[3] + 
     2*chi[1, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[j, k]*z[2]*z[3] + 
     2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, k]*chi[j, k]*z[2]*z[3] + 
     chi[1, k]^2*chi[2, i]*chi[2, j]^2*z[3]^2 - chi[1, k]*chi[2, i]*
      chi[2, j]^2*chi[2, k]*z[3]^2 - 2*chi[2, i]*chi[2, j]^2*chi[2, k]^2*
      z[3]^2 + 2*chi[1, k]^2*chi[2, i]*chi[2, j]*chi[3, j]*z[3]^2 + 
     chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[3]^2 - 
     chi[2, i]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[3]^2 - 
     chi[1, k]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[3]^2 - 
     chi[2, i]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[3]^2 - 
     2*chi[1, 3]*chi[1, k]^2*chi[2, j]*chi[3, j]*z[1]*z[i] - 
     4*chi[1, 3]*chi[1, k]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[i] - 
     2*chi[1, 3]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[1]*z[i] - 
     2*chi[1, 3]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[1]*z[i] - 
     2*chi[1, 3]*chi[1, k]*chi[2, j]*chi[3, j]*chi[3, k]*z[1]*z[i] - 
     4*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[i] - 
     2*chi[1, 3]*chi[1, k]^2*chi[2, j]*chi[3, j]*z[2]*z[i] - 
     4*chi[1, 3]*chi[1, k]*chi[2, j]*chi[2, k]*chi[3, j]*z[2]*z[i] - 
     2*chi[1, 3]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[2]*z[i] - 
     2*chi[1, 3]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[2]*z[i] - 
     2*chi[1, 3]*chi[1, k]*chi[2, j]*chi[3, j]*chi[3, k]*z[2]*z[i] - 
     4*chi[1, 3]*chi[2, j]*chi[2, k]*chi[3, j]*chi[3, k]*z[2]*z[i] + 
     2*chi[1, 3]*chi[1, k]^2*chi[2, j]^2*z[3]*z[i] + 
     4*chi[1, 3]*chi[2, j]^2*chi[2, k]^2*z[3]*z[i] + 
     2*chi[1, 3]*chi[1, k]*chi[2, j]*chi[2, k]*chi[3, j]*z[3]*z[i] + 
     2*chi[1, 3]*chi[2, j]*chi[2, k]^2*chi[3, j]*z[3]*z[i] + 
     2*chi[1, 3]*chi[1, k]*chi[2, j]^2*chi[3, k]*z[3]*z[i] + 
     2*chi[1, 3]*chi[2, j]^2*chi[2, k]*chi[3, k]*z[3]*z[i] - 
     4*chi[1, 3]*chi[1, k]^2*chi[2, i]*chi[2, j]*z[1]*z[j] - 
     8*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*z[1]*z[j] - 
     4*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*z[1]*z[j] - 
     2*chi[1, 3]*chi[1, k]^2*chi[2, i]*chi[3, j]*z[1]*z[j] - 
     4*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]*z[1]*z[j] - 
     2*chi[1, 3]*chi[2, i]*chi[2, k]^2*chi[3, j]*z[1]*z[j] - 
     4*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, k]*z[1]*z[j] - 
     4*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[1]*z[j] - 
     2*chi[1, 3]*chi[1, k]*chi[2, i]*chi[3, j]*chi[3, k]*z[1]*z[j] - 
     2*chi[1, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*z[1]*z[j] - 
     4*chi[1, 3]*chi[1, k]^2*chi[2, i]*chi[2, j]*z[2]*z[j] - 
     8*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*z[2]*z[j] - 
     4*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*z[2]*z[j] - 
     2*chi[1, 3]*chi[1, k]^2*chi[2, i]*chi[3, j]*z[2]*z[j] - 
     4*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, k]*chi[3, j]*z[2]*z[j] - 
     2*chi[1, 3]*chi[2, i]*chi[2, k]^2*chi[3, j]*z[2]*z[j] - 
     4*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, k]*z[2]*z[j] - 
     4*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[2]*z[j] - 
     2*chi[1, 3]*chi[1, k]*chi[2, i]*chi[3, j]*chi[3, k]*z[2]*z[j] - 
     2*chi[1, 3]*chi[2, i]*chi[2, k]*chi[3, j]*chi[3, k]*z[2]*z[j] - 
     2*chi[1, 3]*chi[1, k]^2*chi[2, i]*chi[2, j]*z[3]*z[j] - 
     4*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]*chi[2, k]*z[3]*z[j] - 
     2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]^2*z[3]*z[j] - 
     2*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, k]*z[3]*z[j] - 
     2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, k]*z[3]*z[j] - 
     4*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]^2*z[1]*z[k] - 
     4*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[1]*z[k] - 
     4*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*z[1]*z[k] - 
     4*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[1]*z[k] - 
     2*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[1]*z[k] - 
     2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[1]*z[k] - 
     4*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]^2*z[2]*z[k] - 
     4*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[2]*z[k] - 
     4*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*z[2]*z[k] - 
     4*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[2]*z[k] - 
     2*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[3, k]*z[2]*z[k] - 
     2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[3, j]*chi[3, k]*z[2]*z[k] - 
     2*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]^2*z[3]*z[k] - 
     2*chi[1, 3]*chi[2, i]*chi[2, j]^2*chi[2, k]*z[3]*z[k] - 
     2*chi[1, 3]*chi[1, k]*chi[2, i]*chi[2, j]*chi[3, j]*z[3]*z[k] - 
     2*chi[1, 3]*chi[2, i]*chi[2, j]*chi[2, k]*chi[3, j]*z[3]*z[k] + 
     chi[1, j]^2*(4*chi[1, k]^2*chi[2, i]*(2*z[2] + z[3])^2 + 
       2*chi[1, 3]*(chi[3, k]*(z[1] + z[2]) - chi[2, k]*z[3])*
        (chi[i, k]*z[2] - chi[2, k]*z[i]) + chi[1, k]*
        (2*chi[1, 3]*z[3]*(-(chi[i, k]*z[2]) + chi[2, k]*z[i]) + 
         chi[2, i]*(chi[2, k]*(16*z[2]^2 + 16*z[2]*z[3] + 5*z[3]^2 - 
             8*z[1]*(2*z[2] + z[3])) + chi[3, k]*(8*z[2]^2 + 7*z[2]*z[3] + 
             2*z[3]^2 - 4*z[1]*(2*z[2] + z[3])) - 2*chi[1, 3]*
            (2*z[1] + 2*z[2] + z[3])*z[k])) - 
       chi[2, i]*(chi[2, k]^2*(-z[3]^2 + 8*z[1]*(2*z[2] + z[3])) + 
         2*chi[3, k]*(z[1] + z[2])*(chi[3, k]*z[3] + chi[1, 3]*z[k]) + 
         2*chi[2, k]*(chi[3, k]*(8*z[1]*z[2] - z[3]*(z[2] + z[3])) + 
           chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[k]))) - 
     chi[1, j]*(2*chi[1, 3]*(chi[3, k]*chi[i, k]*(z[1] + z[2])*
          (-(chi[3, j]*z[2]) + chi[2, j]*(z[1] - z[2] + z[3])) + 
         chi[2, k]^2*z[3]*(chi[i, j]*z[2] - chi[3, j]*z[i]) + 
         chi[2, k]*((2*chi[2, j] + chi[3, j])*chi[i, k]*z[2]*z[3] - 
           chi[3, k]*chi[i, j]*(z[1]^2 + z[2]^2 + z[1]*(2*z[2] + z[3])) + 
           chi[3, k]*(chi[3, j]*(z[1] + z[2]) + chi[2, j]*(2*z[1] + 2*z[2] - 
               z[3]))*z[i])) + chi[1, k]^2*
        (2*chi[1, 3]*z[3]*(chi[i, j]*z[2] - chi[2, j]*z[i]) + 
         chi[2, i]*(chi[3, j]*(-8*z[2]^2 - 7*z[2]*z[3] - 2*z[3]^2 + 
             4*z[1]*(2*z[2] + z[3])) + chi[2, j]*(-16*z[2]^2 - 16*z[2]*z[3] - 
             5*z[3]^2 + 8*z[1]*(2*z[2] + z[3])) + 2*chi[1, 3]*
            (2*z[1] + 2*z[2] + z[3])*z[j])) + 
       chi[2, i]*(chi[2, k]^2*(chi[3, j]*(-8*z[1]^2 + z[3]*(z[2] + z[3]) + 
             4*z[1]*(2*z[2] + z[3])) + 2*chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
            z[j]) - chi[3, k]*(z[1] + z[2])*(2*chi[1, 3]*chi[j, k]*
            (z[1] + z[2] + z[3]) + chi[3, j]*(chi[3, k]*(2*z[1] - z[2]) - 
             2*chi[1, 3]*z[k])) + chi[2, k]*(-4*chi[1, 3]*chi[j, k]*
            (z[1] + z[2])*(z[1] + z[2] + z[3]) + 2*chi[1, 3]*chi[3, k]*
            (2*z[1] + 2*z[2] + z[3])*z[j] + chi[3, j]*
            (-(chi[3, k]*(z[2]^2 - 4*z[1]*z[3] + 2*z[2]*z[3])) + 
             2*chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*z[k])) + 
         chi[2, j]*(chi[2, k]^2*(-16*z[1]^2 + z[3]^2 + 
             8*z[1]*(2*z[2] + z[3])) + chi[3, k]*(z[1] + z[2])*
            (chi[3, k]*z[3] + 4*chi[1, 3]*z[k]) + chi[2, k]*
            (-(chi[3, k]*(16*z[1]^2 + z[3]*(4*z[2] + z[3]) - 2*z[1]*
                 (8*z[2] + 5*z[3]))) + 4*chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
              z[k]))) + chi[1, k]*(2*chi[1, 3]*z[3]*
          ((2*chi[2, j] + chi[3, j])*chi[i, k]*z[2] + 
           chi[3, k]*(chi[i, j]*z[2] - chi[2, j]*z[i]) + 
           chi[2, k]*(2*chi[i, j]*z[2] - (4*chi[2, j] + chi[3, j])*z[i])) + 
         chi[2, i]*(chi[2, k]*(-(chi[3, j]*(8*z[1]^2 + 8*z[2]^2 + z[3]^2 - 
                8*z[1]*(2*z[2] + z[3]))) + 4*chi[1, 3]*(2*z[1] + 2*z[2] + z[
                3])*z[j]) + chi[2, j]*(-4*chi[2, k]*(-2*z[1] + 2*z[2] + z[3])^
               2 - chi[3, k]*(8*z[1]^2 + 8*z[2]^2 + z[3]^2 - 8*z[1]*
                (2*z[2] + z[3])) + 4*chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
              z[k]) + 2*(chi[1, 3]*(-2*chi[j, k]*(z[1] + z[2])*(z[1] + z[2] + 
                 z[3]) + chi[3, k]*(2*z[1] + 2*z[2] + z[3])*z[j]) + 
             chi[3, j]*(-(chi[3, k]*(2*z[1]^2 - 2*z[1]*(2*z[2] + z[3]) + 
                  z[2]*(2*z[2] + z[3]))) + chi[1, 3]*(2*z[1] + 2*z[2] + z[3])*
                z[k])))))))/(3*chi[1, 2]*chi[2, 3]*
   (chi[1, 2] + chi[1, 3] + chi[2, 3])*chi[3, i]*chi[i, {1, 2}]*
   chi[i, {1, 2, 3}]*chi[j, {1, 2}]*chi[j, {1, 2, 3}]*chi[k, {1, 2}]*
   chi[k, {1, 2, 3}]*z[1, 2]*z[1, 2, 3])

